Higgs boson decay to massive bottom quarks at order $\alpha_s^4$ induced by top-quark Yukawa couplings

The Higgs boson decay to massive bottom quarks has the largest branching ratio. The decay is mainly induced by the bottom-quark Yukawa coupling with the decay rate calculated up to $O(\alpha_s^4)$ assuming the massless final-state bottom quark. The top-quark Yukawa coupling induced contribution starts at $O(\alpha_s^2)$, and exhibits logarithmic and power enhancements, making the perturbative expansion converge slowly, which is a feature not present in the hadronic Higgs boson decay. We present a calculation of such contributions at $O(\alpha_s^4)$ to the decay into massive bottom quarks in which the squared amplitudes contain two top-quark Yukawa couplings and the final state must include at least a bottom quark pair. We find that they increase the decay width, relative to the result up to $O(\alpha_s^3)$, by $0.4\%$, larger than the experimental precision at future lepton colliders, and reduce the scale dependence significantly down to $0.4\%$.

==> C2C2_C1C2_C1C1_Cal.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     50823,       1356]
NotebookOptionsPosition[     47371,       1300]
NotebookOutlinePosition[     47906,       1320]
CellTagsIndexPosition[     47863,       1317]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.9403295623907413`*^9, 3.9403295649233847`*^9}},
 CellLabel->
  "In[586]:=",ExpressionUUID->"9c26a721-7e76-47f7-9c39-7f8841f30ec7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\</home/wangyefan/software/plt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"bfbfda37-a44b-4ec2-a1c5-3030d9af8797"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"2ae2fa78-a9a1-4727-ace8-392ae6ee559d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569146614*^9, 
  3.98132117964989*^9, 3.981323279374021*^9, 3.981324247027293*^9, 
  3.981325634705472*^9, 3.981326668424004*^9, 3.981427450964926*^9, 
  3.981427680799404*^9, 3.98150042050245*^9, 3.981594763267377*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"9ba35a08-d242-4266-b517-\
6ebca9d1bd39"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569146614*^9, 
  3.98132117964989*^9, 3.981323279374021*^9, 3.981324247027293*^9, 
  3.981325634705472*^9, 3.981326668424004*^9, 3.981427450964926*^9, 
  3.981427680799404*^9, 3.98150042050245*^9, 3.9815947632711*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"62aa52ae-ffd6-4631-b58c-\
f81e6248f19d"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569146614*^9, 
  3.98132117964989*^9, 3.981323279374021*^9, 3.981324247027293*^9, 
  3.981325634705472*^9, 3.981326668424004*^9, 3.981427450964926*^9, 
  3.981427680799404*^9, 3.98150042050245*^9, 3.981594763273193*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"29d52482-1184-4b6d-924c-\
0b1c855ae3e2"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569146614*^9, 
  3.98132117964989*^9, 3.981323279374021*^9, 3.981324247027293*^9, 
  3.981325634705472*^9, 3.981326668424004*^9, 3.981427450964926*^9, 
  3.981427680799404*^9, 3.98150042050245*^9, 3.981594763277337*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"83e19b6f-dbd7-4d3e-8db9-\
44ad9eebdecf"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569146614*^9, 
  3.98132117964989*^9, 3.981323279374021*^9, 3.981324247027293*^9, 
  3.981325634705472*^9, 3.981326668424004*^9, 3.981427450964926*^9, 
  3.981427680799404*^9, 3.98150042050245*^9, 3.9815947632791033`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"faa8c51d-9dc1-4e1f-baa3-\
a9bd9a017217"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569146614*^9, 
  3.98132117964989*^9, 3.981323279374021*^9, 3.981324247027293*^9, 
  3.981325634705472*^9, 3.981326668424004*^9, 3.981427450964926*^9, 
  3.981427680799404*^9, 3.98150042050245*^9, 3.981594763518133*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"0226b7d0-bd57-49ca-80ff-\
96e054502107"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569146614*^9, 
  3.98132117964989*^9, 3.981323279374021*^9, 3.981324247027293*^9, 
  3.981325634705472*^9, 3.981326668424004*^9, 3.981427450964926*^9, 
  3.981427680799404*^9, 3.98150042050245*^9, 3.981594764061801*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"932b8419-2ee2-42c2-abb1-\
0b03ff57c04d"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569146614*^9, 
  3.98132117964989*^9, 3.981323279374021*^9, 3.981324247027293*^9, 
  3.981325634705472*^9, 3.981326668424004*^9, 3.981427450964926*^9, 
  3.981427680799404*^9, 3.98150042050245*^9, 3.981594764110228*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"b0b70968-43ae-461c-8a4d-\
475d608b0aa1"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569146614*^9, 
  3.98132117964989*^9, 3.981323279374021*^9, 3.981324247027293*^9, 
  3.981325634705472*^9, 3.981326668424004*^9, 3.981427450964926*^9, 
  3.981427680799404*^9, 3.98150042050245*^9, 3.981594764731688*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"b6d68813-49e2-43f4-b160-\
619537641a44"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569146614*^9, 
  3.98132117964989*^9, 3.981323279374021*^9, 3.981324247027293*^9, 
  3.981325634705472*^9, 3.981326668424004*^9, 3.981427450964926*^9, 
  3.981427680799404*^9, 3.98150042050245*^9, 3.981594764745619*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"8ea358b9-3703-4152-970b-\
d2d278208df9"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{3.939803001416494*^9, 3.93980373344915*^9, 
  3.940320556458809*^9, 3.940327065047371*^9, 3.940329569146614*^9, 
  3.98132117964989*^9, 3.981323279374021*^9, 3.981324247027293*^9, 
  3.981325634705472*^9, 3.981326668424004*^9, 3.981427450964926*^9, 
  3.981427680799404*^9, 3.98150042050245*^9, 3.981594764747424*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"4391eea9-0a30-4200-bdf7-\
553e843696d9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.939803010651101*^9, {3.93980373942587*^9, 3.939803741673983*^9}, 
   3.981325855668439*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"b028c45e-c8f7-4dbc-83cf-804fa8d34a14"],

Cell[BoxData["\<\"/home/wangyefan/Hgg_Hgg_Amflow/Amplitude_Numerical/C1C2_Exp_\
als^4\"\>"], "Output",
 CellChangeTimes->{{3.9813258560860033`*^9, 3.981325873575757*^9}, 
   3.98132667433295*^9, 3.981427457423336*^9, 3.981427689345296*^9, 
   3.981500433142194*^9, 3.9815947706513987`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"7df1c731-d6e2-47e4-8d41-a47d8cf9a1c8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Here", " ", "we", " ", "use", " ", "the", " ", "symptotic", " ", "result", 
   " ", "of", " ", 
   SubscriptBox["DeltaC1C1MSBar", "2"]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9823839780848904`*^9, 
  3.9823840171227827`*^9}},ExpressionUUID->"6ea21afb-4653-44d0-ab7b-\
cd8dcc5703fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC1C1MSBar", "1"], "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<DelataC1C1_1_MSBar.m\>\"", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"CA", "\[Rule]", "3"}], ",", 
      RowBox[{"CF", "\[Rule]", 
       FractionBox["4", "3"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC1C1MSBar", "2"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"52201", " ", 
        SuperscriptBox["mH", "3"]}], 
       RowBox[{"648", " ", "\[Pi]", " ", 
        SuperscriptBox["v", "2"]}]]}], "+", 
     FractionBox[
      RowBox[{"26", " ", 
       SuperscriptBox["mH", "3"], " ", "\[Pi]"}], 
      RowBox[{"9", " ", 
       SuperscriptBox["v", "2"]}]], "+", 
     FractionBox[
      RowBox[{"9659", " ", 
       SuperscriptBox["mH", "3"]}], 
      RowBox[{"24", " ", "\[Pi]", " ", 
       SuperscriptBox["v", "2"], " ", "zMSBar"}]], "-", 
     FractionBox[
      RowBox[{"505", " ", 
       SuperscriptBox["mH", "3"], " ", "\[Pi]"}], 
      RowBox[{"36", " ", 
       SuperscriptBox["v", "2"], " ", "zMSBar"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["mH", "3"], " ", 
       SuperscriptBox["\[Pi]", "3"]}], 
      RowBox[{"10", " ", 
       SuperscriptBox["v", "2"], " ", "zMSBar"}]], "+", 
     FractionBox[
      RowBox[{"779", " ", 
       SuperscriptBox["mH", "3"], " ", 
       RowBox[{"Log", "[", "zMSBar", "]"}]}], 
      RowBox[{"36", " ", "\[Pi]", " ", 
       SuperscriptBox["v", "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["mH", "3"], " ", "\[Pi]", " ", 
       RowBox[{"Log", "[", "zMSBar", "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"]}]], "-", 
     FractionBox[
      RowBox[{"211", " ", 
       SuperscriptBox["mH", "3"], " ", 
       RowBox[{"Log", "[", "zMSBar", "]"}]}], 
      RowBox[{"12", " ", "\[Pi]", " ", 
       SuperscriptBox["v", "2"], " ", "zMSBar"}]], "-", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["mH", "3"], " ", "\[Pi]", " ", 
       RowBox[{"Log", "[", "zMSBar", "]"}]}], 
      RowBox[{"18", " ", 
       SuperscriptBox["v", "2"], " ", "zMSBar"}]], "-", 
     FractionBox[
      RowBox[{"13", " ", 
       SuperscriptBox["mH", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "zMSBar", "]"}], "2"]}], 
      RowBox[{"9", " ", "\[Pi]", " ", 
       SuperscriptBox["v", "2"]}]], "+", 
     FractionBox[
      RowBox[{"131", " ", 
       SuperscriptBox["mH", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "zMSBar", "]"}], "2"]}], 
      RowBox[{"12", " ", "\[Pi]", " ", 
       SuperscriptBox["v", "2"], " ", "zMSBar"}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["mH", "3"], " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "zMSBar", "]"}], "2"]}], 
      RowBox[{"9", " ", 
       SuperscriptBox["v", "2"], " ", "zMSBar"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["mH", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "zMSBar", "]"}], "3"]}], 
      RowBox[{"6", " ", "\[Pi]", " ", 
       SuperscriptBox["v", "2"]}]], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["mH", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "zMSBar", "]"}], "3"]}], 
      RowBox[{"3", " ", "\[Pi]", " ", 
       SuperscriptBox["v", "2"], " ", "zMSBar"}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["mH", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "zMSBar", "]"}], "4"]}], 
      RowBox[{"18", " ", "\[Pi]", " ", 
       SuperscriptBox["v", "2"], " ", "zMSBar"}]], "-", 
     FractionBox[
      RowBox[{"59", " ", 
       SuperscriptBox["mH", "3"], " ", 
       RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], 
      RowBox[{"4", " ", "\[Pi]", " ", 
       SuperscriptBox["v", "2"]}]], "+", 
     FractionBox[
      RowBox[{"131", " ", 
       SuperscriptBox["mH", "3"], " ", 
       RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox["v", "2"], " ", "zMSBar"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["mH", "3"], " ", "\[Pi]", " ", 
       RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], 
      RowBox[{
       SuperscriptBox["v", "2"], " ", "zMSBar"}]], "+", 
     FractionBox[
      RowBox[{"23", " ", 
       SuperscriptBox["mH", "3"], " ", 
       RowBox[{"Log", "[", "zMSBar", "]"}], " ", 
       RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], 
      RowBox[{"6", " ", "\[Pi]", " ", 
       SuperscriptBox["v", "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["mH", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "zMSBar", "]"}], "2"], " ", 
       RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox["v", "2"], " ", "zMSBar"}]], "+", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["mH", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}], "2"]}], 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox["v", "2"], " ", "zMSBar"}]], "+", 
     FractionBox[
      RowBox[{"29", " ", 
       SuperscriptBox["mH", "3"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"6", " ", "\[Pi]", " ", 
       SuperscriptBox["v", "2"]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["mH", "3"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox["v", "2"], " ", "zMSBar"}]], "+", 
     FractionBox[
      RowBox[{"40", " ", 
       SuperscriptBox["mH", "3"], " ", 
       RowBox[{"Log", "[", "zMSBar", "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"3", " ", "\[Pi]", " ", 
       SuperscriptBox["v", "2"], " ", "zMSBar"}]]}], "/.", 
    RowBox[{"zMSBar", "\[Rule]", "z"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC1C2MSBar", "1"], "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<DelataC1C2_1_MSBar.m\>\"", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"CA", "\[Rule]", "3"}], ",", 
      RowBox[{"CF", "\[Rule]", 
       FractionBox["4", "3"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC1C2TildeMSBar", "2"], "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<DelataC1C2_2_Tilde_MSBar.m\>\"", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"CA", "\[Rule]", "3"}], ",", 
      RowBox[{"CF", "\[Rule]", 
       FractionBox["4", "3"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC1C2bbbbMSBar", "2"], "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<DelataC1C2_2_bbbb_MSBar.m\>\"", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"CA", "\[Rule]", "3"}], ",", 
      RowBox[{"CF", "\[Rule]", 
       FractionBox["4", "3"]}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.938740257352868*^9, 3.938740257582306*^9}, {
   3.9387404874168787`*^9, 3.938740496611293*^9}, {3.939803434321484*^9, 
   3.9398034492700853`*^9}, {3.93980374588087*^9, 3.939803746215314*^9}, {
   3.940320561201355*^9, 3.940320611207574*^9}, {3.940320685145228*^9, 
   3.9403206888867188`*^9}, {3.9403211303161287`*^9, 3.94032113481809*^9}, {
   3.981324142447027*^9, 3.98132416559627*^9}, 3.981324451765823*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"82ce9d42-690c-485b-8c49-816f2ac26f30"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC2C2MSBar", "0"], "=", 
   FractionBox[
    RowBox[{"3", 
     SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["4", "z"]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}], 
    RowBox[{"8", " ", "\[Pi]", " ", 
     SuperscriptBox["v", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC2C2MSBar", "1"], "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<DelataC2C2_1_MSBar.m\>\"", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"CA", "\[Rule]", "3"}], ",", 
      RowBox[{"CF", "\[Rule]", 
       FractionBox["4", "3"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC2C2TildeMSBar", "2"], "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<DelataC2C2_2_Tilde_MSBar.m\>\"", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"CA", "\[Rule]", "3"}], ",", 
      RowBox[{"CF", "\[Rule]", 
       FractionBox["4", "3"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X2bbbb", "=", 
   RowBox[{"Get", "[", "\"\<X2_bbbb.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC2C2bbbbMSBar", "2"], "=", 
   RowBox[{"X2bbbb", "*", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["4", "z"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]}], 
     RowBox[{"8", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.940320697574615*^9, 3.94032077986222*^9}, {
  3.940327579244731*^9, 3.940327580198143*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"f60d5043-9609-40c0-8407-9729c163dcca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC2C2MSBar", "3"], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"]}]], "3", " ", 
    SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["34873057", "46656"], "-", 
      FractionBox[
       RowBox[{"10225", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "324"], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "108"], "+", 
      FractionBox[
       RowBox[{"141563", " ", 
        RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "324"], "-", 
      RowBox[{
       FractionBox["1645", "216"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], "+", 
      FractionBox[
       RowBox[{"10225", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}], "2"]}], "108"], "+", 
      FractionBox[
       RowBox[{"1645", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}], "3"]}], "216"], "-", 
      FractionBox[
       RowBox[{"80095", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "216"], "-", 
      RowBox[{
       FractionBox["3695", "36"], " ", 
       RowBox[{"Log", "[", "\[Mu]mH2", "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      FractionBox[
       RowBox[{"1945", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "36"]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.940320911449093*^9, 3.940320912395008*^9}, {
  3.94032104095462*^9, 3.940321058148507*^9}, {3.940321095525064*^9, 
  3.940321095999278*^9}, {3.9403212670899563`*^9, 3.94032126769357*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"78c45b9a-f887-45ff-bd24-f6c981292672"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC2C2MSBar", "4"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"5005075879", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH"}], 
     RowBox[{"1327104", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"]}]], "-", 
    FractionBox[
     RowBox[{"19637651", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", "\[Pi]"}], 
     RowBox[{"82944", " ", 
      SuperscriptBox["v", "2"]}]], "+", 
    FractionBox[
     RowBox[{"667", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      SuperscriptBox["\[Pi]", "3"]}], 
     RowBox[{"768", " ", 
      SuperscriptBox["v", "2"]}]], "+", 
    FractionBox[
     RowBox[{"25", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      SuperscriptBox["\[Pi]", "5"]}], 
     RowBox[{"9072", " ", 
      SuperscriptBox["v", "2"]}]], "+", 
    FractionBox[
     RowBox[{"631799135", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], 
     RowBox[{"248832", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"]}]], "-", 
    FractionBox[
     RowBox[{"28087", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], 
     RowBox[{"288", " ", 
      SuperscriptBox["v", "2"]}]], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}], 
     RowBox[{"144", " ", 
      SuperscriptBox["v", "2"]}]], "+", 
    FractionBox[
     RowBox[{"19637651", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "\[Mu]mH2", "]"}], "2"]}], 
     RowBox[{"27648", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"]}]], "-", 
    FractionBox[
     RowBox[{"50995", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "\[Mu]mH2", "]"}], "2"]}], 
     RowBox[{"4608", " ", 
      SuperscriptBox["v", "2"]}]], "+", 
    FractionBox[
     RowBox[{"28087", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "\[Mu]mH2", "]"}], "3"]}], 
     RowBox[{"288", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"]}]], "+", 
    FractionBox[
     RowBox[{"50995", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "\[Mu]mH2", "]"}], "4"]}], 
     RowBox[{"9216", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"]}]], "-", 
    FractionBox[
     RowBox[{"12308897", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     RowBox[{"4608", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"]}]], "+", 
    FractionBox[
     RowBox[{"116945", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", "\[Pi]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     RowBox[{"2304", " ", 
      SuperscriptBox["v", "2"]}]], "-", 
    FractionBox[
     RowBox[{"2766721", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      RowBox[{"Log", "[", "\[Mu]mH2", "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     RowBox[{"2304", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"]}]], "-", 
    FractionBox[
     RowBox[{"116945", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "\[Mu]mH2", "]"}], "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     RowBox[{"768", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"]}]], "+", 
    FractionBox[
     RowBox[{"84625", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
     RowBox[{"288", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"]}]], "+", 
    FractionBox[
     RowBox[{"469675", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], 
     RowBox[{"1152", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"]}]], "+", 
    FractionBox[
     RowBox[{"61895", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      RowBox[{"Log", "[", "\[Mu]mH2", "]"}], " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], 
     RowBox[{"384", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"]}]], "-", 
    FractionBox[
     RowBox[{"427735", " ", 
      SuperscriptBox["mbMSBar", "2"], " ", "mH", " ", 
      RowBox[{"Zeta", "[", "7", "]"}]}], 
     RowBox[{"6144", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981324021851636*^9, 3.9813240302884607`*^9}, {
  3.981325463139502*^9, 3.981325463701353*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"2cbdecf0-dc1f-45b5-81d6-79620d6e337a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NDeltaC1C2bbbbMSBar", "[", "zz_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"zz", ">", "16"}], ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["DeltaC1C2bbbbMSBar", "2"], "/.", 
         RowBox[{"\[Beta]", "\[Rule]", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox["4", "z"]}]]}]}], "/.", 
        RowBox[{"z", "\[Rule]", "zz"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"FF", "[", "1", "]"}], "\[Rule]", 
          RowBox[{"F1", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "2", "]"}], "\[Rule]", 
          RowBox[{"F2", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "3", "]"}], "\[Rule]", 
          RowBox[{"F3", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "4", "]"}], "\[Rule]", 
          RowBox[{"F4", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "5", "]"}], "\[Rule]", 
          RowBox[{"F5", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "6", "]"}], "\[Rule]", 
          RowBox[{"F6", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "7", "]"}], "\[Rule]", 
          RowBox[{"F7", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "8", "]"}], "\[Rule]", 
          RowBox[{"F8", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "9", "]"}], "\[Rule]", 
          RowBox[{"F9", "[", "zz", "]"}]}]}], "}"}]}], ",", "30"}], "]"}], 
    ",", "0"}], "]"}]}]], "Input",
 CellChangeTimes->{3.940321147268262*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"cd7f16be-5462-4434-aba9-ae3faf08e16d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NDeltaC2C2bbbbMSBar", "[", "zz_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"zz", ">", "16"}], ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["DeltaC2C2bbbbMSBar", "2"], "/.", 
         RowBox[{"\[Beta]", "\[Rule]", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{"4", "/", "z"}]}], "]"}]}]}], "/.", 
        RowBox[{"z", "\[Rule]", "zz"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"FF", "[", "1", "]"}], "\[Rule]", 
          RowBox[{"F1", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "2", "]"}], "\[Rule]", 
          RowBox[{"F2", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "3", "]"}], "\[Rule]", 
          RowBox[{"F3", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "4", "]"}], "\[Rule]", 
          RowBox[{"F4", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "5", "]"}], "\[Rule]", 
          RowBox[{"F5", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "6", "]"}], "\[Rule]", 
          RowBox[{"F6", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "7", "]"}], "\[Rule]", 
          RowBox[{"F7", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "8", "]"}], "\[Rule]", 
          RowBox[{"F8", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "9", "]"}], "\[Rule]", 
          RowBox[{"F9", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "10", "]"}], "\[Rule]", 
          RowBox[{"F10", "[", "zz", "]"}]}], ",", 
         RowBox[{
          RowBox[{"FF", "[", "12", "]"}], "\[Rule]", 
          RowBox[{"F12", "[", "zz", "]"}]}]}], "}"}]}], ",", "30"}], "]"}], 
    ",", "0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9403208075659027`*^9, 3.9403208249651537`*^9}, 
   3.940321151705866*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"f3d27324-e223-46b3-a9e2-89d5efad1147"],

Cell[BoxData[
 RowBox[{"(*", "Intput", "*)"}]], "Input",
 CellChangeTimes->{{3.94032117811525*^9, 3.940321184368552*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"c46247a8-e8fd-4639-8c45-4818951669b7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"\[Mu]mH2", " ", "=", " ", 
    RowBox[{
     RowBox[{"\[Mu]", "^", "2"}], "/", 
     RowBox[{"mH", "^", "2"}]}]}], ",", " ", 
   RowBox[{"\[Mu]mt2", " ", "=", " ", 
    RowBox[{
     RowBox[{"\[Mu]", "^", "2"}], "/", 
     RowBox[{"mt", "^", "2"}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.940330162733775*^9, 3.940330186845887*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"553b90ba-3b7d-405e-b655-ff44017d1607"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NInput", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mbMSBar", "\[Rule]", 
      FractionBox["278715", "100000"]}], ",", 
     RowBox[{"mH", "\[Rule]", 
      FractionBox["12509", "100"]}], ",", 
     RowBox[{
      RowBox[{"z", "\[Rule]", 
       RowBox[{
        RowBox[{"mH", "^", "2"}], "/", 
        RowBox[{"mbMSBar", "^", "2"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"mbMSBar", "\[Rule]", 
         FractionBox["278715", "100000"]}], ",", 
        RowBox[{"mH", "\[Rule]", 
         FractionBox["12509", "100"]}]}], "}"}]}], ",", 
     RowBox[{"\[Mu]mH2", "\[Rule]", "1"}], ",", 
     RowBox[{"\[Mu]mt2", "\[Rule]", 
      RowBox[{"1", "*", 
       FractionBox[
        RowBox[{"12509", "^", "2"}], 
        RowBox[{"17257", "^", "2"}]]}]}], ",", 
     RowBox[{"nl", "\[Rule]", "4"}], ",", 
     RowBox[{"nf", "\[Rule]", "5"}], ",", 
     RowBox[{"x1", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zN", "=", 
   RowBox[{"z", "/.", "NInput"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.981515341968911*^9, 3.981515381617898*^9}},
 CellLabel->
  "In[374]:=",ExpressionUUID->"7eed3e57-00e9-4356-b22f-dd119788f219"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["NC1C1MSBar", "1"], "=", 
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["DeltaC1C1MSBar", "1"], "/.", 
      RowBox[{"{", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "z"}], ")"}], "z"}]], "-", "z"}], 
          ")"}]}]}], "}"}]}], ",", "NInput"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["NC1C1MSBar", "2"], "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["DeltaC1C1MSBar", "2"], "/.", "NInput"}], ",", "50"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["NC1C2MSBar", "1"], "=", 
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["DeltaC1C2MSBar", "1"], "/.", 
      RowBox[{"{", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "z"}], ")"}], "z"}]], "-", "z"}], 
          ")"}]}]}], "}"}]}], ",", "NInput"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["NC1C2MSBar", "2"], "=", 
   RowBox[{
    RowBox[{"Ginsh", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["DeltaC1C2TildeMSBar", "2"], "/.", 
       RowBox[{"{", 
        RowBox[{"w", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "z"}], ")"}], "z"}]], "-", "z"}], 
           ")"}]}]}], "}"}]}], ",", "NInput"}], "]"}], "+", 
    RowBox[{"NDeltaC1C2bbbbMSBar", "[", "zN", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["NC2C2MSBar", "0"], "=", 
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["DeltaC2C2MSBar", "0"], "/.", 
      RowBox[{"{", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "z"}], ")"}], "z"}]], "-", "z"}], 
          ")"}]}]}], "}"}]}], ",", "NInput"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["NC2C2MSBar", "1"], "=", 
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["DeltaC2C2MSBar", "1"], "/.", 
      RowBox[{"{", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "z"}], ")"}], "z"}]], "-", "z"}], 
          ")"}]}]}], "}"}]}], ",", "NInput"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["NC2C2MSBar", "2"], "=", 
   RowBox[{
    RowBox[{"Ginsh", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["DeltaC2C2TildeMSBar", "2"], "/.", 
       RowBox[{"{", 
        RowBox[{"w", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "z"}], ")"}], "z"}]], "-", "z"}], 
           ")"}]}]}], "}"}]}], ",", "NInput"}], "]"}], "+", 
    RowBox[{"NDeltaC2C2bbbbMSBar", "[", "zN", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["NC2C2MSBar", "3"], "=", 
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["DeltaC2C2MSBar", "3"], "/.", 
      RowBox[{"{", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "z"}], ")"}], "z"}]], "-", "z"}], 
          ")"}]}]}], "}"}]}], ",", "NInput"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["NC2C2MSBar", "4"], "=", 
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["DeltaC2C2MSBar", "4"], "/.", 
      RowBox[{"{", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "z"}], ")"}], "z"}]], "-", "z"}], 
          ")"}]}]}], "}"}]}], ",", "NInput"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LO", "=", 
   SubscriptBox["NC2C2MSBar", "0"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CNLO", "=", 
   RowBox[{
    SubscriptBox["NC2C2MSBar", "1"], "*", 
    RowBox[{"(", 
     FractionBox["als", "Pi"], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CNNLO", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["als", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SubscriptBox["NC1C2MSBar", "1"]}], "-", 
          RowBox[{"20", " ", 
           SubscriptBox["NC2C2MSBar", "0"]}], "-", 
          RowBox[{"36", " ", 
           SubscriptBox["NC2C2MSBar", "2"]}], "+", 
          RowBox[{"24", " ", 
           SubscriptBox["NC2C2MSBar", "0"], " ", 
           RowBox[{"Log", "[", "\[Mu]mt2", "]"}]}]}], ")"}]}], 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], "/.", "NInput"}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CN3LO", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"1296", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], 
     SuperscriptBox["als", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        SubscriptBox["NC1C1MSBar", "1"]}], "-", 
       RowBox[{"297", " ", 
        SubscriptBox["NC1C2MSBar", "1"]}], "-", 
       RowBox[{"108", " ", 
        SubscriptBox["NC1C2MSBar", "2"]}], "-", 
       RowBox[{"1682", " ", 
        SubscriptBox["NC2C2MSBar", "0"]}], "+", 
       RowBox[{"720", " ", 
        SubscriptBox["NC2C2MSBar", "1"]}], "+", 
       RowBox[{"1296", " ", 
        SubscriptBox["NC2C2MSBar", "3"]}], "+", 
       RowBox[{"636", " ", 
        SubscriptBox["NC2C2MSBar", "0"], " ", "nf"}], "-", 
       RowBox[{"5688", " ", 
        SubscriptBox["NC2C2MSBar", "0"], " ", 
        RowBox[{"Log", "[", "\[Mu]mt2", "]"}]}], "-", 
       RowBox[{"864", " ", 
        SubscriptBox["NC2C2MSBar", "1"], " ", 
        RowBox[{"Log", "[", "\[Mu]mt2", "]"}]}], "-", 
       RowBox[{"2376", " ", 
        SubscriptBox["NC2C2MSBar", "0"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "\[Mu]mt2", "]"}], "2"]}], "+", 
       RowBox[{"144", " ", 
        SubscriptBox["NC2C2MSBar", "0"], " ", "nf", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "\[Mu]mt2", "]"}], "2"]}], "+", 
       RowBox[{"4320", " ", 
        SubscriptBox["NC2C2MSBar", "0"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "/.", "NInput"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CN4LO", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["als", "4"], " ", 
       SubscriptBox["NC1C1MSBar", "1"]}], 
      RowBox[{"288", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["als", "4"], " ", 
       SubscriptBox["NC1C1MSBar", "2"]}], 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "-", 
     RowBox[{
      FractionBox["277", "720"], " ", 
      SuperscriptBox["als", "4"], " ", 
      SubscriptBox["NC2C2MSBar", "0"]}], "+", 
     FractionBox[
      RowBox[{"201065", " ", 
       SuperscriptBox["als", "4"], " ", 
       SubscriptBox["NC2C2MSBar", "0"]}], 
      RowBox[{"31104", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["als", "4"], " ", 
       SubscriptBox["NC2C2MSBar", "0"]}], 
      RowBox[{"27", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["als", "4"], " ", 
       RowBox[{"Log", "[", "2", "]"}], " ", 
       SubscriptBox["NC2C2MSBar", "0"]}], 
      RowBox[{"27", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "-", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["als", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
       SubscriptBox["NC2C2MSBar", "0"]}], 
      RowBox[{"18", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["als", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
       SubscriptBox["NC2C2MSBar", "0"]}], 
      RowBox[{"18", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "-", 
     FractionBox[
      RowBox[{"14125", " ", 
       SuperscriptBox["als", "4"], " ", 
       RowBox[{"Log", "[", "\[Mu]mt2", "]"}], " ", 
       SubscriptBox["NC2C2MSBar", "0"]}], 
      RowBox[{"432", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "-", 
     FractionBox[
      RowBox[{"1085", " ", 
       SuperscriptBox["als", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "\[Mu]mt2", "]"}], "2"], " ", 
       SubscriptBox["NC2C2MSBar", "0"]}], 
      RowBox[{"72", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "-", 
     FractionBox[
      RowBox[{"529", " ", 
       SuperscriptBox["als", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "\[Mu]mt2", "]"}], "3"], " ", 
       SubscriptBox["NC2C2MSBar", "0"]}], 
      RowBox[{"216", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "+", 
     FractionBox[
      RowBox[{"28", " ", 
       SuperscriptBox["als", "4"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         FractionBox["1", "2"]}], "]"}], " ", 
       SubscriptBox["NC2C2MSBar", "0"]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "+", 
     FractionBox[
      RowBox[{"749", " ", 
       SuperscriptBox["als", "4"], " ", 
       SubscriptBox["NC2C2MSBar", "1"]}], 
      RowBox[{"648", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "-", 
     FractionBox[
      RowBox[{"79", " ", 
       SuperscriptBox["als", "4"], " ", 
       RowBox[{"Log", "[", "\[Mu]mt2", "]"}], " ", 
       SubscriptBox["NC2C2MSBar", "1"]}], 
      RowBox[{"18", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "-", 
     FractionBox[
      RowBox[{"23", " ", 
       SuperscriptBox["als", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "\[Mu]mt2", "]"}], "2"], " ", 
       SubscriptBox["NC2C2MSBar", "1"]}], 
      RowBox[{"18", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["als", "4"], " ", 
       SubscriptBox["NC2C2MSBar", "2"]}], 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["als", "4"], " ", 
       RowBox[{"Log", "[", "\[Mu]mt2", "]"}], " ", 
       SubscriptBox["NC2C2MSBar", "2"]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["als", "4"], " ", 
       SubscriptBox["NC2C2MSBar", "4"]}], 
      SuperscriptBox["\[Pi]", "4"]], "+", 
     FractionBox[
      RowBox[{"30773", " ", 
       SuperscriptBox["als", "4"], " ", 
       SubscriptBox["NC2C2MSBar", "0"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"768", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "+", 
     FractionBox[
      RowBox[{"55", " ", 
       SuperscriptBox["als", "4"], " ", 
       RowBox[{"Log", "[", "\[Mu]mt2", "]"}], " ", 
       SubscriptBox["NC2C2MSBar", "0"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "+", 
     FractionBox[
      RowBox[{"10", " ", 
       SuperscriptBox["als", "4"], " ", 
       SubscriptBox["NC2C2MSBar", "1"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "-", 
     FractionBox[
      RowBox[{"575", " ", 
       SuperscriptBox["als", "4"], " ", 
       SubscriptBox["NC2C2MSBar", "0"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], 
      RowBox[{"18", " ", 
       SuperscriptBox["\[Pi]", "4"]}]]}], "/.", "NInput"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.940321202989485*^9, {3.940327149628834*^9, 3.9403271705815573`*^9}, 
   3.9403297844591618`*^9, {3.981324490004424*^9, 3.981324503705757*^9}, {
   3.981427512031434*^9, 3.981427626544541*^9}},
 CellLabel->
  "In[380]:=",ExpressionUUID->"ea381877-e790-44b0-8761-a0c660bf5d0c"],

Cell[BoxData[
 SubscriptBox["NC1C1MSBar", "2"]], "Input",ExpressionUUID->"4672c3cc-215d-4331-b0ce-cbcb0725b8ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"1000", 
    RowBox[{"{", 
     RowBox[{"LO", ",", "CNLO", ",", "CNNLO", ",", "CN3LO", ",", "CN4LO"}], 
     "}"}]}], "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"als", "\[Rule]", "0.112624"}], ",", 
     RowBox[{"v", "\[Rule]", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], 
        SqrtBox["GF"]}]]}], ",", 
     RowBox[{"GF", "\[Rule]", 
      RowBox[{"1.166378", "*", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "5"}], ")"}]}]}]}]}], "}"}]}], "//", 
  "InputForm"}]], "Input",
 CellChangeTimes->{{3.940327807486786*^9, 3.9403279104883337`*^9}, {
   3.940327949247113*^9, 3.9403279923302402`*^9}, {3.940328179013845*^9, 
   3.9403281940495443`*^9}, {3.9403283004216833`*^9, 
   3.9403283035369797`*^9}, {3.9403300944780397`*^9, 3.940330108917081*^9}, {
   3.9403302769372263`*^9, 3.940330287462096*^9}, 3.981321499439666*^9, 
   3.981323351429736*^9, {3.981325757420277*^9, 3.9813257768528223`*^9}, {
   3.98142763164563*^9, 3.981427634015576*^9}, {3.981428254439657*^9, 
   3.9814282620435877`*^9}, 3.981433434484972*^9, {3.9815006687781353`*^9, 
   3.981500670161827*^9}},
 CellLabel->
  "In[331]:=",ExpressionUUID->"8ac3f651-51b1-4d07-8c2c-0a02a762eb3c"],

Cell["\<\
{1.9075857545122048, 
 0.3873124739816068, 
 0.09180365679775405, 
 0.028072871849370348, 
 0.006258539166992747}\
\>", "Output",
 CellChangeTimes->{{3.94032790735806*^9, 3.9403279107976923`*^9}, {
   3.940327950692935*^9, 3.940327992915312*^9}, 3.940328204544312*^9, 
   3.9403283039352283`*^9, 3.940329236027831*^9, 3.9403300295461893`*^9, 
   3.940330143968768*^9, 3.9403302939356203`*^9, {3.981323336070026*^9, 
   3.981323352124243*^9}, {3.981325749189036*^9, 3.981325777760919*^9}, 
   3.981325810443244*^9, 3.981326754230166*^9, 3.981326871902259*^9, 
   3.981326979236086*^9, 3.981327163917983*^9, 3.981327587305819*^9, 
   3.981327700706133*^9, 3.9814277704564533`*^9, 3.981428137034011*^9, {
   3.9814282561630907`*^9, 3.981428262406761*^9}, 3.981428374969387*^9, 
   3.981428492898541*^9, 3.981428625590584*^9, 3.981428814340852*^9, 
   3.981429227730489*^9, 3.981429521431902*^9, 3.981429643668097*^9, 
   3.981429940990108*^9, 3.981430816801847*^9, 3.981430997421369*^9, 
   3.981431315913013*^9, 3.9814314991844053`*^9, 3.981431640554626*^9, 
   3.981431754041904*^9, 3.9814320179637938`*^9, 3.981432231410124*^9, 
   3.981432391470995*^9, 3.981432533130772*^9, 3.9814326506068563`*^9, 
   3.981433565753454*^9, 3.9814336557772713`*^9, 3.981433771285372*^9, 
   3.9814338637378197`*^9, 3.981434090577347*^9, 3.981434173881778*^9, 
   3.981434355245854*^9, 3.981434541772182*^9, 3.981434621294838*^9, 
   3.9814347120576353`*^9, 3.981434795138619*^9, 3.9815006292388067`*^9, 
   3.981500878662197*^9, 3.981500990107964*^9, 3.981502573210918*^9, 
   3.981513371762459*^9, 3.9815134653666286`*^9, 3.981513579586812*^9, 
   3.981514028595463*^9, 3.981514213318368*^9, 3.9815143747685213`*^9, 
   3.981514507975645*^9, 3.9815146162860813`*^9, 3.981514725066334*^9, 
   3.981514813093618*^9, 3.9815149656887007`*^9, 3.981515107976697*^9, 
   3.98151544634683*^9},
 CellLabel->
  "Out[331]//InputForm=",ExpressionUUID->"0c1cd0bf-e2ce-41f7-ae86-\
72457485fa65"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.981433582673781*^9, 3.981433584192319*^9}, 
   3.981500882117899*^9},ExpressionUUID->"6a716fc9-62d4-47d6-85c1-\
17b3d3fc1eae"]
},
WindowSize->{1269, 677},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>0.9 Inherited,
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e3040290-bdba-42d7-8a5e-ac7312250436"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 205, 4, 39, "Input",ExpressionUUID->"9c26a721-7e76-47f7-9c39-7f8841f30ec7"],
Cell[766, 26, 238, 6, 39, "Input",ExpressionUUID->"bfbfda37-a44b-4ec2-a1c5-3030d9af8797"],
Cell[CellGroupData[{
Cell[1029, 36, 135, 2, 26, "Input",ExpressionUUID->"2ae2fa78-a9a1-4727-ace8-392ae6ee559d"],
Cell[CellGroupData[{
Cell[1189, 42, 693, 13, 21, "Print",ExpressionUUID->"9ba35a08-d242-4266-b517-6ebca9d1bd39"],
Cell[1885, 57, 513, 8, 19, "Print",ExpressionUUID->"62aa52ae-ffd6-4631-b58c-f81e6248f19d"],
Cell[2401, 67, 537, 9, 19, "Print",ExpressionUUID->"29d52482-1184-4b6d-924c-0b1c855ae3e2"],
Cell[2941, 78, 614, 10, 21, "Print",ExpressionUUID->"83e19b6f-dbd7-4d3e-8db9-44ad9eebdecf"],
Cell[3558, 90, 562, 9, 52, "Print",ExpressionUUID->"faa8c51d-9dc1-4e1f-baa3-a9bd9a017217"],
Cell[4123, 101, 536, 9, 21, "Print",ExpressionUUID->"0226b7d0-bd57-49ca-80ff-96e054502107"],
Cell[4662, 112, 552, 9, 21, "Print",ExpressionUUID->"932b8419-2ee2-42c2-abb1-0b03ff57c04d"],
Cell[5217, 123, 513, 8, 21, "Print",ExpressionUUID->"b0b70968-43ae-461c-8a4d-475d608b0aa1"],
Cell[5733, 133, 520, 8, 21, "Print",ExpressionUUID->"b6d68813-49e2-43f4-b160-619537641a44"],
Cell[6256, 143, 597, 9, 37, "Print",ExpressionUUID->"8ea358b9-3703-4152-970b-d2d278208df9"],
Cell[6856, 154, 578, 9, 37, "Print",ExpressionUUID->"4391eea9-0a30-4200-bdf7-553e843696d9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7483, 169, 298, 6, 39, "Input",ExpressionUUID->"b028c45e-c8f7-4dbc-83cf-804fa8d34a14"],
Cell[7784, 177, 367, 5, 30, "Output",ExpressionUUID->"7df1c731-d6e2-47e4-8d41-a47d8cf9a1c8"]
}, Open  ]],
Cell[8166, 185, 329, 8, 26, "Input",ExpressionUUID->"6ea21afb-4653-44d0-ab7b-cd8dcc5703fd"],
Cell[8498, 195, 7464, 205, 323, "Input",ExpressionUUID->"82ce9d42-690c-485b-8c49-816f2ac26f30"],
Cell[15965, 402, 1845, 54, 232, "Input",ExpressionUUID->"f60d5043-9609-40c0-8407-9729c163dcca"],
Cell[17813, 458, 1762, 47, 78, "Input",ExpressionUUID->"78c45b9a-f887-45ff-bd24-f6c981292672"],
Cell[19578, 507, 4847, 129, 168, "Input",ExpressionUUID->"2cbdecf0-dc1f-45b5-81d6-79620d6e337a"],
Cell[24428, 638, 1791, 48, 147, "Input",ExpressionUUID->"cd7f16be-5462-4434-aba9-ae3faf08e16d"],
Cell[26222, 688, 2112, 55, 107, "Input",ExpressionUUID->"f3d27324-e223-46b3-a9e2-89d5efad1147"],
Cell[28337, 745, 200, 3, 26, "Input",ExpressionUUID->"c46247a8-e8fd-4639-8c45-4818951669b7"],
Cell[28540, 750, 470, 12, 26, "Input",ExpressionUUID->"553b90ba-3b7d-405e-b655-ff44017d1607"],
Cell[29013, 764, 1459, 44, 64, "Input",ExpressionUUID->"7eed3e57-00e9-4356-b22f-dd119788f219"],
Cell[30475, 810, 13282, 407, 695, "Input",ExpressionUUID->"ea381877-e790-44b0-8761-a0c660bf5d0c"],
Cell[43760, 1219, 112, 1, 25, "Input",ExpressionUUID->"4672c3cc-215d-4331-b0ce-cbcb0725b8ee"],
Cell[CellGroupData[{
Cell[43897, 1224, 1300, 32, 59, "Input",ExpressionUUID->"8ac3f651-51b1-4d07-8c2c-0a02a762eb3c"],
Cell[45200, 1258, 1977, 34, 101, "Output",ExpressionUUID->"0c1cd0bf-e2ce-41f7-ae86-72457485fa65"]
}, Open  ]],
Cell[47192, 1295, 175, 3, 25, "Input",ExpressionUUID->"6a716fc9-62d4-47d6-85c1-17b3d3fc1eae"]
}
]
*)



==> Cal_C1C1_2_Compact.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     67930,       1827]
NotebookOptionsPosition[     62765,       1746]
NotebookOutlinePosition[     63211,       1764]
CellTagsIndexPosition[     63168,       1761]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.968463194707625*^9, 3.96846319688262*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"7fd54cfc-95d6-467f-9a98-7ebb638ffaf1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\</home/wangyefan/software/plt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"7db48c3b-ba9a-4718-8379-fac82a49a719"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"de430fd1-8dd6-4222-9539-b7e0d0372217"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9684632054047327`*^9, 3.968883860644331*^9, 
  3.970035305277152*^9, 3.98013514036334*^9, 3.982207433123505*^9, 
  3.9823801534119062`*^9, 3.982383060677249*^9, 3.986728911473556*^9, 
  3.986792069879496*^9, 3.991960033441188*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"9a8e608f-1c03-494a-a8da-\
b5098ca6409c"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{3.9684632054047327`*^9, 3.968883860644331*^9, 
  3.970035305277152*^9, 3.98013514036334*^9, 3.982207433123505*^9, 
  3.9823801534119062`*^9, 3.982383060677249*^9, 3.986728911473556*^9, 
  3.986792069879496*^9, 3.991960033448327*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"4248ba83-f732-4975-80bb-\
96834bb98742"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 CellChangeTimes->{3.9684632054047327`*^9, 3.968883860644331*^9, 
  3.970035305277152*^9, 3.98013514036334*^9, 3.982207433123505*^9, 
  3.9823801534119062`*^9, 3.982383060677249*^9, 3.986728911473556*^9, 
  3.986792069879496*^9, 3.991960033457275*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"bcd42ae4-08a0-4734-b314-\
2c00b9c5488a"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{3.9684632054047327`*^9, 3.968883860644331*^9, 
  3.970035305277152*^9, 3.98013514036334*^9, 3.982207433123505*^9, 
  3.9823801534119062`*^9, 3.982383060677249*^9, 3.986728911473556*^9, 
  3.986792069879496*^9, 3.991960033462912*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"a9f40379-b80e-4c6c-abc0-\
46ebb1966c84"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{3.9684632054047327`*^9, 3.968883860644331*^9, 
  3.970035305277152*^9, 3.98013514036334*^9, 3.982207433123505*^9, 
  3.9823801534119062`*^9, 3.982383060677249*^9, 3.986728911473556*^9, 
  3.986792069879496*^9, 3.991960033468987*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"9a4f03b0-92d9-4fdc-94ce-\
238257bc0f8d"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{3.9684632054047327`*^9, 3.968883860644331*^9, 
  3.970035305277152*^9, 3.98013514036334*^9, 3.982207433123505*^9, 
  3.9823801534119062`*^9, 3.982383060677249*^9, 3.986728911473556*^9, 
  3.986792069879496*^9, 3.991960033658202*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"0eb287fd-927b-45db-8df1-\
90ec08112534"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{3.9684632054047327`*^9, 3.968883860644331*^9, 
  3.970035305277152*^9, 3.98013514036334*^9, 3.982207433123505*^9, 
  3.9823801534119062`*^9, 3.982383060677249*^9, 3.986728911473556*^9, 
  3.986792069879496*^9, 3.991960034218453*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"767da497-f3b3-4abe-bcff-\
7249edacde2a"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.9684632054047327`*^9, 3.968883860644331*^9, 
  3.970035305277152*^9, 3.98013514036334*^9, 3.982207433123505*^9, 
  3.9823801534119062`*^9, 3.982383060677249*^9, 3.986728911473556*^9, 
  3.986792069879496*^9, 3.991960034285386*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"af55cf16-5012-44b1-8fd5-\
a3c4cefcdcbd"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.9684632054047327`*^9, 3.968883860644331*^9, 
  3.970035305277152*^9, 3.98013514036334*^9, 3.982207433123505*^9, 
  3.9823801534119062`*^9, 3.982383060677249*^9, 3.986728911473556*^9, 
  3.986792069879496*^9, 3.991960035400715*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"204858d3-fcc5-4da2-bc92-\
761ca6381d94"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{3.9684632054047327`*^9, 3.968883860644331*^9, 
  3.970035305277152*^9, 3.98013514036334*^9, 3.982207433123505*^9, 
  3.9823801534119062`*^9, 3.982383060677249*^9, 3.986728911473556*^9, 
  3.986792069879496*^9, 3.991960035481546*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"48d8d0c0-b81c-4658-b098-\
95b5aac06f6a"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{3.9684632054047327`*^9, 3.968883860644331*^9, 
  3.970035305277152*^9, 3.98013514036334*^9, 3.982207433123505*^9, 
  3.9823801534119062`*^9, 3.982383060677249*^9, 3.986728911473556*^9, 
  3.986792069879496*^9, 3.991960035488134*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"a34a08e3-bd4a-41d7-ab7e-\
a3aca4f90067"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.968463239338893*^9, 3.968463247144848*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"8a1b3d6c-23f4-439b-a0e1-76cfd1d9f86e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["tildeDeltaC1C1OS", "2"], "=", 
   RowBox[{"Get", "[", "\"\<DeltaC1C1_2_Tilde_OS.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9700353387098217`*^9, 3.970035444168179*^9}, {
   3.970035484582526*^9, 3.970035487453589*^9}, {3.970037838323113*^9, 
   3.970037886771146*^9}, {3.9822088840320807`*^9, 3.9822088985072117`*^9}, 
   3.98238132229671*^9, {3.982383120749827*^9, 3.982383120800922*^9}, {
   3.9823832826015263`*^9, 3.982383289553741*^9}, {3.982383398112213*^9, 
   3.982383398383779*^9}, {3.9823844506258984`*^9, 3.98238445145387*^9}, 
   3.9823844880564904`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"dbc070e1-2252-4103-b343-485618f98468"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["tildeDeltaC1C1MSBar", "2"], "=", 
   RowBox[{
    SubscriptBox["tildeDeltaC1C1OS", "2"], "+", 
    FractionBox[
     RowBox[{"CA", " ", 
      SuperscriptBox["CF", "2"], " ", 
      SuperscriptBox["mH", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"12", " ", "w"}], "+", 
        RowBox[{"39", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"39", " ", 
         SuperscriptBox["w", "4"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["w", "5"]}], "+", 
        SuperscriptBox["w", "6"], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"4", " ", "w"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["w", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "w"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "w"}], ")"}], "2"], "w"]}], "]"}]}], 
        "+", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "\[Mu]mH2", "]"}]}]}], ")"}]}], 
     RowBox[{"12", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "w"}], ")"}], "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.98238312609263*^9, 3.982383137209423*^9}, {
   3.982383321991253*^9, 3.982383328105171*^9}, {3.9823833963141203`*^9, 
   3.9823833963758383`*^9}, 3.982383737126568*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"2412e065-f608-46fe-94e2-0651c6b59ac1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Xexp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["Pi", 
        RowBox[{"6", " ", "z", 
         RowBox[{"(", 
          RowBox[{"16", "+", "z"}], ")"}]}]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"49", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "z"}], "-", 
        RowBox[{"108", " ", "z", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"Log", "[", "l1", "]"}]}], "+", 
        FractionBox[
         RowBox[{"48", " ", "r1", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "l1", "]"}], "2"]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", "z"}]], "+", 
        RowBox[{"21", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "l1", "]"}], "2"]}], "+", 
        FractionBox[
         RowBox[{"18", " ", "r1", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "l1", "]"}], "2"]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", "z"}]], "+", 
        RowBox[{"108", " ", "z", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"Log", "[", "l2", "]"}]}], "-", 
        FractionBox[
         RowBox[{"96", " ", "r1", " ", 
          RowBox[{"Log", "[", "l1", "]"}], " ", 
          RowBox[{"Log", "[", "l2", "]"}]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", "z"}]], "+", 
        RowBox[{"66", " ", "z", " ", 
         RowBox[{"Log", "[", "l1", "]"}], " ", 
         RowBox[{"Log", "[", "l2", "]"}]}], "-", 
        FractionBox[
         RowBox[{"36", " ", "r1", " ", "z", " ", 
          RowBox[{"Log", "[", "l1", "]"}], " ", 
          RowBox[{"Log", "[", "l2", "]"}]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", "z"}]], "+", 
        FractionBox[
         RowBox[{"48", " ", "r1", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "l2", "]"}], "2"]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", "z"}]], "-", 
        RowBox[{"87", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "l2", "]"}], "2"]}], "+", 
        FractionBox[
         RowBox[{"18", " ", "r1", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "l2", "]"}], "2"]}], 
         RowBox[{
          RowBox[{"-", "4"}], "+", "z"}]], "+", 
        RowBox[{"54", " ", "z", " ", 
         RowBox[{"Log", "[", "l1", "]"}], " ", 
         RowBox[{"Log", "[", "z", "]"}]}], "-", 
        RowBox[{"54", " ", "z", " ", 
         RowBox[{"Log", "[", "l2", "]"}], " ", 
         RowBox[{"Log", "[", "z", "]"}]}], "+", 
        RowBox[{"108", " ", "z", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", 
            FractionBox["l1", "l2"]}]}], "]"}]}], "-", 
        RowBox[{"240", " ", "z", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox["l1", "l2"]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", "+", "z"}]], "36", " ", "r2", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Log", "[", "16", "]"}], " ", 
            RowBox[{"Log", "[", "l3", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Log", "[", "l1", "]"}], " ", 
            RowBox[{"Log", "[", "l3", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Log", "[", "l2", "]"}], " ", 
            RowBox[{"Log", "[", "l3", "]"}]}], "-", 
           SuperscriptBox[
            RowBox[{"Log", "[", "l3", "]"}], "2"], "-", 
           RowBox[{"4", " ", 
            RowBox[{"Log", "[", "2", "]"}], " ", 
            RowBox[{"Log", "[", "l4", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", "l1", "]"}], " ", 
            RowBox[{"Log", "[", "l4", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", "l2", "]"}], " ", 
            RowBox[{"Log", "[", "l4", "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"Log", "[", "l4", "]"}], "2"], "-", 
           RowBox[{"4", " ", 
            RowBox[{"Log", "[", "2", "]"}], " ", 
            RowBox[{"Log", "[", "l5", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", "l3", "]"}], " ", 
            RowBox[{"Log", "[", "l5", "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"Log", "[", "l5", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"Log", "[", "16", "]"}], " ", 
            RowBox[{"Log", "[", "l6", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", "l3", "]"}], " ", 
            RowBox[{"Log", "[", "l6", "]"}]}], "-", 
           SuperscriptBox[
            RowBox[{"Log", "[", "l6", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              FractionBox["l4", "l5"]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              FractionBox["l5", "l3"]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              FractionBox["l4", "l6"]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              FractionBox["l6", "l3"]}], "]"}]}]}], ")"}]}]}], ")"}]}], "/.", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l1", "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", "z"}]]}], "+", 
         SqrtBox["z"]}]}], ",", 
       RowBox[{"l2", "\[Rule]", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", "z"}]], "+", 
         SqrtBox["z"]}]}], ",", 
       RowBox[{"l3", "\[Rule]", 
        RowBox[{
         SqrtBox["z"], "+", 
         SqrtBox[
          RowBox[{"4", "+", "z"}]]}]}], ",", 
       RowBox[{"l5", "\[Rule]", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", "z"}]], "+", 
         SqrtBox[
          RowBox[{"4", "+", "z"}]]}]}], ",", 
       RowBox[{"l6", "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "4"}], "+", "z"}]]}], "+", 
         SqrtBox[
          RowBox[{"4", "+", "z"}]]}]}], ",", 
       RowBox[{"l4", "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox["z"]}], "+", 
         SqrtBox[
          RowBox[{"4", "+", "z"}]]}]}], ",", 
       RowBox[{"r1", "\[Rule]", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", "z"}]]}], ",", 
       RowBox[{"r2", "\[Rule]", 
        SqrtBox[
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "z"}], ")"}]}]]}]}], "}"}]}], "/.", 
    RowBox[{"z", "\[Rule]", "x"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.970035646808875*^9, 3.970035684435405*^9}, {
  3.982208926212243*^9, 3.982208928689102*^9}, {3.982381173148128*^9, 
  3.982381176663309*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"e20ac443-779a-4579-a8dc-573f6fad158b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NF37bb", "[", "nn_", "]"}], " ", ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"16", "+", "x"}], ")"}], " ", "Xexp", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"EllipticK", "[", 
             RowBox[{"-", 
              FractionBox["x", "16"]}], "]"}], " ", 
            RowBox[{"EllipticK", "[", 
             RowBox[{"1", "+", 
              FractionBox["z", "16"]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EllipticK", "[", 
             RowBox[{"1", "+", 
              FractionBox["x", "16"]}], "]"}], " ", 
            RowBox[{"EllipticK", "[", 
             RowBox[{"-", 
              FractionBox["z", "16"]}], "]"}]}]}], ")"}]}], "Pi"], "*", 
       FractionBox[
        SqrtBox["z"], 
        SqrtBox["x"]]}], "/.", 
      RowBox[{"z", "\[Rule]", "nn"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "4", ",", "nn"}], "}"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "10"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.970035717408341*^9, 3.970035760061469*^9}, 
   3.9700358251678877`*^9, {3.9700368599240007`*^9, 3.970036866804799*^9}, {
   3.970037744419191*^9, 3.970037744577227*^9}, {3.970037894202651*^9, 
   3.97003789440182*^9}, {3.970037930740477*^9, 3.970037930788837*^9}, {
   3.982208960490739*^9, 3.9822089722267523`*^9}, {3.9823804469559307`*^9, 
   3.982380448104671*^9}, 3.9823813151743317`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"4318820e-371c-4a5e-ae34-e1594d7ea46a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NF38bb", "[", "nn_", "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "Xexp", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"EllipticE", "[", 
             RowBox[{"-", 
              FractionBox["z", "16"]}], "]"}], " ", 
            RowBox[{"EllipticK", "[", 
             RowBox[{"1", "+", 
              FractionBox["x", "16"]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"EllipticE", "[", 
             RowBox[{"1", "+", 
              FractionBox["z", "16"]}], "]"}], " ", 
            RowBox[{"EllipticK", "[", 
             RowBox[{"-", 
              FractionBox["x", "16"]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"EllipticK", "[", 
             RowBox[{"-", 
              FractionBox["x", "16"]}], "]"}], " ", 
            RowBox[{"EllipticK", "[", 
             RowBox[{"1", "+", 
              FractionBox["z", "16"]}], "]"}]}]}], ")"}]}], "Pi"], "*", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{"16", "+", "x"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"16", "+", "z"}], ")"}]], "*", 
       FractionBox[
        SqrtBox["z"], 
        SqrtBox["x"]]}], "/.", 
      RowBox[{"z", "\[Rule]", "nn"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "4", ",", "nn"}], "}"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "10"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.970035800897336*^9, 3.9700358282440557`*^9}, {
  3.970036865101307*^9, 3.970036868343256*^9}, {3.970037745933618*^9, 
  3.9700377460743093`*^9}, {3.9700378973721457`*^9, 3.970037897613077*^9}, {
  3.982208998308404*^9, 3.9822090224712*^9}, {3.982380514722292*^9, 
  3.982380558180785*^9}, {3.982381316748012*^9, 3.9823813185214233`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"0e2ee119-1fe6-4526-94e1-5321ed2d351b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xrep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}]}]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}]}]}], ",", 
     RowBox[{"x3", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]}], ",", 
     RowBox[{"x4", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SqrtBox["2"]}]}], ",", 
     RowBox[{"x5", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         SqrtBox["3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["5"]}], ")"}]}]}], ",", 
     RowBox[{"x6", "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", 
         SqrtBox["3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["5"]}], ")"}]}]}], ",", 
     RowBox[{"x7", "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}]}], ",", 
     RowBox[{"x8", "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9700359446655817`*^9, 3.970035945631145*^9}, {
  3.970035985666843*^9, 3.97003598652026*^9}, {3.970036083534272*^9, 
  3.970036084991644*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"3a819f9d-7751-4e5f-97a3-a7a663abe0f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["NtildeDeltaC1C1OS", "2"], "[", 
    RowBox[{"nnz_", ",", "nnl_", ",", "nn\[Mu]mH2_"}], "]"}], ":=", 
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["tildeDeltaC1C1OS", "2"], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"F37bb", "\[Rule]", 
             RowBox[{"NF37bb", "[", "nnz", "]"}]}], ",", 
            RowBox[{"F38bb", "\[Rule]", 
             RowBox[{"NF38bb", "[", "nnz", "]"}]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"CA", "\[Rule]", "3"}], ",", 
           RowBox[{"CF", "\[Rule]", 
            FractionBox["4", "3"]}]}], "}"}]}], "/.", "xrep"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r1", "\[Rule]", 
          SqrtBox[
           RowBox[{"z", 
            RowBox[{"(", 
             RowBox[{"z", "-", "4"}], ")"}]}]]}], ",", 
         RowBox[{"r2", "\[Rule]", 
          SqrtBox[
           RowBox[{"z", 
            RowBox[{"(", 
             RowBox[{"z", "+", "4"}], ")"}]}]]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             SqrtBox[
              RowBox[{
               RowBox[{"-", "4"}], "+", "z"}]], " ", 
             SqrtBox["z"]}], "-", "z"}], ")"}]}]}], ",", 
        RowBox[{"a1", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "z"}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              SuperscriptBox["z", "2"]}]], "+", 
            RowBox[{
             SqrtBox["2"], " ", 
             SqrtBox[
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "16"}], "+", 
                   SuperscriptBox["z", "2"]}]]}], ")"}]}]]}]}], ")"}]}]}]}], 
       "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"z", "\[Rule]", "nnz"}], ",", 
       RowBox[{"nl", "\[Rule]", "nnl"}], ",", 
       RowBox[{"\[Mu]mH2", "\[Rule]", "nn\[Mu]mH2"}]}], "}"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "30"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.970036006379176*^9, 3.9700361010991697`*^9}, {
  3.970036146026428*^9, 3.9700362023540688`*^9}, {3.9700362335967627`*^9, 
  3.9700363111156673`*^9}, {3.97003775126639*^9, 3.970037752594419*^9}, {
  3.970037905732334*^9, 3.970037929065674*^9}, {3.982381338031199*^9, 
  3.982381353725854*^9}, {3.9823833530341797`*^9, 3.982383355155631*^9}, {
  3.982383407242963*^9, 3.982383412438501*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"4ed4a2fe-e199-4365-8e21-88cb68390e92"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["NtildeDeltaC1C1MSBar", "2"], "[", 
    RowBox[{"nnz_", ",", "nnl_", ",", "nn\[Mu]mH2_"}], "]"}], ":=", 
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["tildeDeltaC1C1MSBar", "2"], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"F37bb", "\[Rule]", 
             RowBox[{"NF37bb", "[", "nnz", "]"}]}], ",", 
            RowBox[{"F38bb", "\[Rule]", 
             RowBox[{"NF38bb", "[", "nnz", "]"}]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"CA", "\[Rule]", "3"}], ",", 
           RowBox[{"CF", "\[Rule]", 
            FractionBox["4", "3"]}]}], "}"}]}], "/.", "xrep"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r1", "\[Rule]", 
          SqrtBox[
           RowBox[{"z", 
            RowBox[{"(", 
             RowBox[{"z", "-", "4"}], ")"}]}]]}], ",", 
         RowBox[{"r2", "\[Rule]", 
          SqrtBox[
           RowBox[{"z", 
            RowBox[{"(", 
             RowBox[{"z", "+", "4"}], ")"}]}]]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w", "\[Rule]", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             SqrtBox[
              RowBox[{
               RowBox[{"-", "4"}], "+", "z"}]], " ", 
             SqrtBox["z"]}], "-", "z"}], ")"}]}]}], ",", 
        RowBox[{"a1", "\[Rule]", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "z"}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              SuperscriptBox["z", "2"]}]], "+", 
            RowBox[{
             SqrtBox["2"], " ", 
             SqrtBox[
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "16"}], "+", 
                   SuperscriptBox["z", "2"]}]]}], ")"}]}]]}]}], ")"}]}]}]}], 
       "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"z", "\[Rule]", "nnz"}], ",", 
       RowBox[{"nl", "\[Rule]", "nnl"}], ",", 
       RowBox[{"\[Mu]mH2", "\[Rule]", "nn\[Mu]mH2"}]}], "}"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "30"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9823833676831493`*^9, 3.982383417740375*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"f4196b65-3260-455b-830d-e329fd7b8aa8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NF37bb", "[", 
  RowBox[{
   FractionBox["12509000", "278425"], "^", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.982209142720025*^9, 3.982209143295312*^9}, {
  3.982381360044348*^9, 3.982381363374229*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"181b635e-cc72-42da-b684-a64eeee971b7"],

Cell[BoxData[
 RowBox[{"-", "5552.61765479800600713547096594792685266375`20."}]], "Output",
 CellChangeTimes->{3.9822091448821697`*^9, 3.982380174299522*^9, 
  3.982380590408194*^9, 3.982380671179516*^9, 3.982381188395232*^9, 
  3.982381364768241*^9, 3.982383426913274*^9, 3.982383789330277*^9, 
  3.986728921237959*^9, 3.9867920845742826`*^9, 3.9919600445372057`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"75a4d716-ddb0-4778-a66e-85a7272edcc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NF38bb", "[", 
  RowBox[{
   FractionBox["12509000", "278425"], "^", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9822091595326147`*^9, 3.982209159706256*^9}, {
  3.98238136725998*^9, 3.9823813676012383`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"122407c1-435f-4a1a-b47b-7bd9f7a200da"],

Cell[BoxData["1437.60476772420666013206596629740135783282`20."], "Output",
 CellChangeTimes->{3.982209161485489*^9, 3.982380175490905*^9, 
  3.982380593445936*^9, 3.982380671944377*^9, 3.982381189543935*^9, 
  3.982381369376367*^9, 3.982383427344022*^9, 3.982383789794635*^9, 
  3.986728922294754*^9, 3.986792085604309*^9, 3.991960045646145*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"4e5a5bc7-e652-4394-bf35-7320cb0ef763"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["DeltaC1C1bbbb", "2"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"mH", "^", "3"}], 
     RowBox[{"Pi", "*", 
      RowBox[{"v", "^", "2"}]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"CA", " ", 
        RowBox[{"(", 
         RowBox[{"CA", "-", 
          RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "F37bbbb", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "z"}], ")"}]}], 
       RowBox[{"48", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "2"]}]], "+", 
      FractionBox[
       RowBox[{"CA", " ", 
        RowBox[{"(", 
         RowBox[{"CA", "-", 
          RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", "F38bbbb", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"16", "+", "z"}], ")"}]}], 
       RowBox[{"48", " ", "\[Pi]", "*", 
        RowBox[{"z", "^", "2"}]}]], "+", 
      FractionBox[
       RowBox[{"CA", " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", "CA", " ", 
           RowBox[{"(", 
            RowBox[{"744", "-", 
             RowBox[{"161", " ", "z"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2208", "-", 
             RowBox[{"768", " ", "z"}], "+", 
             RowBox[{"68", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"9", " ", "CF", " ", 
              RowBox[{"(", 
               RowBox[{"744", "-", 
                RowBox[{"161", " ", "z"}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"FF", "[", "1", "]"}]}], 
       RowBox[{"82944", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "2"]}]], "+", 
      FractionBox[
       RowBox[{"CA", " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", "CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "64"}], "+", 
             RowBox[{"184", " ", "z"}], "-", 
             RowBox[{"27", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["z", "3"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"4864", "-", 
             RowBox[{"5184", " ", "z"}], "+", 
             RowBox[{"672", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"27", " ", "CF", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "64"}], "+", 
                RowBox[{"184", " ", "z"}], "-", 
                RowBox[{"27", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"FF", "[", "2", "]"}]}], 
       RowBox[{"124416", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "3"]}]], "-", 
      FractionBox[
       RowBox[{"CA", " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", "CA", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"17", " ", "z"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}], "-", 
          RowBox[{"54", " ", "CF", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"17", " ", "z"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"196", "-", 
             RowBox[{"215", " ", "z"}], "+", 
             RowBox[{"34", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"FF", "[", "3", "]"}]}], 
       RowBox[{"31104", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "3"]}]], "-", 
      FractionBox[
       RowBox[{"CA", " ", 
        RowBox[{"(", 
         RowBox[{"CA", "-", 
          RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", "z"}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
        RowBox[{"FF", "[", "4", "]"}]}], 
       RowBox[{"288", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "3"]}]], "+", 
      FractionBox[
       RowBox[{"CA", " ", 
        RowBox[{"(", 
         RowBox[{"CA", "-", 
          RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"FF", "[", "5", "]"}]}], 
       RowBox[{"1152", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "2"]}]], "+", 
      FractionBox[
       RowBox[{"CA", " ", 
        RowBox[{"(", 
         RowBox[{"CA", "-", 
          RowBox[{"2", " ", "CF"}]}], ")"}], " ", "CF", " ", 
        RowBox[{"(", 
         RowBox[{"56", "-", 
          RowBox[{"72", " ", "z"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "3"]}]}], ")"}], " ", 
        RowBox[{"FF", "[", "7", "]"}]}], 
       RowBox[{"576", " ", "\[Pi]", " ", 
        SuperscriptBox["z", "3"]}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9700377939248953`*^9, 3.970037799351454*^9}, {
  3.970037943504201*^9, 3.97003795767859*^9}, {3.970038981375765*^9, 
  3.970038983636854*^9}, {3.9700390371901217`*^9, 3.9700390454464083`*^9}, {
  3.9700391918886347`*^9, 3.970039195269713*^9}, {3.982209250503037*^9, 
  3.9822092511153603`*^9}, {3.982381381676196*^9, 3.982381385333907*^9}, {
  3.9823834336367397`*^9, 3.982383433865902*^9}, {3.991961366159646*^9, 
  3.991961368356202*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"19a5bbf7-8d9a-4601-8684-645b0d1493d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"kpuls", "[", "s_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox["16", "s"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["8", "s"]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox["4", "s"]}]]}], "s"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kminus", "[", "s_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox["16", "s"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["8", "s"]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox["4", "s"]}]]}], "s"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9700380674293623`*^9, 3.970038093150962*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"f92cafab-9fd4-47a0-be3e-501f8c18a6bb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", "s_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", "s"], "16", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "16"}], "+", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"EllipticK", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", 
                FractionBox["16", "s"]}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["8", "s"]}], ")"}]}], "-", 
             FractionBox[
              RowBox[{"16", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 FractionBox["4", "s"]}]]}], "s"]}], ")"}]}]}], "]"}]}], " ", 
       
       RowBox[{"EllipticK", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", 
              FractionBox["16", "s"]}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["8", "s"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"16", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               FractionBox["4", "s"]}]]}], "s"]}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"EllipticK", "[", 
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SqrtBox[
              RowBox[{"1", "-", 
               FractionBox["16", "s"]}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               FractionBox["8", "s"]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{"16", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                FractionBox["4", "s"]}]]}], "s"]}], ")"}]}]}], "]"}], " ", 
       RowBox[{"EllipticK", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", 
              FractionBox["16", "s"]}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["8", "s"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"16", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               FractionBox["4", "s"]}]]}], "s"]}], ")"}]}], "]"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DF1", "[", "s_", "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"F1", "[", "x", "]"}], ",", "x"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "s"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", "s_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "s"}], " ", 
     RowBox[{"DF1", "[", "s", "]"}]}], "+", 
    FractionBox[
     RowBox[{"3", " ", "s", " ", 
      RowBox[{"F1", "[", "s", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", "s"}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DF2", "[", "s_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"F2", "[", "x", "]"}], ",", "x"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "s"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DDF1", "[", "s_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"DF1", "[", "s", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", "s"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"DF2", "[", "s", "]"}], "s"], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"F1", "[", "s", "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", "s"}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"F2", "[", "s", "]"}], 
     SuperscriptBox["s", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3", "[", "s_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["s", "2"], " ", 
     RowBox[{"DDF1", "[", "s", "]"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "64"}], "+", "s"}], ")"}], " ", "s", " ", 
      RowBox[{"DF1", "[", "s", "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", "s"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"12", " ", "s", " ", 
      RowBox[{"F1", "[", "s", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", "s"}], ")"}], "2"]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F4", "[", "s_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"4", "/", "s"}]}], "]"}], "*", "s", "*", 
         RowBox[{"F1", "[", "s", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"s", " ", "-", " ", "4"}], ")"}]}], ")"}], " ", "-", " ", 
     "\n", "   ", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\n", "    ", 
         RowBox[{"4", " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"4", "/", "s1"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", " ", "+", " ", "2"}], ")"}], " ", 
          RowBox[{"F1", "[", "s1", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s1", " ", "-", " ", "16"}], ")"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s1", " ", "-", " ", "4"}], ")"}], "^", "2"}]}], ")"}]}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"s1", ",", " ", "16", ",", "\n", "      ", "s"}], "}"}], ",", 
       " ", 
       RowBox[{"WorkingPrecision", " ", "->", " ", "30"}]}], "]"}]}]}], ";"}],
   "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F5", "[", "s_", "]"}], " ", ":=", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"F1", "[", "s1", "]"}], "/", "s1"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"s1", ",", " ", "16", ",", " ", "s"}], "}"}], ",", " ", 
      RowBox[{"WorkingPrecision", " ", "->", " ", "30"}]}], "]"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F7", "[", "s_", "]"}], " ", ":=", " ", "\n", " ", 
   RowBox[{"NIntegrate", "[", "\n", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"F1", "[", "s1", "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1", " ", "-", " ", "4"}], ")"}], "^", "2"}]}], " ", 
      RowBox[{"(", 
       RowBox[{"s1", " ", "-", " ", "\n", "     ", "4", " ", "+", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", " ", "-", " ", 
              RowBox[{"4", "/", "s1"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", " ", "+", " ", "2"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", "\n", "      ", 
           RowBox[{"s1", " ", "-", " ", "16"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"1", " ", "-", " ", 
                 RowBox[{"4", "/", "s1"}]}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"1", " ", "-", " ", 
                 RowBox[{"4", "/", "s1"}]}], "]"}]}], ")"}]}], "]"}], " ", 
           "-", " ", "\n", "        ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"1", " ", "-", " ", 
                 RowBox[{"4", "/", "s"}]}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"1", " ", "-", " ", 
                 RowBox[{"4", "/", "s"}]}], "]"}]}], ")"}]}], "]"}]}], 
          ")"}]}]}], ")"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"s1", ",", " ", "16", ",", " ", "s"}], "}"}], ",", " ", "\n", 
     "  ", 
     RowBox[{"WorkingPrecision", " ", "->", " ", "30"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.970038122039013*^9, 3.9700382994733257`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"dcd51b01-201a-4705-bc19-c8169e82838e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Xp1", "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "x"}], ")"}], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{"16", "+", "x"}], ")"}]}]], "2", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "+", "x"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"12", "+", 
       RowBox[{"7", " ", "x"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"EllipticK", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"16", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{
                RowBox[{"-", "4"}], "+", "x"}], 
               SuperscriptBox["x", "3"]]]}], "+", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "16"}], "+", "x"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", "x"}], ")"}]}], 
             SuperscriptBox["x", 
              RowBox[{"3", "/", "2"}]]]}], ")"}]}], "]"}], " ", 
        RowBox[{"EllipticK", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"16", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{
                RowBox[{"-", "4"}], "+", "x"}], 
               SuperscriptBox["x", "3"]]]}], "+", 
            FractionBox[
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"-", "16"}], "+", "x"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", "x"}], ")"}]}], 
             SuperscriptBox["x", 
              RowBox[{"3", "/", "2"}]]]}], ")"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"EllipticK", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          RowBox[{"8", " ", 
           SqrtBox[
            FractionBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", "x"}], 
             SuperscriptBox["x", "3"]]]}], "-", 
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "16"}], "+", "x"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "x"}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["x", 
             RowBox[{"3", "/", "2"}]]}]]}], "]"}], " ", 
        RowBox[{"EllipticK", "[", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "16"}], "+", "x"}]]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "x"}], ")"}]}], "+", 
           RowBox[{"16", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", "x"}]]}], "+", 
           SuperscriptBox["x", 
            RowBox[{"3", "/", "2"}]]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["x", 
            RowBox[{"3", "/", "2"}]]}]], "]"}]}]}], ")"}]}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"Xp2", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "s1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"3", " ", "x"}]}], ")"}], " ", 
      RowBox[{"F1", "[", "s1", "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", "s1"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "s1"}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      SqrtBox[
       RowBox[{"s1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "x"}], ")"}]}]], " ", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", "x"}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.970038349986896*^9, 3.970038376583315*^9}, {
   3.97003846735317*^9, 3.970038476170836*^9}, {3.970039847513081*^9, 
   3.9700398507589273`*^9}, {3.982209343615199*^9, 3.982209346160409*^9}, {
   3.982209565200871*^9, 3.982209565319438*^9}, {3.982209612785885*^9, 
   3.982209612932053*^9}, {3.9822096949555798`*^9, 3.982209711929089*^9}, 
   3.982209747959978*^9, {3.982209959330344*^9, 3.9822099650335693`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"f2351d40-2d4e-4810-899b-0cb27c321fa8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Xp1Xp2", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["Xp1", 
       RowBox[{"x", "-", "16"}]], "+", "Xp2"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.970038513386999*^9, 3.970038519072874*^9}, {
   3.9700398869382553`*^9, 3.9700398884838676`*^9}, {3.9822097916377993`*^9, 
   3.982209797029025*^9}, 3.982209843923382*^9, {3.9919613840508547`*^9, 
   3.9919613937444487`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"35d992db-d40c-4c7c-b4cd-afac575fd176"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NF37bbbb", "[", "nn_", "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", "+", "x"}], ")"}], " ", "Xp1Xp2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"EllipticK", "[", 
            RowBox[{"-", 
             FractionBox["x", "16"]}], "]"}], " ", 
           RowBox[{"EllipticK", "[", 
            RowBox[{"1", "+", 
             FractionBox["z", "16"]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"EllipticK", "[", 
            RowBox[{"1", "+", 
             FractionBox["x", "16"]}], "]"}], " ", 
           RowBox[{"EllipticK", "[", 
            RowBox[{"-", 
             FractionBox["z", "16"]}], "]"}]}]}], ")"}]}], "Pi"], "*", 
      FractionBox[
       SqrtBox["z"], 
       SqrtBox["x"]]}], "/.", 
     RowBox[{"z", "\[Rule]", "nn"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "16", ",", "nn"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"s1", ",", "16", ",", "x"}], "}"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9700385909566803`*^9, 3.970038657796631*^9}, 
   3.970038718993703*^9, 3.9700387580999203`*^9, {3.9700388315882874`*^9, 
   3.970038835998207*^9}, {3.982208237375395*^9, 3.982208238183919*^9}, {
   3.9822094025378942`*^9, 3.982209402864709*^9}, {3.9822096365031843`*^9, 
   3.982209638362844*^9}, {3.9822097632085247`*^9, 3.982209955863542*^9}, 
   3.9823808804997673`*^9, {3.98238139307543*^9, 3.9823813934812717`*^9}, {
   3.986792103333313*^9, 3.986792104533359*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"6b7bba9b-7247-49f9-9ff7-9ea50608cb7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NF38bbbb", "[", "nn_", "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "Xp1Xp2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"EllipticE", "[", 
            RowBox[{"-", 
             FractionBox["z", "16"]}], "]"}], " ", 
           RowBox[{"EllipticK", "[", 
            RowBox[{"1", "+", 
             FractionBox["x", "16"]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"EllipticE", "[", 
            RowBox[{"1", "+", 
             FractionBox["z", "16"]}], "]"}], " ", 
           RowBox[{"EllipticK", "[", 
            RowBox[{"-", 
             FractionBox["x", "16"]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"EllipticK", "[", 
            RowBox[{"-", 
             FractionBox["x", "16"]}], "]"}], " ", 
           RowBox[{"EllipticK", "[", 
            RowBox[{"1", "+", 
             FractionBox["z", "16"]}], "]"}]}]}], ")"}]}], "Pi"], "*", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"16", "+", "x"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"16", "+", "z"}], ")"}]], "*", 
      FractionBox[
       SqrtBox["z"], 
       SqrtBox["x"]]}], "/.", 
     RowBox[{"z", "\[Rule]", "nn"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "16", ",", "nn"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"s1", ",", "16", ",", "x"}], "}"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9700387149379807`*^9, 3.970038730317778*^9}, 
   3.970038760904601*^9, {3.9700388290032988`*^9, 3.970038838464842*^9}, {
   3.982208239874032*^9, 3.9822082404796133`*^9}, {3.982209440798958*^9, 
   3.9822094475030327`*^9}, {3.98238092000427*^9, 3.982380924386305*^9}, {
   3.982381397557762*^9, 3.9823813978956957`*^9}, {3.9867921070241823`*^9, 
   3.986792107222299*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"a7880eb2-6534-4721-bf16-21b795ddb7fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["NDeltaC1C1bbbb", "2"], "[", "nn_", "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["DeltaC1C1bbbb", "2"], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"CA", "\[Rule]", "3"}], ",", 
        RowBox[{"CF", "\[Rule]", 
         FractionBox["4", "3"]}], ",", 
        RowBox[{"z", "\[Rule]", "nn"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"FF", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"F1", "[", "nn", "]"}]}], ",", 
       RowBox[{
        RowBox[{"FF", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"F2", "[", "nn", "]"}]}], ",", 
       RowBox[{
        RowBox[{"FF", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"F3", "[", "nn", "]"}]}], ",", 
       RowBox[{
        RowBox[{"FF", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"F4", "[", "nn", "]"}]}], ",", 
       RowBox[{
        RowBox[{"FF", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"F5", "[", "nn", "]"}]}], ",", 
       RowBox[{
        RowBox[{"FF", "[", "7", "]"}], "\[Rule]", 
        RowBox[{"F7", "[", "nn", "]"}]}], ",", 
       RowBox[{"F37bbbb", "\[Rule]", 
        RowBox[{"NF37bbbb", "[", "nn", "]"}]}], ",", 
       RowBox[{"F38bbbb", "\[Rule]", 
        RowBox[{"NF38bbbb", "[", "nn", "]"}]}]}], "}"}]}], ",", "20"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.970038811989107*^9, 3.970038961529215*^9}, {
  3.9823814021566353`*^9, 3.982381418168212*^9}, {3.982383445415421*^9, 
  3.982383447460767*^9}, {3.9867920979027653`*^9, 3.986792112206236*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"5aaec8d4-91e3-4910-bd53-03b428056824"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NF37bbbb", "[", 
  RowBox[{
   FractionBox["12509000", "278425"], "^", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.982209467139039*^9, 3.982209468983741*^9}, {
  3.9823814286067333`*^9, 3.982381428967937*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"da9e8485-336b-4997-873b-196453546263"],

Cell[BoxData["6509.40246233395887415964547796652529148811`20."], "Output",
 CellChangeTimes->{
  3.982209471078971*^9, 3.982209581500063*^9, 3.982209643806478*^9, 
   3.982209684824916*^9, 3.9822097327872667`*^9, 3.982209768169229*^9, 
   3.9822098186573963`*^9, {3.982209849780733*^9, 3.982209900237378*^9}, {
   3.982209944420638*^9, 3.982209974038013*^9}, 3.982380209993806*^9, 
   3.982380714634461*^9, 3.982380958309732*^9, {3.982381424533387*^9, 
   3.982381434442032*^9}, 3.982383469667273*^9, 3.982383802806383*^9, 
   3.986728927579198*^9, 3.991960235292099*^9, 3.9919615585854683`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"9d58bb82-9523-4705-8473-d4ba7f44c51e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NF38bbbb", "[", 
  RowBox[{
   FractionBox["12509000", "278425"], "^", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.982209986171726*^9, 3.9822099862483883`*^9}, {
  3.9823814319876013`*^9, 3.982381432305138*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"74f7f92b-8e6c-47ec-b57f-7d86fc537462"],

Cell[BoxData[
 RowBox[{"-", "1148.72502832564369587912680299026208320913`20."}]], "Output",
 CellChangeTimes->{
  3.98220999097832*^9, 3.982380216701168*^9, 3.982380959818263*^9, {
   3.982381426070733*^9, 3.982381439541564*^9}, 3.9823834711610327`*^9, 
   3.982383804302454*^9, 3.986728932401737*^9, 3.991960395752816*^9, 
   3.991961692684698*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"bdb13d6f-8bfb-404c-b682-9572823ee0f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["NDeltaC1C1bbbb", "2"], "[", 
   RowBox[{
    FractionBox["12509", "507"], "^", "2"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["NtildeDeltaC1C1OS", "2"], "[", 
   RowBox[{
    RowBox[{
     FractionBox["12509", "507"], "^", "2"}], ",", "4", ",", "1"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9700392188252487`*^9, 3.97003922362411*^9}, {
   3.970039571102756*^9, 3.970039575220024*^9}, {3.97004039771801*^9, 
   3.9700403978516903`*^9}, {3.97004122519762*^9, 3.97004122635928*^9}, {
   3.982208265927492*^9, 3.9822082808014193`*^9}, 3.982209999001498*^9, {
   3.9823834788793364`*^9, 3.982383514746456*^9}, {3.982383563675296*^9, 
   3.982383573511572*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"4d429a82-2878-49ca-ad27-4ee38e7509b6"],

Cell[BoxData[
 FractionBox[
  RowBox[{
  "14.79865149907307726559439332271709353495`20.94584621291157", " ", 
   SuperscriptBox["mH", "3"]}], 
  SuperscriptBox["v", "2"]]], "Output",
 CellChangeTimes->{3.970039289176919*^9, 3.9700398443633833`*^9, 
  3.970040678531269*^9, 3.9700415205847263`*^9, 3.9801354510385523`*^9, 
  3.982208235239663*^9, 3.982208293296327*^9, 3.9822083771827307`*^9, 
  3.98221002555306*^9, 3.9823802280326853`*^9, 3.982380964425393*^9, 
  3.982381495799177*^9, 3.982383490337811*^9, 3.982383534567403*^9, 
  3.982383588381864*^9, 3.986728941232359*^9, 3.991960627593897*^9, 
  3.991961967865642*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"6dbae813-1d01-4506-a1e3-8d73d968149c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["NDeltaC1C1bbbb", "2"], "[", 
   RowBox[{
    FractionBox["12509000", "278425"], "^", "2"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["NtildeDeltaC1C1MSBar", "2"], "[", 
   RowBox[{
    RowBox[{
     FractionBox["12509000", "278425"], "^", "2"}], ",", "4", ",", "1"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9823835534154053`*^9, 3.982383554199575*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"fbbf54d1-b9a3-4835-9682-391b89fb4319"],

Cell[BoxData[
 FractionBox[
  RowBox[{"18.72668495944326933589048839770821255743`20.759070464655586", " ", 
   SuperscriptBox["mH", "3"]}], 
  SuperscriptBox["v", "2"]]], "Output",
 CellChangeTimes->{3.982383574603279*^9, 3.982383619324854*^9, 
  3.986728954125228*^9, 3.991961157723159*^9, 3.9919624660130377`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"15b78f80-5b75-4978-909d-8ca3e5a95fe4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NF37bb", "[", "100", "]"}], "/", 
  RowBox[{"100", "^", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NF38bb", "[", "100", "]"}], "/", 
  RowBox[{"100", "^", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NF37bbbb", "[", "100", "]"}], "/", 
  RowBox[{"100", "^", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NF38bbbb", "[", "100", "]"}], "/", 
  RowBox[{"100", "^", "2"}]}]}], "Input",
 CellChangeTimes->{{3.991960099455803*^9, 3.9919601221940117`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"40aa135a-06d9-4b84-903c-f6a492bf9fb7"],

Cell[BoxData["0.0892255507366636443043363386332610331`20."], "Output",
 CellChangeTimes->{3.9919611602427883`*^9, 3.991962477921649*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"0ea820e8-7670-4287-9193-79ec28605510"],

Cell[BoxData[
 RowBox[{"-", "0.00313091384875549318788719823825258125`20."}]], "Output",
 CellChangeTimes->{3.9919611602427883`*^9, 3.991962478999084*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"0eaca2c3-14b5-47eb-ac7c-0ae97178c56b"],

Cell[BoxData["0.02235670695873614184277225623245241935`20."], "Output",
 CellChangeTimes->{3.9919611602427883`*^9, 3.991962554961738*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"8a262a3b-7dc7-4b53-b648-0eb9f58e7e42"],

Cell[BoxData[
 RowBox[{"-", "0.01078738854809068186270194491319842026`20."}]], "Output",
 CellChangeTimes->{3.9919611602427883`*^9, 3.991962614226478*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"5bc2968a-a462-4bd5-8cd0-895d17237396"]
}, Open  ]]
},
WindowSize->{1070.25, 597.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1. Inherited,
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6eab6640-b3fc-457e-b516-a1a3fc1ec129"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 195, 3, 43, "Input",ExpressionUUID->"7fd54cfc-95d6-467f-9a98-7ebb638ffaf1"],
Cell[756, 25, 238, 6, 43, "Input",ExpressionUUID->"7db48c3b-ba9a-4718-8379-fac82a49a719"],
Cell[CellGroupData[{
Cell[1019, 35, 135, 2, 28, "Input",ExpressionUUID->"de430fd1-8dd6-4222-9539-b7e0d0372217"],
Cell[CellGroupData[{
Cell[1179, 41, 608, 12, 22, "Print",ExpressionUUID->"9a8e608f-1c03-494a-a8da-b5098ca6409c"],
Cell[1790, 55, 430, 7, 22, "Print",ExpressionUUID->"4248ba83-f732-4975-80bb-96834bb98742"],
Cell[2223, 64, 452, 8, 22, "Print",ExpressionUUID->"bcd42ae4-08a0-4734-b314-2c00b9c5488a"],
Cell[2678, 74, 529, 9, 22, "Print",ExpressionUUID->"a9f40379-b80e-4c6c-abc0-46ebb1966c84"],
Cell[3210, 85, 475, 8, 58, "Print",ExpressionUUID->"9a4f03b0-92d9-4fdc-94ce-238257bc0f8d"],
Cell[3688, 95, 451, 8, 22, "Print",ExpressionUUID->"0eb287fd-927b-45db-8df1-90ec08112534"],
Cell[4142, 105, 467, 8, 22, "Print",ExpressionUUID->"767da497-f3b3-4abe-bcff-7249edacde2a"],
Cell[4612, 115, 428, 7, 22, "Print",ExpressionUUID->"af55cf16-5012-44b1-8fd5-a3c4cefcdcbd"],
Cell[5043, 124, 435, 7, 22, "Print",ExpressionUUID->"204858d3-fcc5-4da2-bc92-761ca6381d94"],
Cell[5481, 133, 512, 8, 40, "Print",ExpressionUUID->"48d8d0c0-b81c-4658-b098-95b5aac06f6a"],
Cell[5996, 143, 493, 8, 40, "Print",ExpressionUUID->"a34a08e3-bd4a-41d7-ab7e-a3aca4f90067"]
}, Open  ]]
}, Open  ]],
Cell[6516, 155, 248, 4, 43, "Input",ExpressionUUID->"8a1b3d6c-23f4-439b-a0e1-76cfd1d9f86e"],
Cell[6767, 161, 712, 13, 43, "Input",ExpressionUUID->"dbc070e1-2252-4103-b343-485618f98468"],
Cell[7482, 176, 1855, 52, 82, "Input",ExpressionUUID->"2412e065-f608-46fe-94e2-0651c6b59ac1"],
Cell[9340, 230, 7129, 197, 421, "Input",ExpressionUUID->"e20ac443-779a-4579-a8dc-573f6fad158b"],
Cell[16472, 429, 1695, 43, 123, "Input",ExpressionUUID->"4318820e-371c-4a5e-ae34-e1594d7ea46a"],
Cell[18170, 474, 1994, 52, 122, "Input",ExpressionUUID->"0e2ee119-1fe6-4526-94e1-5321ed2d351b"],
Cell[20167, 528, 2277, 72, 84, "Input",ExpressionUUID->"3a819f9d-7751-4e5f-97a3-a7a663abe0f2"],
Cell[22447, 602, 2965, 82, 121, "Input",ExpressionUUID->"4ed4a2fe-e199-4365-8e21-88cb68390e92"],
Cell[25415, 686, 2627, 77, 121, "Input",ExpressionUUID->"f4196b65-3260-455b-830d-e329fd7b8aa8"],
Cell[CellGroupData[{
Cell[28067, 767, 310, 6, 45, "Input",ExpressionUUID->"181b635e-cc72-42da-b684-a64eeee971b7"],
Cell[28380, 775, 447, 6, 32, "Output",ExpressionUUID->"75a4d716-ddb0-4778-a66e-85a7272edcc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28864, 786, 313, 6, 45, "Input",ExpressionUUID->"122407c1-435f-4a1a-b47b-7bd9f7a200da"],
Cell[29180, 794, 424, 5, 32, "Output",ExpressionUUID->"4e5a5bc7-e652-4394-bf35-7320cb0ef763"]
}, Open  ]],
Cell[29619, 802, 6315, 172, 270, "Input",ExpressionUUID->"19a5bbf7-8d9a-4601-8684-645b0d1493d6"],
Cell[35937, 976, 1236, 42, 176, "Input",ExpressionUUID->"f92cafab-9fd4-47a0-be3e-501f8c18a6bb"],
Cell[37176, 1020, 9148, 279, 861, "Input",ExpressionUUID->"dcd51b01-201a-4705-bc19-c8169e82838e"],
Cell[46327, 1301, 4688, 141, 278, "Input",ExpressionUUID->"f2351d40-2d4e-4810-899b-0cb27c321fa8"],
Cell[51018, 1444, 527, 12, 45, "Input",ExpressionUUID->"35d992db-d40c-4c7c-b4cd-afac575fd176"],
Cell[51548, 1458, 1741, 43, 122, "Input",ExpressionUUID->"6b7bba9b-7247-49f9-9ff7-9ea50608cb7a"],
Cell[53292, 1503, 1992, 52, 144, "Input",ExpressionUUID->"a7880eb2-6534-4721-bf16-21b795ddb7fe"],
Cell[55287, 1557, 1665, 43, 110, "Input",ExpressionUUID->"5aaec8d4-91e3-4910-bd53-03b428056824"],
Cell[CellGroupData[{
Cell[56977, 1604, 314, 6, 46, "Input",ExpressionUUID->"da9e8485-336b-4997-873b-196453546263"],
Cell[57294, 1612, 674, 9, 31, "Output",ExpressionUUID->"9d58bb82-9523-4705-8473-d4ba7f44c51e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58005, 1626, 316, 6, 46, "Input",ExpressionUUID->"74f7f92b-8e6c-47ec-b57f-7d86fc537462"],
Cell[58324, 1634, 428, 7, 31, "Output",ExpressionUUID->"bdb13d6f-8bfb-404c-b682-9572823ee0f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58789, 1646, 793, 18, 46, "Input",ExpressionUUID->"4d429a82-2878-49ca-ad27-4ee38e7509b6"],
Cell[59585, 1666, 704, 13, 50, "Output",ExpressionUUID->"6dbae813-1d01-4506-a1e3-8d73d968149c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60326, 1684, 488, 13, 46, "Input",ExpressionUUID->"fbbf54d1-b9a3-4835-9682-391b89fb4319"],
Cell[60817, 1699, 394, 7, 50, "Output",ExpressionUUID->"15b78f80-5b75-4978-909d-8ca3e5a95fe4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61248, 1711, 592, 14, 85, "Input",ExpressionUUID->"40aa135a-06d9-4b84-903c-f6a492bf9fb7"],
Cell[61843, 1727, 215, 2, 31, "Output",ExpressionUUID->"0ea820e8-7670-4287-9193-79ec28605510"],
Cell[62061, 1731, 233, 3, 31, "Output",ExpressionUUID->"0eaca2c3-14b5-47eb-ac7c-0ae97178c56b"],
Cell[62297, 1736, 216, 2, 31, "Output",ExpressionUUID->"8a262a3b-7dc7-4b53-b648-0eb9f58e7e42"],
Cell[62516, 1740, 233, 3, 31, "Output",ExpressionUUID->"5bc2968a-a462-4bd5-8cd0-895d17237396"]
}, Open  ]]
}
]
*)



==> DelataC1C1_1_MSBar.m <==
(CA*CF*mbMSBar^2*mH*(1 + w)^2*(7 - 16*w + 16*w^3 - 7*w^4 - 
   (2*I)*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) + 
   2*(1 - 8*w + 12*w^2 - 8*w^3 + w^4)*G[0, w]))/(12*Pi*v^2*(-1 + w)^4*w)


==> DelataC1C2_1_MSBar.m <==
(CA*CF*mbMSBar*mbMSBar*mH*((19 + 27*w + 27*w^2 + 19*w^3)/(8*(-1 + w)^3) + 
   ((I/2)*w*(-5 + 8*w + w^2 + 3*w^3)*(Pi + I*G[0, w]))/(-1 + w)^4 + 
   ((1 + w)^2*(Pi^2 + I*Pi*G[0, w] - (4*I)*Pi*G[1, w] - G[0, 0, w] - 
      2*G[0, 1, w] + 4*G[1, 0, w]))/(4*(-1 + w)^2) + 
   (3*(1 + w)^3*(2*G[1, w] + Log[\[Mu]mH2]))/(4*(-1 + w)^3)))/(Pi*v^2)


==> DelataC1C2_2_Tilde_MSBar.m <==
-1/9*(CA*CF*mbMSBar^2*mH*Pi*(-1 + 2*x1)*
    (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
       w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
       w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
       w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
       w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) + 
     2*CF*(-27*I - (27*I)*w^4 + w*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
       w^3*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
       w^2*(144*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2)))*G[x1, w])/
   (Sqrt[3]*v^2*(-1 + w)^4) - (CA*CF*mbMSBar^2*mH*Pi*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, w])/
  (9*Sqrt[3]*v^2*(-1 + w)^4) - (CA*CF^2*mbMSBar^2*mH*(1 + w)^2*
   ((3*I)*(-1 + w^2) + 8*Pi*(1 + w^2))*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[-1, -1, w])/(2*Pi*v^2*(-1 + w)^4) - 
 (6*CA*CF^2*mbMSBar^2*mH*(1 + w)^2*(-1 + w^2 - I*Pi*(1 + w^2))*G[-1, 1, w])/
  (Pi*v^2*(-1 + w)^4) - (4*CA*CF^2*mbMSBar^2*mH*Pi*(-1 + 2*x1)*
   (9*I + (9*I)*w^3 + w*(-6*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
    w^2*(6*I + Sqrt[3]*x1 - Sqrt[3]*x2))*G[0, x1, w])/
  (9*Sqrt[3]*v^2*(-1 + w)^3) - (4*CA*CF^2*mbMSBar^2*mH*Pi*(-1 + 2*x2)*
   (-9*I - (9*I)*w^3 + w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, w])/
  (9*Sqrt[3]*v^2*(-1 + w)^3) + 
 (2*CA*CF*mbMSBar^2*mH*((-I)*(CA - 2*CF)*(-1 + w)^2*(1 + 6*w + w^2) - 
    (3*CF*(1 + w)^2*(-1 + w^2 - I*Pi*(1 + w^2)))/Pi)*G[1, -1, w])/
  (v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*((24*I)*(-1 + w)*(1 + w)^2*(4*Pi*(-1 + w) + 
      2*nl*Pi*(-1 + w) + (3*I)*(1 + w) + (3*I)*nl*(1 + w)) + 
    6*CA*(-1 + w)*(66*(1 + w)^3 - I*Pi*(-59 - 95*w + 95*w^2 + 59*w^3)) + 
    CF*(208*Pi^2*(-1 + w)^2*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
      (3*I)*(-1 + w^2)*(15*I + (72*I)*w + 7*Sqrt[3]*x1 - 7*Sqrt[3]*x2 + 
        w^2*(15*I + 7*Sqrt[3]*x1 - 7*Sqrt[3]*x2)) + 
      12*Pi*(21*I + (108*I)*w + (108*I)*w^3 + 6*Sqrt[3]*x1 - 6*Sqrt[3]*x2 + 
        w^2*(-84*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
        3*w^4*(7*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2))))*G[1, 1, w])/
  (72*Pi*v^2*(-1 + w)^4) - (16*CA*CF^2*mbMSBar^2*mH*Pi*w*(-1 + 2*x1)*
   (-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*G[1, x1, w])/(9*Sqrt[3]*v^2*(-1 + w)^2) - 
 (16*CA*CF^2*mbMSBar^2*mH*Pi*w*(-1 + 2*x2)*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2)*
   G[1, x2, w])/(9*Sqrt[3]*v^2*(-1 + w)^2) - 
 ((I/6)*CA*CF*mbMSBar^2*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) - 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x1, 0, w])/
  (Sqrt[3]*v^2*(-1 + w)^4) - ((I/24)*CA*CF*mbMSBar^2*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) - 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x1, 1, w])/
  (Sqrt[3]*v^2*(-1 + w)^4) - ((I/6)*CA*CF*mbMSBar^2*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 0, w])/
  (Sqrt[3]*v^2*(-1 + w)^4) - ((I/24)*CA*CF*mbMSBar^2*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 1, w])/
  (Sqrt[3]*v^2*(-1 + w)^4) - ((4*I)*CA*CF^2*mbMSBar^2*mH*(1 + w)^2*(1 + w^2)*
   (-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*G[-1, -1, 0, w])/(Pi*v^2*(-1 + w)^4) - 
 ((2*I)*CA*CF^2*mbMSBar^2*mH*(1 + w)^2*(1 + w^2)*
   (-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*G[-1, 0, -1, w])/(Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(1 + w)*(CA*(-5 - 3*w + 3*w^2 + 5*w^3) + 
    2*CF*(35 + (6*I)*Sqrt[3]*x1 - (6*I)*Sqrt[3]*x2 + 
      3*w^2*(9 + (2*I)*Sqrt[3]*x1 - (2*I)*Sqrt[3]*x2) + 
      w^3*(25 + (6*I)*Sqrt[3]*x1 - (6*I)*Sqrt[3]*x2) + 
      w*(33 + (6*I)*Sqrt[3]*x1 - (6*I)*Sqrt[3]*x2)))*G[-1, 0, 0, w])/
  (4*Pi*v^2*(-1 + w)^4) - (6*CA*CF^2*mbMSBar^2*mH*(1 + w)^2*(1 + w^2)*
   G[-1, 0, 1, w])/(Pi*v^2*(-1 + w)^4) - 
 (6*CA*CF^2*mbMSBar^2*mH*(1 + w)^2*(1 + w^2)*G[-1, 1, 0, w])/
  (Pi*v^2*(-1 + w)^4) + (8*CA*CF^2*mbMSBar^2*mH*(1 + w)^2*(1 + w^2)*
   (3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*G[0, -1, -1, w])/(Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar^2*mH*(3*CA*(-3 - 20*w^2 + 16*w^3 + 7*w^4 - I*Pi*(1 + w^4)) + 
    2*CF*(21*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
      2*w^4*(6 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2) + 
      2*(21 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2) + 
      3*w^3*(5 + (7*I)*Sqrt[3]*x1 - (7*I)*Sqrt[3]*x2) + 
      2*w^2*(60 + (11*I)*Sqrt[3]*x1 - (11*I)*Sqrt[3]*x2) + 
      Pi*(3*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2 + w^4*(3*I - 2*Sqrt[3]*x1 + 
          2*Sqrt[3]*x2))))*G[0, -1, 0, w])/(6*Pi*v^2*(-1 + w)^4) - 
 (2*CA*CF^2*mbMSBar^2*mH*(-24 - Sqrt[3]*(4*I + Pi)*x1 + (4*I)*Sqrt[3]*x2 + 
    Sqrt[3]*Pi*x2 - (2*I)*w^2*(-21*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) - 
    (9*I)*w*(-5*I + Sqrt[3]*x1 - Sqrt[3]*x2) - 
    (9*I)*w^3*(-5*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
    w^4*(-24 + Sqrt[3]*(-4*I + Pi)*x1 - Sqrt[3]*(-4*I + Pi)*x2))*
   G[0, -1, 1, w])/(3*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar^2*mH*(2*nl*(-1 + w^2)^2 + 
    CA*(-11 + 27*w - 23*w^2 + 27*w^3 - 11*w^4 + (6*I)*Pi*(1 + w^4)) + 
    CF*(105 + (34*I)*Sqrt[3]*x1 - (34*I)*Sqrt[3]*x2 + 
      3*w^2*(46 + (7*I)*Sqrt[3]*x1 - (7*I)*Sqrt[3]*x2) + 
      2*w*(66 + (19*I)*Sqrt[3]*x1 - (19*I)*Sqrt[3]*x2) + 
      2*w^3*(66 + (19*I)*Sqrt[3]*x1 - (19*I)*Sqrt[3]*x2) + 
      w^4*(105 + (34*I)*Sqrt[3]*x1 - (34*I)*Sqrt[3]*x2) + 
      2*Pi*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2 + w^4*(-6*I + Sqrt[3]*x1 - 
          Sqrt[3]*x2))))*G[0, 0, -1, w])/(6*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(-4*(5 - 22*w^2 + 5*w^4 + nl*(-1 + w^2)^2) + 
    CA*(-5 + 60*w - 182*w^2 + 108*w^3 + 43*w^4 + 
      (12*I)*Pi*(1 - 3*w - 4*w^2 - 3*w^3 + w^4)) + 
    CF*((-20*I)*w^3*(-15*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) + 
      (4*I)*w*(33*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) + 
      w^2*(216 - (2*I)*Sqrt[3]*x1 + (2*I)*Sqrt[3]*x2) + 
      3*w^4*(31 + (8*I)*Sqrt[3]*x1 - (8*I)*Sqrt[3]*x2) + 
      3*(39 + (8*I)*Sqrt[3]*x1 - (8*I)*Sqrt[3]*x2) + 
      2*Pi*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2 + w^4*(-6*I + Sqrt[3]*x1 - 
          Sqrt[3]*x2))))*G[0, 0, 0, w])/(48*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(-4*(1 + nl)*(-1 + w^2)^2 + 
    CA*(13 - 6*w - 50*w^2 - 6*w^3 + 31*w^4 - (18*I)*Pi*(1 + w^4)) - 
    CF*(153 + (46*I)*Sqrt[3]*x1 - (46*I)*Sqrt[3]*x2 + 
      8*w^2*(12 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2) + 
      4*w*(93 + (17*I)*Sqrt[3]*x1 - (17*I)*Sqrt[3]*x2) + 
      4*w^3*(111 + (29*I)*Sqrt[3]*x1 - (29*I)*Sqrt[3]*x2) + 
      w^4*(117 + (46*I)*Sqrt[3]*x1 - (46*I)*Sqrt[3]*x2) + 
      12*Pi*(-3*I - 2*Sqrt[3]*x1 + 2*Sqrt[3]*x2 + 
        w^4*(-3*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) + 
        2*w^2*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        w*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2) + w^3*(3*I - Sqrt[3]*x1 + 
          Sqrt[3]*x2))))*G[0, 0, 1, w])/(24*Pi*v^2*(-1 + w)^4) - 
 (2*CA*CF^2*mbMSBar^2*mH*(-24 - Sqrt[3]*(4*I + Pi)*x1 + (4*I)*Sqrt[3]*x2 + 
    Sqrt[3]*Pi*x2 - (2*I)*w^2*(-21*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) - 
    (9*I)*w*(-5*I + Sqrt[3]*x1 - Sqrt[3]*x2) - 
    (9*I)*w^3*(-5*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
    w^4*(-24 + Sqrt[3]*(-4*I + Pi)*x1 - Sqrt[3]*(-4*I + Pi)*x2))*
   G[0, 1, -1, w])/(3*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(2*(2 + nl)*(-1 + w^2)^2 + 
    CA*(7 + 15*w + 76*w^2 - 57*w^3 - 38*w^4 + 
      (6*I)*Pi*(1 + 6*w + 8*w^2 + 6*w^3 + w^4)) - 
    CF*(156 + (25*I)*Sqrt[3]*x1 - (25*I)*Sqrt[3]*x2 + 
      6*w^3*(8 + (9*I)*Sqrt[3]*x1 - (9*I)*Sqrt[3]*x2) + 
      6*w*(32 + (9*I)*Sqrt[3]*x1 - (9*I)*Sqrt[3]*x2) + 
      w^4*(66 + (25*I)*Sqrt[3]*x1 - (25*I)*Sqrt[3]*x2) + 
      w^2*(315 + (82*I)*Sqrt[3]*x1 - (82*I)*Sqrt[3]*x2) + 
      3*Pi*(8*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2 + 
        w^4*(8*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
        8*w^2*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        w*(12*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
        w^3*(12*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2))))*G[0, 1, 0, w])/
  (12*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(-11*CA*(-1 + w^2)^2 + 2*(2 + nl)*(-1 + w^2)^2 + 
    CF*(48 + 4*Sqrt[3]*(I + Pi)*x1 - (4*I)*Sqrt[3]*x2 - 4*Sqrt[3]*Pi*x2 + 
      w^4*(48 - 4*Sqrt[3]*(-I + Pi)*x1 + 4*Sqrt[3]*(-I + Pi)*x2) - 
      4*w*(-27 - (3*I)*Sqrt[3]*x1 + (3*I)*Sqrt[3]*x2 + 
        Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) - 
      4*w^3*(-27 - (3*I)*Sqrt[3]*x1 + (3*I)*Sqrt[3]*x2 + 
        Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) + 
      w^2*(99 + (9*I)*Sqrt[3]*x1 - (9*I)*Sqrt[3]*x2 + 
        8*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2))))*G[0, 1, 1, w])/
  (6*Pi*v^2*(-1 + w)^4) + (2*CA*CF^2*mbMSBar^2*mH*(-1 + 2*x1)*
   (9 + 9*w^3 + w^2*(6 - I*Sqrt[3]*x1 + I*Sqrt[3]*x2) + 
    w*(-6 - (5*I)*Sqrt[3]*x1 + (5*I)*Sqrt[3]*x2))*G[0, x1, 0, w])/
  (3*Sqrt[3]*v^2*(-1 + w)^3) + (CA*CF^2*mbMSBar^2*mH*(-1 + 2*x1)*
   (9 + 9*w^3 + w^2*(6 - I*Sqrt[3]*x1 + I*Sqrt[3]*x2) + 
    w*(-6 - (5*I)*Sqrt[3]*x1 + (5*I)*Sqrt[3]*x2))*G[0, x1, 1, w])/
  (6*Sqrt[3]*v^2*(-1 + w)^3) - (((2*I)/3)*CA*CF^2*mbMSBar^2*mH*(-1 + 2*x2)*
   (3*Sqrt[3]*(-x1 + x2) + 3*Sqrt[3]*w^3*(-x1 + x2) + 
    w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 0, w])/
  (Sqrt[3]*v^2*(-1 + w)^3) - ((I/6)*CA*CF^2*mbMSBar^2*mH*(-1 + 2*x2)*
   (3*Sqrt[3]*(-x1 + x2) + 3*Sqrt[3]*w^3*(-x1 + x2) + 
    w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 1, w])/
  (Sqrt[3]*v^2*(-1 + w)^3) + 
 (2*CA*CF*mbMSBar^2*mH*(CA*(-1 + w)^2*(1 + 6*w + w^2) - 
    CF*(5 + 14*w - 14*w^2 + 14*w^3 + 5*w^4))*G[1, -1, 0, w])/
  (Pi*v^2*(-1 + w)^4) - (CA*CF*mbMSBar^2*mH*(-2*nl*(-1 + w^2)^2 + 
    4*CA*(-1 + w)^2*(5 + w + 5*w^2) + CF*(-75 - (5*I)*Sqrt[3]*x1 + 
      (5*I)*Sqrt[3]*x2 + (2*I)*w^2*(27*I + 7*Sqrt[3]*x1 - 7*Sqrt[3]*x2) + 
      w^4*(-75 - (5*I)*Sqrt[3]*x1 + (5*I)*Sqrt[3]*x2) + 
      2*w*(69 + (17*I)*Sqrt[3]*x1 - (17*I)*Sqrt[3]*x2) + 
      2*w^3*(69 + (17*I)*Sqrt[3]*x1 - (17*I)*Sqrt[3]*x2)))*G[1, 0, -1, w])/
  (3*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(20*(-1 + w^2)^2 + 3*CA*(-9 - 132*w + 190*w^2 - 68*w^3 + 
      19*w^4) + CF*(-45 - (32*I)*Sqrt[3]*x1 + (32*I)*Sqrt[3]*x2 + 
      w^4*(-357 - (32*I)*Sqrt[3]*x1 + (32*I)*Sqrt[3]*x2) + 
      w^2*(-642 + (20*I)*Sqrt[3]*x1 - (20*I)*Sqrt[3]*x2 - 
        24*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) + 
      4*w*(330 + (26*I)*Sqrt[3]*x1 - (26*I)*Sqrt[3]*x2 + 
        3*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) + 
      4*w^3*(3*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        10*(27 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2))))*G[1, 0, 0, w])/
  (24*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar^2*mH*(4*(-1 + w^2)^2 + 6*CA*(-1 + w)^2*(3 + 2*w + 3*w^2) + 
    CF*(-63 - 63*w^4 + 2*w^2*(39 + (8*I)*Sqrt[3]*x1 - (8*I)*Sqrt[3]*x2 - 
        12*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) + 
      4*w*(3*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        2*(21 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2)) + 
      4*w^3*(3*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        2*(21 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2))))*G[1, 0, 1, w])/
  (12*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(-8*(2 + nl)*(-1 + w^2)^2 + 
    CA*(-1 + w)^2*(59 + 154*w + 59*w^2) + 
    2*CF*((3*I)*(7*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) + 
      (3*I)*w^4*(7*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) - 
      12*w*(9 + 2*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) - 
      12*w^3*(9 + 2*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) + 
      2*w^2*(42 + (13*I)*Sqrt[3]*x1 - (13*I)*Sqrt[3]*x2 + 
        24*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2))))*G[1, 1, 0, w])/
  (12*Pi*v^2*(-1 + w)^4) + (4*CA*CF^2*mbMSBar^2*mH*w*
   (-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*G[1, 1, 1, w])/(3*v^2*(-1 + w)^2) - 
 (((8*I)/3)*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x1)*(-3*I + Sqrt[3]*x1 - 
    Sqrt[3]*x2)*G[1, x1, 0, w])/(Sqrt[3]*v^2*(-1 + w)^2) - 
 (((2*I)/3)*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x1)*(-3*I + Sqrt[3]*x1 - 
    Sqrt[3]*x2)*G[1, x1, 1, w])/(Sqrt[3]*v^2*(-1 + w)^2) + 
 (8*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x2)*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, x2, 0, w])/(3*Sqrt[3]*v^2*(-1 + w)^2) + 
 (2*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x2)*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, x2, 1, w])/(3*Sqrt[3]*v^2*(-1 + w)^2) - 
 (CA*CF*mbMSBar^2*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) + 
    2*CF*(-27*I - (27*I)*w^4 + w*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^3*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^2*(144*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2)))*G[x1, 0, -1, w])/
  (4*Sqrt[3]*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) + 
    2*CF*(-27*I - (27*I)*w^4 + w*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^3*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^2*(144*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2)))*G[x1, 0, 0, w])/
  (6*Sqrt[3]*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar^2*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) + 
    2*CF*(-27*I - (27*I)*w^4 + w*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^3*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^2*(144*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2)))*G[x1, 0, 1, w])/
  (8*Sqrt[3]*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) + 
    2*CF*(-27*I - (27*I)*w^4 + w*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^3*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^2*(144*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2)))*G[x1, 1, 0, w])/
  (24*Sqrt[3]*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar^2*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 0, -1, w])/
  (4*Sqrt[3]*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 0, 0, w])/
  (6*Sqrt[3]*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar^2*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 0, 1, w])/
  (8*Sqrt[3]*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 1, 0, w])/
  (24*Sqrt[3]*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar^2*mH*(3*CA*(1 + w^4) - (2*I)*CF*(-3*I - 2*Sqrt[3]*x1 + 
      2*Sqrt[3]*x2 + w^4*(-3*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2)))*
   G[0, -1, 0, 0, w])/(6*Pi*v^2*(-1 + w)^4) + 
 (2*CA*CF^2*mbMSBar^2*mH*(1 + w + w^2 + w^3)*G[0, -1, 0, 1, w])/
  (Pi*v^2*(-1 + w)^3) + (2*CA*CF^2*mbMSBar^2*mH*(1 + w + w^2 + w^3)*
   G[0, -1, 1, 0, w])/(Pi*v^2*(-1 + w)^3) + 
 (CA*CF*mbMSBar^2*mH*(3*CA*(1 + w^4) - I*CF*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2 + 
      w^4*(-6*I + Sqrt[3]*x1 - Sqrt[3]*x2)))*G[0, 0, -1, 0, w])/
  (3*Pi*v^2*(-1 + w)^4) - (4*CA*CF^2*mbMSBar^2*mH*(1 + w + w^2 + w^3)*
   G[0, 0, -1, 1, w])/(Pi*v^2*(-1 + w)^3) - 
 (2*CA*CF^2*mbMSBar^2*mH*(3 + 3*w^2 + 3*w^3 + 
    w*(-3 - (2*I)*Sqrt[3]*x1 + (2*I)*Sqrt[3]*x2))*G[0, 0, 0, -1, w])/
  (3*Pi*v^2*(-1 + w)^3) - 
 (CA*CF*mbMSBar^2*mH*(6*CA*(1 - 3*w - 4*w^2 - 3*w^3 + w^4) - 
    I*CF*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2 + 
      w^4*(-6*I + Sqrt[3]*x1 - Sqrt[3]*x2)))*G[0, 0, 0, 0, w])/
  (24*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar^2*mH*(3*CA*(1 - 6*w - 8*w^2 - 6*w^3 + w^4) + 
    CF*(-1 + w)*(15 + 15*w^3 + w^2*(12 - I*Sqrt[3]*x1 + I*Sqrt[3]*x2) + 
      w*(-12 - (9*I)*Sqrt[3]*x1 + (9*I)*Sqrt[3]*x2)))*G[0, 0, 0, 1, w])/
  (12*Pi*v^2*(-1 + w)^4) - (4*CA*CF^2*mbMSBar^2*mH*(1 + w + w^2 + w^3)*
   G[0, 0, 1, -1, w])/(Pi*v^2*(-1 + w)^3) + 
 (CA*CF*mbMSBar^2*mH*(3*CA*(1 + w^4) + 
    2*CF*(-3 + (2*I)*Sqrt[3]*x1 - (2*I)*Sqrt[3]*x2 + 
      w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
      w^3*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
      w^2*(-6 - (2*I)*Sqrt[3]*x1 + (2*I)*Sqrt[3]*x2) + 
      w^4*(-3 - (2*I)*Sqrt[3]*x1 + (2*I)*Sqrt[3]*x2)))*G[0, 0, 1, 0, w])/
  (4*Pi*v^2*(-1 + w)^4) - 
 (CA*CF^2*mbMSBar^2*mH*(9 + 9*w^3 + w*(3 - (2*I)*Sqrt[3]*x1 + 
      (2*I)*Sqrt[3]*x2) + w^2*(-3 - (4*I)*Sqrt[3]*x1 + (4*I)*Sqrt[3]*x2))*
   G[0, 0, 1, 1, w])/(3*Pi*v^2*(-1 + w)^3) + 
 (2*CA*CF^2*mbMSBar^2*mH*(1 + w + w^2 + w^3)*G[0, 1, -1, 0, w])/
  (Pi*v^2*(-1 + w)^3) + (2*CA*CF^2*mbMSBar^2*mH*
   (-15 - 15*w^3 + I*w^2*(12*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
    3*w*(4 + (3*I)*Sqrt[3]*x1 - (3*I)*Sqrt[3]*x2))*G[0, 1, 0, -1, w])/
  (3*Pi*v^2*(-1 + w)^3) - 
 (CA*CF*mbMSBar^2*mH*(2*CA*(1 + 6*w + 8*w^2 + 6*w^3 + w^4) + 
    CF*(-8 - (5*I)*Sqrt[3]*x1 + (5*I)*Sqrt[3]*x2 + 
      I*w^4*(8*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) - 
      (4*I)*w*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) - 
      (4*I)*w^3*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
      8*w^2*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)))*G[0, 1, 0, 0, w])/
  (4*Pi*v^2*(-1 + w)^4) - 
 (CA*CF^2*mbMSBar^2*mH*(9 + 9*w^3 + w^2*(12 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
    w*(-12 - (7*I)*Sqrt[3]*x1 + (7*I)*Sqrt[3]*x2))*G[0, 1, 0, 1, w])/
  (6*Pi*v^2*(-1 + w)^3) + (2*CA*CF^2*mbMSBar^2*mH*
   (3 + 3*w + 3*w^3 + w^2*(-3 - (2*I)*Sqrt[3]*x1 + (2*I)*Sqrt[3]*x2))*
   G[0, 1, 1, 0, w])/(3*Pi*v^2*(-1 + w)^3) - 
 (CA*CF^2*mbMSBar^2*mH*(-1 + 2*x1)*(9*I + (9*I)*w^3 + 
    w*(-6*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
    w^2*(6*I + Sqrt[3]*x1 - Sqrt[3]*x2))*G[0, x1, 0, -1, w])/
  (Sqrt[3]*Pi*v^2*(-1 + w)^3) + (2*CA*CF^2*mbMSBar^2*mH*(-1 + 2*x1)*
   (9*I + (9*I)*w^3 + w*(-6*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
    w^2*(6*I + Sqrt[3]*x1 - Sqrt[3]*x2))*G[0, x1, 0, 0, w])/
  (3*Sqrt[3]*Pi*v^2*(-1 + w)^3) - 
 (CA*CF^2*mbMSBar^2*mH*(-1 + 2*x1)*(9*I + (9*I)*w^3 + 
    w*(-6*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
    w^2*(6*I + Sqrt[3]*x1 - Sqrt[3]*x2))*G[0, x1, 0, 1, w])/
  (2*Sqrt[3]*Pi*v^2*(-1 + w)^3) + 
 (CA*CF^2*mbMSBar^2*mH*(-1 + 2*x1)*(9*I + (9*I)*w^3 + 
    w*(-6*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
    w^2*(6*I + Sqrt[3]*x1 - Sqrt[3]*x2))*G[0, x1, 1, 0, w])/
  (6*Sqrt[3]*Pi*v^2*(-1 + w)^3) - 
 (CA*CF^2*mbMSBar^2*mH*(-1 + 2*x2)*(-9*I - (9*I)*w^3 + 
    w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 0, -1, w])/
  (Sqrt[3]*Pi*v^2*(-1 + w)^3) + (2*CA*CF^2*mbMSBar^2*mH*(-1 + 2*x2)*
   (-9*I - (9*I)*w^3 + w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 0, 0, w])/
  (3*Sqrt[3]*Pi*v^2*(-1 + w)^3) - 
 (CA*CF^2*mbMSBar^2*mH*(-1 + 2*x2)*(-9*I - (9*I)*w^3 + 
    w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 0, 1, w])/
  (2*Sqrt[3]*Pi*v^2*(-1 + w)^3) + 
 (CA*CF^2*mbMSBar^2*mH*(-1 + 2*x2)*(-9*I - (9*I)*w^3 + 
    w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 1, 0, w])/
  (6*Sqrt[3]*Pi*v^2*(-1 + w)^3) + 
 (4*CA*CF^2*mbMSBar^2*mH*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, 0, 0, -1, w])/(3*Pi*v^2*(-1 + w)^2) + 
 (CA*CF^2*mbMSBar^2*mH*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*G[1, 0, 0, 0, w])/
  (2*Pi*v^2*(-1 + w)^2) + (5*CA*CF^2*mbMSBar^2*mH*w*
   (3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*G[1, 0, 0, 1, w])/
  (3*Pi*v^2*(-1 + w)^2) - (I*CA*CF^2*mbMSBar^2*mH*w*
   (-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*G[1, 0, 1, 0, w])/(Pi*v^2*(-1 + w)^2) - 
 (((2*I)/3)*CA*CF^2*mbMSBar^2*mH*w*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, 0, 1, 1, w])/(Pi*v^2*(-1 + w)^2) + 
 (16*CA*CF^2*mbMSBar^2*mH*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, 1, 0, -1, w])/(3*Pi*v^2*(-1 + w)^2) - 
 ((4*I)*CA*CF^2*mbMSBar^2*mH*w*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, 1, 0, 0, w])/(Pi*v^2*(-1 + w)^2) + 
 (4*CA*CF^2*mbMSBar^2*mH*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, 1, 0, 1, w])/(3*Pi*v^2*(-1 + w)^2) + 
 (4*CA*CF^2*mbMSBar^2*mH*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, 1, 1, 0, w])/(3*Pi*v^2*(-1 + w)^2) - 
 (4*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x1)*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, x1, 0, -1, w])/(Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
 (8*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x1)*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, x1, 0, 0, w])/(3*Sqrt[3]*Pi*v^2*(-1 + w)^2) - 
 (2*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x1)*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, x1, 0, 1, w])/(Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
 (2*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x1)*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, x1, 1, 0, w])/(3*Sqrt[3]*Pi*v^2*(-1 + w)^2) - 
 (4*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x2)*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2)*
   G[1, x2, 0, -1, w])/(Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
 (8*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x2)*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2)*
   G[1, x2, 0, 0, w])/(3*Sqrt[3]*Pi*v^2*(-1 + w)^2) - 
 (2*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x2)*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2)*
   G[1, x2, 0, 1, w])/(Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
 (2*CA*CF^2*mbMSBar^2*mH*w*(-1 + 2*x2)*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2)*
   G[1, x2, 1, 0, w])/(3*Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
 (CA*CF*mbMSBar^2*mH*G[0, -1, w]*(-255*CF - 6*nl + (168*I)*CF*Pi - 
    6*CF*Pi^2 + 639*CF*w + 26*nl*w - (252*I)*CF*Pi*w + 18*CF*Pi^2*w - 
    1950*CF*w^2 - 92*nl*w^2 + (732*I)*CF*Pi*w^2 - 36*CF*Pi^2*w^2 + 
    3711*CF*w^3 + 194*nl*w^3 - (1044*I)*CF*Pi*w^3 + 42*CF*Pi^2*w^3 - 
    6249*CF*w^4 - 314*nl*w^4 + (1992*I)*CF*Pi*w^4 - 42*CF*Pi^2*w^4 + 
    7188*CF*w^5 + 356*nl*w^5 - (2136*I)*CF*Pi*w^5 + 36*CF*Pi^2*w^5 - 
    6627*CF*w^6 - 314*nl*w^6 + (2160*I)*CF*Pi*w^6 - 42*CF*Pi^2*w^6 + 
    4089*CF*w^7 + 194*nl*w^7 - (1164*I)*CF*Pi*w^7 + 42*CF*Pi^2*w^7 - 
    1950*CF*w^8 - 92*nl*w^8 + (588*I)*CF*Pi*w^8 - 36*CF*Pi^2*w^8 + 
    513*CF*w^9 + 26*nl*w^9 - (84*I)*CF*Pi*w^9 + 18*CF*Pi^2*w^9 - 
    129*CF*w^10 - 6*nl*w^10 + (48*I)*CF*Pi*w^10 - 6*CF*Pi^2*w^10 + 
    CA*(1 - w + w^2)^2*(33 - 125*w + 307*w^2 - 384*w^3 + 307*w^4 - 125*w^5 + 
      33*w^6 + 3*Pi^2*(1 - w + w^2 + w^4 - w^5 + w^6) + 
      (6*I)*Pi*(-3 + 3*w - 23*w^2 + 36*w^3 - 29*w^4 + 9*w^5 + 7*w^6)) - 
    (116*I)*Sqrt[3]*CF*x1 - 40*Sqrt[3]*CF*Pi*x1 + (4*I)*Sqrt[3]*CF*Pi^2*x1 + 
    (272*I)*Sqrt[3]*CF*w*x1 + 36*Sqrt[3]*CF*Pi*w*x1 - 
    (12*I)*Sqrt[3]*CF*Pi^2*w*x1 - (834*I)*Sqrt[3]*CF*w^2*x1 - 
    76*Sqrt[3]*CF*Pi*w^2*x1 + (24*I)*Sqrt[3]*CF*Pi^2*w^2*x1 + 
    (1450*I)*Sqrt[3]*CF*w^3*x1 - 44*Sqrt[3]*CF*Pi*w^3*x1 - 
    (28*I)*Sqrt[3]*CF*Pi^2*w^3*x1 - (2416*I)*Sqrt[3]*CF*w^4*x1 + 
    32*Sqrt[3]*CF*Pi*w^4*x1 + (20*I)*Sqrt[3]*CF*Pi^2*w^4*x1 + 
    (2622*I)*Sqrt[3]*CF*w^5*x1 - 152*Sqrt[3]*CF*Pi*w^5*x1 - 
    (2470*I)*Sqrt[3]*CF*w^6*x1 + 32*Sqrt[3]*CF*Pi*w^6*x1 - 
    (20*I)*Sqrt[3]*CF*Pi^2*w^6*x1 + (1504*I)*Sqrt[3]*CF*w^7*x1 - 
    44*Sqrt[3]*CF*Pi*w^7*x1 + (28*I)*Sqrt[3]*CF*Pi^2*w^7*x1 - 
    (834*I)*Sqrt[3]*CF*w^8*x1 - 76*Sqrt[3]*CF*Pi*w^8*x1 - 
    (24*I)*Sqrt[3]*CF*Pi^2*w^8*x1 + (254*I)*Sqrt[3]*CF*w^9*x1 + 
    36*Sqrt[3]*CF*Pi*w^9*x1 + (12*I)*Sqrt[3]*CF*Pi^2*w^9*x1 - 
    (98*I)*Sqrt[3]*CF*w^10*x1 - 40*Sqrt[3]*CF*Pi*w^10*x1 - 
    (4*I)*Sqrt[3]*CF*Pi^2*w^10*x1 + (116*I)*Sqrt[3]*CF*x2 + 
    40*Sqrt[3]*CF*Pi*x2 - (4*I)*Sqrt[3]*CF*Pi^2*x2 - 
    (272*I)*Sqrt[3]*CF*w*x2 - 36*Sqrt[3]*CF*Pi*w*x2 + 
    (12*I)*Sqrt[3]*CF*Pi^2*w*x2 + (834*I)*Sqrt[3]*CF*w^2*x2 + 
    76*Sqrt[3]*CF*Pi*w^2*x2 - (24*I)*Sqrt[3]*CF*Pi^2*w^2*x2 - 
    (1450*I)*Sqrt[3]*CF*w^3*x2 + 44*Sqrt[3]*CF*Pi*w^3*x2 + 
    (28*I)*Sqrt[3]*CF*Pi^2*w^3*x2 + (2416*I)*Sqrt[3]*CF*w^4*x2 - 
    32*Sqrt[3]*CF*Pi*w^4*x2 - (20*I)*Sqrt[3]*CF*Pi^2*w^4*x2 - 
    (2622*I)*Sqrt[3]*CF*w^5*x2 + 152*Sqrt[3]*CF*Pi*w^5*x2 + 
    (2470*I)*Sqrt[3]*CF*w^6*x2 - 32*Sqrt[3]*CF*Pi*w^6*x2 + 
    (20*I)*Sqrt[3]*CF*Pi^2*w^6*x2 - (1504*I)*Sqrt[3]*CF*w^7*x2 + 
    44*Sqrt[3]*CF*Pi*w^7*x2 - (28*I)*Sqrt[3]*CF*Pi^2*w^7*x2 + 
    (834*I)*Sqrt[3]*CF*w^8*x2 + 76*Sqrt[3]*CF*Pi*w^8*x2 + 
    (24*I)*Sqrt[3]*CF*Pi^2*w^8*x2 - (254*I)*Sqrt[3]*CF*w^9*x2 - 
    36*Sqrt[3]*CF*Pi*w^9*x2 - (12*I)*Sqrt[3]*CF*Pi^2*w^9*x2 + 
    (98*I)*Sqrt[3]*CF*w^10*x2 + 40*Sqrt[3]*CF*Pi*w^10*x2 + 
    (4*I)*Sqrt[3]*CF*Pi^2*w^10*x2 + 36*CF*(1 + w)^2*(1 + w^2)*(1 - w + w^2)^3*
     Log[\[Mu]mH2]))/(12*Pi*v^2*(-1 + w)^4*(1 - w + w^2)^3) + 
 (CA*CF*mbMSBar^2*mH*(1 + w)*G[-1, 0, w]*
   (3*CA*(11 + 13*w + 13*w^2 + 11*w^3 - I*Pi*(-5 - 3*w + 3*w^2 + 5*w^3)) + 
    CF*(6*Pi*(-35*I + 6*Sqrt[3]*x1 - 6*Sqrt[3]*x2 + 
        w^3*(-25*I + 6*Sqrt[3]*x1 - 6*Sqrt[3]*x2) + 
        w*(-33*I + 6*Sqrt[3]*x1 - 6*Sqrt[3]*x2) + 
        3*w^2*(-9*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2)) + 
      (1 + w)*(-57 + (31*I)*Sqrt[3]*x1 - (31*I)*Sqrt[3]*x2 - 
        (12*I)*w*(-13*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
        w^2*(69 + (49*I)*Sqrt[3]*x1 - (49*I)*Sqrt[3]*x2))) - 
    36*CF*(1 + w + w^2 + w^3)*Log[\[Mu]mH2]))/(12*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar^2*mH*G[1, 0, w]*(80 - 531*CF - 188*nl - (120*I)*Pi + 
    (270*I)*CF*Pi + 96*w + 3249*CF*w + 276*nl*w + (360*I)*Pi*w - 
    (8730*I)*CF*Pi*w - 192*CF*Pi^2*w + 80*w^2 - 11106*CF*w^2 + 592*nl*w^2 - 
    (480*I)*Pi*w^2 + (29232*I)*CF*Pi*w^2 + 960*CF*Pi^2*w^2 + 256*w^3 + 
    26001*CF*w^3 - 2980*nl*w^3 + (120*I)*Pi*w^3 - (67446*I)*CF*Pi*w^3 - 
    2496*CF*Pi^2*w^3 + 128*w^4 - 42903*CF*w^4 + 5980*nl*w^4 + 
    (600*I)*Pi*w^4 + (101754*I)*CF*Pi*w^4 + 4224*CF*Pi^2*w^4 + 592*w^5 + 
    52920*CF*w^5 - 7024*nl*w^5 - (960*I)*Pi*w^5 - (120600*I)*CF*Pi*w^5 - 
    4992*CF*Pi^2*w^5 - 304*w^6 - 46773*CF*w^6 + 5548*nl*w^6 + 
    (600*I)*Pi*w^6 + (105354*I)*CF*Pi*w^6 + 4224*CF*Pi^2*w^6 + 688*w^7 + 
    30123*CF*w^7 - 2548*nl*w^7 + (120*I)*Pi*w^7 - (73350*I)*CF*Pi*w^7 - 
    2496*CF*Pi^2*w^7 + 80*w^8 - 11862*CF*w^8 + 592*nl*w^8 - (480*I)*Pi*w^8 + 
    (36144*I)*CF*Pi*w^8 + 960*CF*Pi^2*w^8 - 48*w^9 + 2547*CF*w^9 + 
    132*nl*w^9 + (360*I)*Pi*w^9 - (12906*I)*CF*Pi*w^9 - 192*CF*Pi^2*w^9 + 
    224*w^10 + 423*CF*w^10 - 44*nl*w^10 - (120*I)*Pi*w^10 + 
    (2142*I)*CF*Pi*w^10 + 2*CA*(1 - w + w^2)^2*
     ((-9*I)*Pi*(-9 - 123*w + 313*w^2 - 390*w^3 + 277*w^4 - 87*w^5 + 
        19*w^6) + 2*(368 - 521*w + 214*w^2 - 386*w^3 + 412*w^4 - 719*w^5 + 
        170*w^6)) + (177*I)*Sqrt[3]*CF*x1 - 192*Sqrt[3]*CF*Pi*x1 - 
    (159*I)*Sqrt[3]*CF*w*x1 + 1200*Sqrt[3]*CF*Pi*w*x1 - 
    (64*I)*Sqrt[3]*CF*Pi^2*w*x1 + (1602*I)*Sqrt[3]*CF*w^2*x1 - 
    2904*Sqrt[3]*CF*Pi*w^2*x1 + (320*I)*Sqrt[3]*CF*Pi^2*w^2*x1 - 
    (3675*I)*Sqrt[3]*CF*w^3*x1 + 5928*Sqrt[3]*CF*Pi*w^3*x1 - 
    (832*I)*Sqrt[3]*CF*Pi^2*w^3*x1 + (7569*I)*Sqrt[3]*CF*w^4*x1 - 
    8592*Sqrt[3]*CF*Pi*w^4*x1 + (1408*I)*Sqrt[3]*CF*Pi^2*w^4*x1 - 
    (8292*I)*Sqrt[3]*CF*w^5*x1 + 11256*Sqrt[3]*CF*Pi*w^5*x1 - 
    (1664*I)*Sqrt[3]*CF*Pi^2*w^5*x1 + (7359*I)*Sqrt[3]*CF*w^6*x1 - 
    10896*Sqrt[3]*CF*Pi*w^6*x1 + (1408*I)*Sqrt[3]*CF*Pi^2*w^6*x1 - 
    (3381*I)*Sqrt[3]*CF*w^7*x1 + 8808*Sqrt[3]*CF*Pi*w^7*x1 - 
    (832*I)*Sqrt[3]*CF*Pi^2*w^7*x1 + (1350*I)*Sqrt[3]*CF*w^8*x1 - 
    4632*Sqrt[3]*CF*Pi*w^8*x1 + (320*I)*Sqrt[3]*CF*Pi^2*w^8*x1 - 
    (33*I)*Sqrt[3]*CF*w^9*x1 + 1776*Sqrt[3]*CF*Pi*w^9*x1 - 
    (64*I)*Sqrt[3]*CF*Pi^2*w^9*x1 + (135*I)*Sqrt[3]*CF*w^10*x1 - 
    192*Sqrt[3]*CF*Pi*w^10*x1 - (177*I)*Sqrt[3]*CF*x2 + 
    192*Sqrt[3]*CF*Pi*x2 + (159*I)*Sqrt[3]*CF*w*x2 - 
    1200*Sqrt[3]*CF*Pi*w*x2 + (64*I)*Sqrt[3]*CF*Pi^2*w*x2 - 
    (1602*I)*Sqrt[3]*CF*w^2*x2 + 2904*Sqrt[3]*CF*Pi*w^2*x2 - 
    (320*I)*Sqrt[3]*CF*Pi^2*w^2*x2 + (3675*I)*Sqrt[3]*CF*w^3*x2 - 
    5928*Sqrt[3]*CF*Pi*w^3*x2 + (832*I)*Sqrt[3]*CF*Pi^2*w^3*x2 - 
    (7569*I)*Sqrt[3]*CF*w^4*x2 + 8592*Sqrt[3]*CF*Pi*w^4*x2 - 
    (1408*I)*Sqrt[3]*CF*Pi^2*w^4*x2 + (8292*I)*Sqrt[3]*CF*w^5*x2 - 
    11256*Sqrt[3]*CF*Pi*w^5*x2 + (1664*I)*Sqrt[3]*CF*Pi^2*w^5*x2 - 
    (7359*I)*Sqrt[3]*CF*w^6*x2 + 10896*Sqrt[3]*CF*Pi*w^6*x2 - 
    (1408*I)*Sqrt[3]*CF*Pi^2*w^6*x2 + (3381*I)*Sqrt[3]*CF*w^7*x2 - 
    8808*Sqrt[3]*CF*Pi*w^7*x2 + (832*I)*Sqrt[3]*CF*Pi^2*w^7*x2 - 
    (1350*I)*Sqrt[3]*CF*w^8*x2 + 4632*Sqrt[3]*CF*Pi*w^8*x2 - 
    (320*I)*Sqrt[3]*CF*Pi^2*w^8*x2 + (33*I)*Sqrt[3]*CF*w^9*x2 - 
    1776*Sqrt[3]*CF*Pi*w^9*x2 + (64*I)*Sqrt[3]*CF*Pi^2*w^9*x2 - 
    (135*I)*Sqrt[3]*CF*w^10*x2 + 192*Sqrt[3]*CF*Pi*w^10*x2 + 
    12*(1 + w)^2*(1 - w + w^2)^3*(22*CA*(-1 + w)^2 - 4*(1 + nl)*(-1 + w)^2 - 
      9*CF*(1 + w)^2)*Log[\[Mu]mH2]))/(144*Pi*v^2*(-1 + w)^4*
   (1 - w + w^2)^3) - (CA*CF*mbMSBar^2*mH*(1 + w)*G[-1, w]*
   (-297*CF + 22*nl - (300*I)*CF*Pi + 102*CF*Pi^2 + 501*CF*w - 82*nl*w + 
    (276*I)*CF*Pi*w - 114*CF*Pi^2*w - 594*CF*w^2 + 180*nl*w^2 - 
    (432*I)*CF*Pi*w^2 + 180*CF*Pi^2*w^2 + 378*CF*w^3 - 256*nl*w^3 - 
    (168*I)*CF*Pi*w^3 - 378*CF*w^4 + 256*nl*w^4 + (120*I)*CF*Pi*w^4 + 
    594*CF*w^5 - 180*nl*w^5 - (432*I)*CF*Pi*w^5 + 108*CF*Pi^2*w^5 - 
    501*CF*w^6 + 82*nl*w^6 + (132*I)*CF*Pi*w^6 - 30*CF*Pi^2*w^6 + 
    297*CF*w^7 - 22*nl*w^7 - (156*I)*CF*Pi*w^7 + 42*CF*Pi^2*w^7 + 
    CA*(1 - w + w^2)^2*(-121 + 317*w - 317*w^2 + 121*w^3 + 
      3*Pi^2*(-5 - 3*w + 3*w^2 + 5*w^3) + (6*I)*Pi*(11 + 13*w + 13*w^2 + 
        11*w^3)) + 72*CF*(1 + w)*(1 - w + w^2)^2*(-1 + w^2 - I*Pi*(1 + w^2))*
     Log[\[Mu]mH2]))/(24*Pi*v^2*(-1 + w)^4*(1 - w + w^2)^2) + 
 (CA*CF*mbMSBar^2*mH*G[0, 1, w]*
   (-54*CF*(7 + 32*w + 48*w^2 - 8*w^3 - 13*w^4 + I*Pi*(1 + w)^2*
       (1 + 6*w + w^2)) - 12*(11*CA - 2*(1 + nl))*((-3*I)*Pi*(-1 + w^2)^2 + 
      2*w*(-5 + 8*w + w^2 + 3*w^3)) + 
    (CA*(-151 + 175*w + 2305*w^2 - 2540*w^3 + 2305*w^4 + 175*w^5 - 151*w^6 + 
       12*Pi^2*(5 + 19*w + 13*w^2 + 16*w^3 + 13*w^4 + 19*w^5 + 5*w^6) + 
       (12*I)*Pi*(-40 + 25*w - 35*w^2 + 52*w^3 - 62*w^4 + 52*w^5 + 5*w^6)))/
     (1 - w + w^2) + 4*((6*I)*Pi*(-1 + w^2)^2 + 
      nl*(1 + 12*w - 110*w^2 + 12*w^3 + w^4 + (12*I)*Pi*(-1 + w^2)^2)) - 
    6*CF*Pi*(-321*I + 50*Sqrt[3]*x1 - 50*Sqrt[3]*x2 + 
      w^4*(-141*I + 50*Sqrt[3]*x1 - 50*Sqrt[3]*x2) + 
      4*w^2*(-189*I + 41*Sqrt[3]*x1 - 41*Sqrt[3]*x2) + 
      12*w^3*(-14*I + 9*Sqrt[3]*x1 - 9*Sqrt[3]*x2) + 
      12*w*(-38*I + 9*Sqrt[3]*x1 - 9*Sqrt[3]*x2)) + 
    4*CF*Pi^2*(-54 - (37*I)*Sqrt[3]*x1 + (37*I)*Sqrt[3]*x2 + 
      I*w^4*(54*I + 37*Sqrt[3]*x1 - 37*Sqrt[3]*x2) - 
      (28*I)*w*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) - 
      (28*I)*w^3*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
      56*w^2*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)) + 
    (6*CF*(-120 - (79*I)*Sqrt[3]*x1 + (79*I)*Sqrt[3]*x2 - 
       (13*I)*w^4*(-369*I + 188*Sqrt[3]*x1 - 188*Sqrt[3]*x2) + 
       3*w*(130 + (71*I)*Sqrt[3]*x1 - (71*I)*Sqrt[3]*x2) + 
       3*w^9*(151 + (78*I)*Sqrt[3]*x1 - (78*I)*Sqrt[3]*x2) + 
       w^10*(-141 - (86*I)*Sqrt[3]*x1 + (86*I)*Sqrt[3]*x2) + 
       w^2*(-1365 - (743*I)*Sqrt[3]*x1 + (743*I)*Sqrt[3]*x2) + 
       w^8*(-1491 - (785*I)*Sqrt[3]*x1 + (785*I)*Sqrt[3]*x2) + 
       w^3*(2877 + (1444*I)*Sqrt[3]*x1 - (1444*I)*Sqrt[3]*x2) + 
       w^7*(3024 + (1493*I)*Sqrt[3]*x1 - (1493*I)*Sqrt[3]*x2) + 
       w^6*(-4902 - (2479*I)*Sqrt[3]*x1 + (2479*I)*Sqrt[3]*x2) + 
       w^5*(5478 + (2708*I)*Sqrt[3]*x1 - (2708*I)*Sqrt[3]*x2)))/
     (1 - w + w^2)^3 - 6*(1 + w)^2*(22*CA*(-1 + w)^2 - 
      4*(1 + nl)*(-1 + w)^2 - 9*CF*(3 + 2*w + 3*w^2))*Log[\[Mu]mH2]))/
  (144*Pi*v^2*(-1 + w)^4) + (CA*CF*mbMSBar^2*mH*G[0, 0, w]*
   (-12*(-1 + w)*((9*I)*CF*Pi*(-1 + w^2)^2 + 
      54*CF*(-1 - 5*w - 8*w^2 + w^3 + 2*w^4) + 
      2*(1 + nl)*(3 - 14*w + 32*w^2 - 2*w^3 + 9*w^4 - 
        (2*I)*Pi*(-1 + w^2)^2) + 11*CA*(-3 + 14*w - 32*w^2 + 2*w^3 - 9*w^4 + 
        (2*I)*Pi*(-1 + w^2)^2)) - 
    (-(CA*(-1 + w)*(1 - w + w^2)^2*(-997 + 3289*w - 9773*w^2 + 11068*w^3 - 
         11717*w^4 + 5233*w^5 - 3229*w^6 + (6*I)*Pi*(49 - 109*w + 203*w^2 - 
           262*w^3 + 203*w^4 - 109*w^5 + w^6) + 
         12*Pi^2*(5 - 23*w - w^2 - 12*w^3 - w^4 - 23*w^5 + 5*w^6))) + 
      4*(1 - w + w^2)^3*(-1 - 71*w + 296*w^2 + 120*w^3 + 177*w^4 + 39*w^5 - 
        (18*I)*Pi*(-1 + w + 6*w^2 - 6*w^3 - w^4 + w^5) + 
        2*nl*(-1 + w)*((3*I)*Pi*(-1 + w^2)^2 - 2*(7 - 24*w + 22*w^2 + 
            12*w^3 + 25*w^4))) + 2*CF*(2*Pi^2*(-1 + w)*(1 - w + w^2)^3*
         (12 - I*Sqrt[3]*x1 + I*Sqrt[3]*x2 - (4*I)*w^2*(-3*I + Sqrt[3]*x1 - 
            Sqrt[3]*x2) + w^4*(12 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
          w*(6 + (2*I)*Sqrt[3]*x1 - (2*I)*Sqrt[3]*x2) + 
          w^3*(6 + (2*I)*Sqrt[3]*x1 - (2*I)*Sqrt[3]*x2)) + 
        3*((-18*I)*w^9*(-560*I + 139*Sqrt[3]*x1 - 139*Sqrt[3]*x2) + 
          4*(120 + (43*I)*Sqrt[3]*x1 - (43*I)*Sqrt[3]*x2) + 
          14*w^10*(207 + (59*I)*Sqrt[3]*x1 - (59*I)*Sqrt[3]*x2) + 
          w^11*(-597 - (209*I)*Sqrt[3]*x1 + (209*I)*Sqrt[3]*x2) + 
          42*w^6*(1268 + (319*I)*Sqrt[3]*x1 - (319*I)*Sqrt[3]*x2) + 
          w*(-2022 - (670*I)*Sqrt[3]*x1 + (670*I)*Sqrt[3]*x2) + 
          6*w^4*(6197 + (1740*I)*Sqrt[3]*x1 - (1740*I)*Sqrt[3]*x2) + 
          3*w^8*(7947 + (1895*I)*Sqrt[3]*x1 - (1895*I)*Sqrt[3]*x2) + 
          w^2*(7683 + (2473*I)*Sqrt[3]*x1 - (2473*I)*Sqrt[3]*x2) + 
          w^3*(-19632 - (5812*I)*Sqrt[3]*x1 + (5812*I)*Sqrt[3]*x2) + 
          w^7*(-41394 - (9948*I)*Sqrt[3]*x1 + (9948*I)*Sqrt[3]*x2) + 
          w^5*(-51327 - (13517*I)*Sqrt[3]*x1 + (13517*I)*Sqrt[3]*x2)) - 
        3*Pi*(-1 + w)*(1 - w + w^2)^3*(3*w^4*(-25*I + 8*Sqrt[3]*x1 - 
            8*Sqrt[3]*x2) + 3*(-33*I + 8*Sqrt[3]*x1 - 8*Sqrt[3]*x2) + 
          4*w*(33*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) - 
          2*w^2*(126*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
          w^3*(300*I - 40*Sqrt[3]*x1 + 40*Sqrt[3]*x2))) + 
      6*(22*CA + 9*CF - 4*(1 + nl))*(1 + w)^2*(-1 + 2*w - 2*w^2 + w^3)^3*
       Log[\[Mu]mH2])/(1 - w + w^2)^3))/(288*Pi*v^2*(-1 + w)^5) + 
 (CA*CF^2*mbMSBar^2*mH*(-76 - (41*I)*Pi - 4*Pi^2 + (6*I)*Pi^3 - 448*w - 
    (544*I)*Pi*w + 220*Pi^2*w + (48*I)*Pi^3*w + (256*I)*Pi*w^2 - 
    336*Pi^2*w^2 - (108*I)*Pi^3*w^2 + 448*w^3 + (736*I)*Pi*w^3 - 
    236*Pi^2*w^3 + (48*I)*Pi^3*w^3 + 76*w^4 + (153*I)*Pi*w^4 - 64*Pi^2*w^4 + 
    (6*I)*Pi^3*w^4 + 16*G[0, 0, w] - (18*I)*Pi*G[0, 0, w] - 
    376*w*G[0, 0, w] - (144*I)*Pi*w*G[0, 0, w] + 528*w^2*G[0, 0, w] + 
    (324*I)*Pi*w^2*G[0, 0, w] + 536*w^3*G[0, 0, w] - 
    (144*I)*Pi*w^3*G[0, 0, w] + 136*w^4*G[0, 0, w] - 
    (18*I)*Pi*w^4*G[0, 0, w] + 20*G[0, 1, w] + (24*I)*Pi*G[0, 1, w] + 
    640*w*G[0, 1, w] + (192*I)*Pi*w*G[0, 1, w] - 96*w^2*G[0, 1, w] - 
    (432*I)*Pi*w^2*G[0, 1, w] - 1184*w^3*G[0, 1, w] + 
    (192*I)*Pi*w^3*G[0, 1, w] - 220*w^4*G[0, 1, w] + 
    (24*I)*Pi*w^4*G[0, 1, w] + 68*G[1, 0, w] + (60*I)*Pi*G[1, 0, w] + 
    1024*w*G[1, 0, w] + (480*I)*Pi*w*G[1, 0, w] - 960*w^2*G[1, 0, w] - 
    (1080*I)*Pi*w^2*G[1, 0, w] - 800*w^3*G[1, 0, w] + 
    (480*I)*Pi*w^3*G[1, 0, w] - 172*w^4*G[1, 0, w] + 
    (60*I)*Pi*w^4*G[1, 0, w] - 240*G[1, 1, w] - (96*I)*Pi*G[1, 1, w] - 
    1824*w*G[1, 1, w] - (768*I)*Pi*w*G[1, 1, w] + 
    (1728*I)*Pi*w^2*G[1, 1, w] + 1824*w^3*G[1, 1, w] - 
    (768*I)*Pi*w^3*G[1, 1, w] + 240*w^4*G[1, 1, w] - 
    (96*I)*Pi*w^4*G[1, 1, w] + 18*G[0, 0, 0, w] + 144*w*G[0, 0, 0, w] - 
    324*w^2*G[0, 0, 0, w] + 144*w^3*G[0, 0, 0, w] + 18*w^4*G[0, 0, 0, w] + 
    12*G[0, 0, 1, w] + 96*w*G[0, 0, 1, w] - 216*w^2*G[0, 0, 1, w] + 
    96*w^3*G[0, 0, 1, w] + 12*w^4*G[0, 0, 1, w] - 24*G[0, 1, 0, w] - 
    192*w*G[0, 1, 0, w] + 432*w^2*G[0, 1, 0, w] - 192*w^3*G[0, 1, 0, w] - 
    24*w^4*G[0, 1, 0, w] - 48*G[0, 1, 1, w] - 384*w*G[0, 1, 1, w] + 
    864*w^2*G[0, 1, 1, w] - 384*w^3*G[0, 1, 1, w] - 48*w^4*G[0, 1, 1, w] - 
    60*G[1, 0, 0, w] - 480*w*G[1, 0, 0, w] + 1080*w^2*G[1, 0, 0, w] - 
    480*w^3*G[1, 0, 0, w] - 60*w^4*G[1, 0, 0, w] + 24*G[1, 0, 1, w] + 
    192*w*G[1, 0, 1, w] - 432*w^2*G[1, 0, 1, w] + 192*w^3*G[1, 0, 1, w] + 
    24*w^4*G[1, 0, 1, w] + 96*G[1, 1, 0, w] + 768*w*G[1, 1, 0, w] - 
    1728*w^2*G[1, 1, 0, w] + 768*w^3*G[1, 1, 0, w] + 96*w^4*G[1, 1, 0, w] - 
    81*Log[\[Mu]mH2] - (6*I)*Pi*Log[\[Mu]mH2] + 6*Pi^2*Log[\[Mu]mH2] - 
    672*w*Log[\[Mu]mH2] - (408*I)*Pi*w*Log[\[Mu]mH2] + 
    48*Pi^2*w*Log[\[Mu]mH2] + (192*I)*Pi*w^2*Log[\[Mu]mH2] - 
    108*Pi^2*w^2*Log[\[Mu]mH2] + 672*w^3*Log[\[Mu]mH2] + 
    (552*I)*Pi*w^3*Log[\[Mu]mH2] + 48*Pi^2*w^3*Log[\[Mu]mH2] + 
    81*w^4*Log[\[Mu]mH2] + (90*I)*Pi*w^4*Log[\[Mu]mH2] + 
    6*Pi^2*w^4*Log[\[Mu]mH2] - 6*G[0, 0, w]*Log[\[Mu]mH2] - 
    48*w*G[0, 0, w]*Log[\[Mu]mH2] + 108*w^2*G[0, 0, w]*Log[\[Mu]mH2] - 
    48*w^3*G[0, 0, w]*Log[\[Mu]mH2] - 6*w^4*G[0, 0, w]*Log[\[Mu]mH2] - 
    12*G[0, 1, w]*Log[\[Mu]mH2] - 96*w*G[0, 1, w]*Log[\[Mu]mH2] + 
    216*w^2*G[0, 1, w]*Log[\[Mu]mH2] - 96*w^3*G[0, 1, w]*Log[\[Mu]mH2] - 
    12*w^4*G[0, 1, w]*Log[\[Mu]mH2] + 24*G[1, 0, w]*Log[\[Mu]mH2] + 
    192*w*G[1, 0, w]*Log[\[Mu]mH2] - 432*w^2*G[1, 0, w]*Log[\[Mu]mH2] + 
    192*w^3*G[1, 0, w]*Log[\[Mu]mH2] + 24*w^4*G[1, 0, w]*Log[\[Mu]mH2] - 
    18*Log[\[Mu]mH2]^2 - 252*w*Log[\[Mu]mH2]^2 + 252*w^3*Log[\[Mu]mH2]^2 + 
    18*w^4*Log[\[Mu]mH2]^2 + 2*G[1, w]*(-97 - 640*w + 640*w^3 + 97*w^4 + 
      18*Pi^2*(-1 + w)^2*(1 + 10*w + w^2) + 
      (2*I)*Pi*(-17 - 256*w + 240*w^2 + 200*w^3 + 43*w^4) + 
      12*(-1 - 9*w + 9*w^2 + w^3)*((-I)*Pi*(-1 + w) + 4*(1 + w))*
       Log[\[Mu]mH2]) - G[0, w]*(-41 - 544*w + 256*w^2 + 736*w^3 + 153*w^4 + 
      12*Pi^2*(-1 + w)^2*(1 + 10*w + w^2) + 
      (8*I)*Pi*(2 - 47*w + 66*w^2 + 67*w^3 + 17*w^4) + 
      6*(-1 - 68*w + 32*w^2 + 92*w^3 + 15*w^4 - I*Pi*(-1 + w)^2*
         (1 + 10*w + w^2))*Log[\[Mu]mH2])))/(32*Pi*v^2*(-1 + w)^4) + 
 ((I/576)*CA*CF*mbMSBar^2*mH*G[0, w]*
   ((-4*I)*(1 - w + w^2)^3*(27 + 337*w - 332*w^2 + 116*w^3 - 409*w^4 + 
      261*w^5 + 4*Pi^2*(-11 + 11*w + 52*w^2 - 52*w^3 - 11*w^4 + 11*w^5) + 
      (2*I)*Pi*(-19 + 31*w + 20*w^2 + 324*w^3 + 111*w^4 + 93*w^5) + 
      nl*(-1 + w)*(-21 - 296*w + 272*w^2 + 64*w^3 + 27*w^4 + 
        12*Pi^2*(-1 + w^2)^2 - (4*I)*Pi*(5 - 6*w - 52*w^2 + 30*w^3 + 
          23*w^4))) + 12*(-1 + w)*(1 - w + w^2)^3*
     (2*(11*CA - 2*(1 + nl))*(Pi*(-1 + w^2)^2 + 
        (2*I)*w*(-5 + 8*w + w^2 + 3*w^3)) + 
      9*CF*(Pi*(-1 + w^2)^2 - (3*I)*(-1 - 8*w - 16*w^2 + 3*w^4)))*
     Log[\[Mu]mH2] - CA*(-1 + w)*(1 - w + w^2)^2*
     (24*Pi^3*(3 - 15*w - w^2 - 8*w^3 - w^4 - 15*w^5 + 3*w^6) - 
      (12*I)*Pi^2*(1 + 59*w - 231*w^2 + 324*w^3 - 225*w^4 + 53*w^5 + 
        39*w^6) - 2*Pi*(601 - 1045*w + 3305*w^2 - 4732*w^3 + 6041*w^4 - 
        3781*w^5 + 2041*w^6) - I*(1 - w + w^2)*(375 - 8480*w + 7322*w^2 + 
        3040*w^3 + 144*Zeta[3] + 9*w^4*(297 + 16*Zeta[3]))) + 
    6*CF*((4*I)*Pi^2*(-1 + w)*(1 - w + w^2)^3*(11 - 78*w + 112*w^2 - 74*w^3 + 
        9*w^4) + 8*Pi^3*(1 - w + w^2)^3*(-1 + w - w^4 + w^5) + 
      12*Pi*(12 + 16*w - 10*w^2 - 384*w^3 + 1373*w^4 - 2678*w^5 + 3221*w^6 - 
        2645*w^7 + 1311*w^8 - 321*w^9 - 56*w^10 + 41*w^11) + 
      (3*I)*(-1 + 2*w - 2*w^2 + w^3)*(-23 + w^5*(458 - 32*Zeta[3]) + 
        w^7*(814 - 32*Zeta[3]) - 48*Zeta[3] - 8*w^4*(1 + 4*Zeta[3]) + 
        w^8*(-383 + 16*Zeta[3]) + w^6*(-875 + 48*Zeta[3]) + 
        w^3*(254 + 96*Zeta[3]) + w*(322 + 96*Zeta[3]) - 
        w^2*(287 + 144*Zeta[3])))))/(Pi*v^2*(-1 + w)^5*(1 - w + w^2)^3) - 
 (CA*CF*mbMSBar^2*mH*G[1, w]*(CA*(1 - w + w^2)^2*(2601 + 807*w - 807*w^2 + 
      807*w^4 - 807*w^5 - 2601*w^6 + 4*Pi^2*(-47 - 817*w + 2009*w^2 - 
        2488*w^3 + 1775*w^4 - 583*w^5 + 151*w^6) + 
      (8*I)*Pi*(368 - 521*w + 214*w^2 - 386*w^3 + 412*w^4 - 719*w^5 + 
        170*w^6)) - 8*(1 - w + w^2)^3*
     (nl*(45 + 66*w - 66*w^3 - 45*w^4 + 2*Pi^2*(-1 + w^2)^2 + 
        I*Pi*(47 + 72*w - 214*w^2 + 11*w^4)) - 
      2*(9*Pi^2*(-1 + w^2)^2 + 9*(-4 - 3*w + 3*w^3 + 4*w^4) + 
        (2*I)*Pi*(5 + 21*w + 38*w^2 + 39*w^3 + 14*w^4))) + 
    (24*I)*(1 + w)^2*(1 - w + w^2)^3*(-9*CF*(1 + w)*(I + Pi - I*w + Pi*w) + 
      11*CA*(-1 + w)*(2*Pi*(-1 + w) + (3*I)*(1 + w)) - 
      2*(1 + nl)*(-1 + w)*(2*Pi*(-1 + w) + (3*I)*(1 + w)))*Log[\[Mu]mH2] + 
    2*CF*(40*Pi^3*(-1 + w)^2*w*(1 - w + w^2)^3*(-3*I + Sqrt[3]*x1 - 
        Sqrt[3]*x2) + 2*Pi^2*(1 - w + w^2)^3*(-147 - (74*I)*Sqrt[3]*x1 + 
        (74*I)*Sqrt[3]*x2 + (2*I)*w^2*(735*I + 26*Sqrt[3]*x1 - 
          26*Sqrt[3]*x2) + 4*w*(699 + (59*I)*Sqrt[3]*x1 - 
          (59*I)*Sqrt[3]*x2) + w^4*(-831 - (74*I)*Sqrt[3]*x1 + 
          (74*I)*Sqrt[3]*x2) + 4*w^3*(555 + (107*I)*Sqrt[3]*x1 - 
          (107*I)*Sqrt[3]*x2)) - 
      3*Pi*(w^6*(15591*I + 2453*Sqrt[3]*x1 - 2453*Sqrt[3]*x2) + 
        3*w^4*(4767*I + 841*Sqrt[3]*x1 - 841*Sqrt[3]*x2) - 
        4*w^5*(4410*I + 691*Sqrt[3]*x1 - 691*Sqrt[3]*x2) + 
        6*w^2*(617*I + 89*Sqrt[3]*x1 - 89*Sqrt[3]*x2) + 
        6*w^8*(659*I + 75*Sqrt[3]*x1 - 75*Sqrt[3]*x2) + 
        3*w^10*(-47*I + 15*Sqrt[3]*x1 - 15*Sqrt[3]*x2) + 
        59*(3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + w^9*(-849*I - 11*Sqrt[3]*x1 + 
          11*Sqrt[3]*x2) + w*(-1083*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2) + 
        w^7*(-10041*I - 1127*Sqrt[3]*x1 + 1127*Sqrt[3]*x2) + 
        w^3*(-8667*I - 1225*Sqrt[3]*x1 + 1225*Sqrt[3]*x2)) + 
      3*(-1 + 2*w - 2*w^2 + w^3)*(-543 - (163*I)*Sqrt[3]*x1 + 
        (163*I)*Sqrt[3]*x2 + w^7*(-543 - (163*I)*Sqrt[3]*x1 + 
          (163*I)*Sqrt[3]*x2) + 12*w^2*(-91 + 36*Zeta[3] + 
          (3*I)*Sqrt[3]*x1*(-13 + 4*Zeta[3]) - (3*I)*Sqrt[3]*x2*
           (-13 + 4*Zeta[3])) + 3*w*(181 - 48*Zeta[3] - 
          I*Sqrt[3]*x1*(-103 + 16*Zeta[3]) + I*Sqrt[3]*x2*
           (-103 + 16*Zeta[3])) + 3*w^6*(181 + 48*Zeta[3] + 
          I*Sqrt[3]*x1*(103 + 16*Zeta[3]) - I*Sqrt[3]*x2*
           (103 + 16*Zeta[3])) - (12*I)*w^5*(3*Sqrt[3]*x1*(13 + 4*Zeta[3]) - 
          3*Sqrt[3]*x2*(13 + 4*Zeta[3]) - I*(91 + 36*Zeta[3])) + 
        2*w^3*(6 - 360*Zeta[3] - I*Sqrt[3]*x1*(-73 + 120*Zeta[3]) + 
          I*Sqrt[3]*x2*(-73 + 120*Zeta[3])) + 
        2*w^4*(6 + 360*Zeta[3] + I*Sqrt[3]*x1*(73 + 120*Zeta[3]) - 
          I*Sqrt[3]*x2*(73 + 120*Zeta[3]))))))/
  (288*Pi*v^2*(-1 + w)^4*(1 - w + w^2)^3) - 
 (CA*CF*mbMSBar^2*mH*(-180*(-1 + w)*(1 - w + w^2)^3*
     (9*CF*(-47 - 76*w + 76*w^3 + 47*w^4 + 2*Pi^2*(-1 + w^2)^2 - 
        (6*I)*Pi*(-1 - 8*w - 16*w^2 + 3*w^4)) - 
      8*(1 + nl)*(Pi^2*(-1 + w^2)^2 + (2*I)*Pi*w*(-5 + 8*w + w^2 + 3*w^3) + 
        3*(-4 - 3*w + 3*w^3 + 4*w^4)) + 4*CA*(11*Pi^2*(-1 + w^2)^2 + 
        (22*I)*Pi*w*(-5 + 8*w + w^2 + 3*w^3) + 
        3*(-51 - 47*w + 47*w^3 + 51*w^4)))*Log[\[Mu]mH2] - 
    1080*(11*CA + 9*CF - 2*(1 + nl))*(-1 + w)^2*(1 + w^3)^3*Log[\[Mu]mH2]^2 + 
    3*CA*(-1 + w)*(1 - w + w^2)^2*(12*Pi^4*(37 - 157*w - 3*w^2 - 80*w^3 - 
        3*w^4 - 157*w^5 + 37*w^6) - (80*I)*Pi^3*(4 + 56*w - 223*w^2 + 
        311*w^3 - 214*w^4 + 47*w^5 + 37*w^6) - 
      20*Pi^2*(637 - 1385*w + 3133*w^2 - 4132*w^3 + 4813*w^4 - 3065*w^5 + 
        1621*w^6) - (10*I)*Pi*(1 - w + w^2)*(375 - 8480*w + 7322*w^2 + 
        3040*w^3 + 144*Zeta[3] + 9*w^4*(297 + 16*Zeta[3])) - 
      5*(1 - w + w^2)*(w^3*(1616 - 6048*Zeta[3]) + 5568*w^2*Zeta[3] + 
        25*(-769 + 96*Zeta[3]) - 16*w*(101 + 306*Zeta[3]) + 
        w^4*(19225 + 2112*Zeta[3]))) + (40*I)*(1 - w + w^2)^3*
     ((-9*I)*(-1 + w)^2*(129 + 268*w + 268*w^2 + 129*w^3) + 
      3*Pi*(-1 + w)*(-27 - 364*w - 32*w^2 - 148*w^3 + 261*w^4) + 
      72*Pi^3*(-1 + w + 5*w^2 - 5*w^3 - w^4 + w^5) + 
      (4*I)*Pi^2*(-20 - 25*w + 61*w^2 + 245*w^3 + 97*w^4 + 74*w^5) + 
      3*nl*(-1 + w)*(8*Pi^3*(-1 + w^2)^2 + Pi*(-21 - 296*w + 272*w^2 + 
          64*w^3 + 27*w^4) - (2*I)*Pi^2*(13 - 22*w - 58*w^2 + 38*w^3 + 
          43*w^4) - I*(-1 + w^2)*(308 + w - 48*Zeta[3] + 
          4*w^2*(77 + 12*Zeta[3])))) + 
    2*CF*(4*Pi^4*(-1 + w)*(1 - w + w^2)^3*
       ((3*I)*w^4*(51*I + 7*Sqrt[3]*x1 - 7*Sqrt[3]*x2) - 
        (50*I)*w*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) - 
        (50*I)*w^3*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        100*w^2*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
        3*(-51 - (7*I)*Sqrt[3]*x1 + (7*I)*Sqrt[3]*x2)) + 
      30*Pi^2*(-2529 - (755*I)*Sqrt[3]*x1 + (755*I)*Sqrt[3]*x2 - 
        (16*I)*w^4*(-10065*I + 2602*Sqrt[3]*x1 - 2602*Sqrt[3]*x2) + 
        36*w*(240 + (79*I)*Sqrt[3]*x1 - (79*I)*Sqrt[3]*x2) + 
        12*w^10*(-776 - (283*I)*Sqrt[3]*x1 + (283*I)*Sqrt[3]*x2) + 
        3*w^11*(567 + (289*I)*Sqrt[3]*x1 - (289*I)*Sqrt[3]*x2) + 
        3*w^9*(13029 + (3403*I)*Sqrt[3]*x1 - (3403*I)*Sqrt[3]*x2) + 
        15*w^5*(15185 + (3587*I)*Sqrt[3]*x1 - (3587*I)*Sqrt[3]*x2) + 
        8*w^7*(22938 + (4985*I)*Sqrt[3]*x1 - (4985*I)*Sqrt[3]*x2) + 
        w^2*(-31755 - (10129*I)*Sqrt[3]*x1 + (10129*I)*Sqrt[3]*x2) + 
        w^8*(-101073 - (22951*I)*Sqrt[3]*x1 + (22951*I)*Sqrt[3]*x2) + 
        w^3*(82269 + (23351*I)*Sqrt[3]*x1 - (23351*I)*Sqrt[3]*x2) + 
        w^6*(-238419 - (53437*I)*Sqrt[3]*x1 + (53437*I)*Sqrt[3]*x2)) + 
      60*Pi^3*(-1 + w)*(1 - w + w^2)^3*(-135*I + 38*Sqrt[3]*x1 - 
        38*Sqrt[3]*x2 + w^4*(-147*I + 38*Sqrt[3]*x1 - 38*Sqrt[3]*x2) + 
        8*w*(33*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) + 
        2*w^2*(-228*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        w^3*(504*I - 80*Sqrt[3]*x1 + 80*Sqrt[3]*x2)) - 
      90*Pi*(-1 + 2*w - 2*w^2 + w^3)*(-2679*I + 870*Sqrt[3]*x1 - 
        870*Sqrt[3]*x2 - (48*I)*Zeta[3] - 32*Sqrt[3]*x1*Zeta[3] + 
        32*Sqrt[3]*x2*Zeta[3] + w^8*(531*I + 16*Sqrt[3]*x2*(35 - 2*Zeta[3]) - 
          (48*I)*Zeta[3] + 16*Sqrt[3]*x1*(-35 + 2*Zeta[3])) + 
        8*w^4*(544*Sqrt[3]*x1 - 544*Sqrt[3]*x2 - (3*I)*(545 + 4*Zeta[3])) - 
        2*w^5*(32*Sqrt[3]*x1*(16 + Zeta[3]) - 32*Sqrt[3]*x2*(16 + Zeta[3]) - 
          (3*I)*(741 + 16*Zeta[3])) + 
        2*w^3*(2*Sqrt[3]*x2*(963 - 16*Zeta[3]) + 2*Sqrt[3]*x1*
           (-963 + 16*Zeta[3]) + (3*I)*(2053 + 16*Zeta[3])) - 
        2*w^7*(Sqrt[3]*x2*(771 - 32*Zeta[3]) - (12*I)*(-91 + 4*Zeta[3]) + 
          Sqrt[3]*x1*(-771 + 32*Zeta[3])) + 
        2*w*(Sqrt[3]*x2*(657 - 32*Zeta[3]) + (6*I)*(409 + 8*Zeta[3]) + 
          Sqrt[3]*x1*(-657 + 32*Zeta[3])) + 
        w^6*(2*Sqrt[3]*x2*(299 - 48*Zeta[3]) + 2*Sqrt[3]*x1*
           (-299 + 48*Zeta[3]) - (3*I)*(277 + 48*Zeta[3])) - 
        3*w^2*(4*Sqrt[3]*x1*(-305 + 8*Zeta[3]) - 4*Sqrt[3]*x2*
           (-305 + 8*Zeta[3]) + I*(3947 + 48*Zeta[3]))) + 
      45*(-1 + w)*(1 - w + w^2)^3*(-8715 - (3332*I)*Sqrt[3]*x1 + 
        (3332*I)*Sqrt[3]*x2 + 1776*Zeta[3] + (832*I)*Sqrt[3]*x1*Zeta[3] - 
        (832*I)*Sqrt[3]*x2*Zeta[3] + 48*w^2*(57 + (8*I)*Sqrt[3]*x1 - 
          (8*I)*Sqrt[3]*x2)*Zeta[3] + 2*w^3*(1149 - 336*Zeta[3] + 
          (2*I)*Sqrt[3]*x1*(369 + 40*Zeta[3]) - (2*I)*Sqrt[3]*x2*
           (369 + 40*Zeta[3])) + (2*I)*w*(2*Sqrt[3]*x2*(369 - 136*Zeta[3]) + 
          2*Sqrt[3]*x1*(-369 + 136*Zeta[3]) + (3*I)*(383 + 144*Zeta[3])) + 
        w^4*(8715 + 2544*Zeta[3] + (4*I)*Sqrt[3]*x1*(833 + 208*Zeta[3]) - 
          (4*I)*Sqrt[3]*x2*(833 + 208*Zeta[3]))))))/
  (17280*Pi*v^2*(-1 + w)^5*(1 - w + w^2)^3)


==> DelataC1C2_2_Tilde_Mix.m <==
-1/9*(CA*CF*mbMSBar*mbOS*mH*Pi*(-1 + 2*x1)*
    (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
       w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
       w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
       w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
       w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) + 
     2*CF*(-27*I - (27*I)*w^4 + w*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
       w^3*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
       w^2*(144*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2)))*G[x1, w])/
   (Sqrt[3]*v^2*(-1 + w)^4) - (CA*CF*mbMSBar*mbOS*mH*Pi*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, w])/
  (9*Sqrt[3]*v^2*(-1 + w)^4) - (CA*CF^2*mbMSBar*mbOS*mH*(1 + w)^2*
   ((3*I)*(-1 + w^2) + 8*Pi*(1 + w^2))*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[-1, -1, w])/(2*Pi*v^2*(-1 + w)^4) - 
 (6*CA*CF^2*mbMSBar*mbOS*mH*(1 + w)^2*(-1 + w^2 - I*Pi*(1 + w^2))*
   G[-1, 1, w])/(Pi*v^2*(-1 + w)^4) - 
 (4*CA*CF^2*mbMSBar*mbOS*mH*Pi*(-1 + 2*x1)*(9*I + (9*I)*w^3 + 
    w*(-6*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
    w^2*(6*I + Sqrt[3]*x1 - Sqrt[3]*x2))*G[0, x1, w])/
  (9*Sqrt[3]*v^2*(-1 + w)^3) - (4*CA*CF^2*mbMSBar*mbOS*mH*Pi*(-1 + 2*x2)*
   (-9*I - (9*I)*w^3 + w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, w])/
  (9*Sqrt[3]*v^2*(-1 + w)^3) + 
 (2*CA*CF*mbMSBar*mbOS*mH*((-I)*(CA - 2*CF)*(-1 + w)^2*(1 + 6*w + w^2) - 
    (3*CF*(1 + w)^2*(-1 + w^2 - I*Pi*(1 + w^2)))/Pi)*G[1, -1, w])/
  (v^2*(-1 + w)^4) + (CA*CF*mbMSBar*mbOS*mH*
   ((24*I)*(-1 + w)*(1 + w)^2*(4*Pi*(-1 + w) + 2*nl*Pi*(-1 + w) + 
      (3*I)*(1 + w) + (3*I)*nl*(1 + w)) + 6*CA*(-1 + w)*
     (66*(1 + w)^3 - I*Pi*(-59 - 95*w + 95*w^2 + 59*w^3)) + 
    CF*(208*Pi^2*(-1 + w)^2*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
      (3*I)*(-1 + w^2)*(15*I + (72*I)*w + 7*Sqrt[3]*x1 - 7*Sqrt[3]*x2 + 
        w^2*(15*I + 7*Sqrt[3]*x1 - 7*Sqrt[3]*x2)) + 
      12*Pi*(21*I + (108*I)*w + (108*I)*w^3 + 6*Sqrt[3]*x1 - 6*Sqrt[3]*x2 + 
        w^2*(-84*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
        3*w^4*(7*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2))))*G[1, 1, w])/
  (72*Pi*v^2*(-1 + w)^4) - (16*CA*CF^2*mbMSBar*mbOS*mH*Pi*w*(-1 + 2*x1)*
   (-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*G[1, x1, w])/(9*Sqrt[3]*v^2*(-1 + w)^2) - 
 (16*CA*CF^2*mbMSBar*mbOS*mH*Pi*w*(-1 + 2*x2)*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2)*
   G[1, x2, w])/(9*Sqrt[3]*v^2*(-1 + w)^2) - 
 ((I/6)*CA*CF*mbMSBar*mbOS*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) - 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x1, 0, w])/
  (Sqrt[3]*v^2*(-1 + w)^4) - ((I/24)*CA*CF*mbMSBar*mbOS*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) - 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x1, 1, w])/
  (Sqrt[3]*v^2*(-1 + w)^4) - ((I/6)*CA*CF*mbMSBar*mbOS*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 0, w])/
  (Sqrt[3]*v^2*(-1 + w)^4) - ((I/24)*CA*CF*mbMSBar*mbOS*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 1, w])/
  (Sqrt[3]*v^2*(-1 + w)^4) - ((4*I)*CA*CF^2*mbMSBar*mbOS*mH*(1 + w)^2*
   (1 + w^2)*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*G[-1, -1, 0, w])/
  (Pi*v^2*(-1 + w)^4) - ((2*I)*CA*CF^2*mbMSBar*mbOS*mH*(1 + w)^2*(1 + w^2)*
   (-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*G[-1, 0, -1, w])/(Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar*mbOS*mH*(1 + w)*(CA*(-5 - 3*w + 3*w^2 + 5*w^3) + 
    2*CF*(35 + (6*I)*Sqrt[3]*x1 - (6*I)*Sqrt[3]*x2 + 
      3*w^2*(9 + (2*I)*Sqrt[3]*x1 - (2*I)*Sqrt[3]*x2) + 
      w^3*(25 + (6*I)*Sqrt[3]*x1 - (6*I)*Sqrt[3]*x2) + 
      w*(33 + (6*I)*Sqrt[3]*x1 - (6*I)*Sqrt[3]*x2)))*G[-1, 0, 0, w])/
  (4*Pi*v^2*(-1 + w)^4) - (6*CA*CF^2*mbMSBar*mbOS*mH*(1 + w)^2*(1 + w^2)*
   G[-1, 0, 1, w])/(Pi*v^2*(-1 + w)^4) - 
 (6*CA*CF^2*mbMSBar*mbOS*mH*(1 + w)^2*(1 + w^2)*G[-1, 1, 0, w])/
  (Pi*v^2*(-1 + w)^4) + (8*CA*CF^2*mbMSBar*mbOS*mH*(1 + w)^2*(1 + w^2)*
   (3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*G[0, -1, -1, w])/(Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar*mbOS*mH*(3*CA*(-3 - 20*w^2 + 16*w^3 + 7*w^4 - 
      I*Pi*(1 + w^4)) + 2*CF*(21*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
      2*w^4*(6 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2) + 
      2*(21 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2) + 
      3*w^3*(5 + (7*I)*Sqrt[3]*x1 - (7*I)*Sqrt[3]*x2) + 
      2*w^2*(60 + (11*I)*Sqrt[3]*x1 - (11*I)*Sqrt[3]*x2) + 
      Pi*(3*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2 + w^4*(3*I - 2*Sqrt[3]*x1 + 
          2*Sqrt[3]*x2))))*G[0, -1, 0, w])/(6*Pi*v^2*(-1 + w)^4) - 
 (2*CA*CF^2*mbMSBar*mbOS*mH*(-24 - Sqrt[3]*(4*I + Pi)*x1 + (4*I)*Sqrt[3]*x2 + 
    Sqrt[3]*Pi*x2 - (2*I)*w^2*(-21*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) - 
    (9*I)*w*(-5*I + Sqrt[3]*x1 - Sqrt[3]*x2) - 
    (9*I)*w^3*(-5*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
    w^4*(-24 + Sqrt[3]*(-4*I + Pi)*x1 - Sqrt[3]*(-4*I + Pi)*x2))*
   G[0, -1, 1, w])/(3*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar*mbOS*mH*(2*nl*(-1 + w^2)^2 + 
    CA*(-11 + 27*w - 23*w^2 + 27*w^3 - 11*w^4 + (6*I)*Pi*(1 + w^4)) + 
    CF*(105 + (34*I)*Sqrt[3]*x1 - (34*I)*Sqrt[3]*x2 + 
      3*w^2*(46 + (7*I)*Sqrt[3]*x1 - (7*I)*Sqrt[3]*x2) + 
      2*w*(66 + (19*I)*Sqrt[3]*x1 - (19*I)*Sqrt[3]*x2) + 
      2*w^3*(66 + (19*I)*Sqrt[3]*x1 - (19*I)*Sqrt[3]*x2) + 
      w^4*(105 + (34*I)*Sqrt[3]*x1 - (34*I)*Sqrt[3]*x2) + 
      2*Pi*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2 + w^4*(-6*I + Sqrt[3]*x1 - 
          Sqrt[3]*x2))))*G[0, 0, -1, w])/(6*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar*mbOS*mH*(-4*(5 - 22*w^2 + 5*w^4 + nl*(-1 + w^2)^2) + 
    CA*(-5 + 60*w - 182*w^2 + 108*w^3 + 43*w^4 + 
      (12*I)*Pi*(1 - 3*w - 4*w^2 - 3*w^3 + w^4)) + 
    CF*((-20*I)*w^3*(-15*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) + 
      (4*I)*w*(33*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) + 
      w^2*(216 - (2*I)*Sqrt[3]*x1 + (2*I)*Sqrt[3]*x2) + 
      3*w^4*(31 + (8*I)*Sqrt[3]*x1 - (8*I)*Sqrt[3]*x2) + 
      3*(39 + (8*I)*Sqrt[3]*x1 - (8*I)*Sqrt[3]*x2) + 
      2*Pi*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2 + w^4*(-6*I + Sqrt[3]*x1 - 
          Sqrt[3]*x2))))*G[0, 0, 0, w])/(48*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar*mbOS*mH*(-4*(1 + nl)*(-1 + w^2)^2 + 
    CA*(13 - 6*w - 50*w^2 - 6*w^3 + 31*w^4 - (18*I)*Pi*(1 + w^4)) - 
    CF*(153 + (46*I)*Sqrt[3]*x1 - (46*I)*Sqrt[3]*x2 + 
      8*w^2*(12 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2) + 
      4*w*(93 + (17*I)*Sqrt[3]*x1 - (17*I)*Sqrt[3]*x2) + 
      4*w^3*(111 + (29*I)*Sqrt[3]*x1 - (29*I)*Sqrt[3]*x2) + 
      w^4*(117 + (46*I)*Sqrt[3]*x1 - (46*I)*Sqrt[3]*x2) + 
      12*Pi*(-3*I - 2*Sqrt[3]*x1 + 2*Sqrt[3]*x2 + 
        w^4*(-3*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) + 
        2*w^2*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        w*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2) + w^3*(3*I - Sqrt[3]*x1 + 
          Sqrt[3]*x2))))*G[0, 0, 1, w])/(24*Pi*v^2*(-1 + w)^4) - 
 (2*CA*CF^2*mbMSBar*mbOS*mH*(-24 - Sqrt[3]*(4*I + Pi)*x1 + (4*I)*Sqrt[3]*x2 + 
    Sqrt[3]*Pi*x2 - (2*I)*w^2*(-21*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) - 
    (9*I)*w*(-5*I + Sqrt[3]*x1 - Sqrt[3]*x2) - 
    (9*I)*w^3*(-5*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
    w^4*(-24 + Sqrt[3]*(-4*I + Pi)*x1 - Sqrt[3]*(-4*I + Pi)*x2))*
   G[0, 1, -1, w])/(3*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar*mbOS*mH*(2*(2 + nl)*(-1 + w^2)^2 + 
    CA*(7 + 15*w + 76*w^2 - 57*w^3 - 38*w^4 + 
      (6*I)*Pi*(1 + 6*w + 8*w^2 + 6*w^3 + w^4)) - 
    CF*(156 + (25*I)*Sqrt[3]*x1 - (25*I)*Sqrt[3]*x2 + 
      6*w^3*(8 + (9*I)*Sqrt[3]*x1 - (9*I)*Sqrt[3]*x2) + 
      6*w*(32 + (9*I)*Sqrt[3]*x1 - (9*I)*Sqrt[3]*x2) + 
      w^4*(66 + (25*I)*Sqrt[3]*x1 - (25*I)*Sqrt[3]*x2) + 
      w^2*(315 + (82*I)*Sqrt[3]*x1 - (82*I)*Sqrt[3]*x2) + 
      3*Pi*(8*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2 + 
        w^4*(8*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
        8*w^2*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        w*(12*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
        w^3*(12*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2))))*G[0, 1, 0, w])/
  (12*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar*mbOS*mH*(-11*CA*(-1 + w^2)^2 + 2*(2 + nl)*(-1 + w^2)^2 + 
    CF*(48 + 4*Sqrt[3]*(I + Pi)*x1 - (4*I)*Sqrt[3]*x2 - 4*Sqrt[3]*Pi*x2 + 
      w^4*(48 - 4*Sqrt[3]*(-I + Pi)*x1 + 4*Sqrt[3]*(-I + Pi)*x2) - 
      4*w*(-27 - (3*I)*Sqrt[3]*x1 + (3*I)*Sqrt[3]*x2 + 
        Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) - 
      4*w^3*(-27 - (3*I)*Sqrt[3]*x1 + (3*I)*Sqrt[3]*x2 + 
        Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) + 
      w^2*(99 + (9*I)*Sqrt[3]*x1 - (9*I)*Sqrt[3]*x2 + 
        8*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2))))*G[0, 1, 1, w])/
  (6*Pi*v^2*(-1 + w)^4) + (2*CA*CF^2*mbMSBar*mbOS*mH*(-1 + 2*x1)*
   (9 + 9*w^3 + w^2*(6 - I*Sqrt[3]*x1 + I*Sqrt[3]*x2) + 
    w*(-6 - (5*I)*Sqrt[3]*x1 + (5*I)*Sqrt[3]*x2))*G[0, x1, 0, w])/
  (3*Sqrt[3]*v^2*(-1 + w)^3) + (CA*CF^2*mbMSBar*mbOS*mH*(-1 + 2*x1)*
   (9 + 9*w^3 + w^2*(6 - I*Sqrt[3]*x1 + I*Sqrt[3]*x2) + 
    w*(-6 - (5*I)*Sqrt[3]*x1 + (5*I)*Sqrt[3]*x2))*G[0, x1, 1, w])/
  (6*Sqrt[3]*v^2*(-1 + w)^3) - (((2*I)/3)*CA*CF^2*mbMSBar*mbOS*mH*(-1 + 2*x2)*
   (3*Sqrt[3]*(-x1 + x2) + 3*Sqrt[3]*w^3*(-x1 + x2) + 
    w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 0, w])/
  (Sqrt[3]*v^2*(-1 + w)^3) - ((I/6)*CA*CF^2*mbMSBar*mbOS*mH*(-1 + 2*x2)*
   (3*Sqrt[3]*(-x1 + x2) + 3*Sqrt[3]*w^3*(-x1 + x2) + 
    w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 1, w])/
  (Sqrt[3]*v^2*(-1 + w)^3) + 
 (2*CA*CF*mbMSBar*mbOS*mH*(CA*(-1 + w)^2*(1 + 6*w + w^2) - 
    CF*(5 + 14*w - 14*w^2 + 14*w^3 + 5*w^4))*G[1, -1, 0, w])/
  (Pi*v^2*(-1 + w)^4) - (CA*CF*mbMSBar*mbOS*mH*(-2*nl*(-1 + w^2)^2 + 
    4*CA*(-1 + w)^2*(5 + w + 5*w^2) + CF*(-75 - (5*I)*Sqrt[3]*x1 + 
      (5*I)*Sqrt[3]*x2 + (2*I)*w^2*(27*I + 7*Sqrt[3]*x1 - 7*Sqrt[3]*x2) + 
      w^4*(-75 - (5*I)*Sqrt[3]*x1 + (5*I)*Sqrt[3]*x2) + 
      2*w*(69 + (17*I)*Sqrt[3]*x1 - (17*I)*Sqrt[3]*x2) + 
      2*w^3*(69 + (17*I)*Sqrt[3]*x1 - (17*I)*Sqrt[3]*x2)))*G[1, 0, -1, w])/
  (3*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar*mbOS*mH*(20*(-1 + w^2)^2 + 
    3*CA*(-9 - 132*w + 190*w^2 - 68*w^3 + 19*w^4) + 
    CF*(-45 - (32*I)*Sqrt[3]*x1 + (32*I)*Sqrt[3]*x2 + 
      w^4*(-357 - (32*I)*Sqrt[3]*x1 + (32*I)*Sqrt[3]*x2) + 
      w^2*(-642 + (20*I)*Sqrt[3]*x1 - (20*I)*Sqrt[3]*x2 - 
        24*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) + 
      4*w*(330 + (26*I)*Sqrt[3]*x1 - (26*I)*Sqrt[3]*x2 + 
        3*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) + 
      4*w^3*(3*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        10*(27 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2))))*G[1, 0, 0, w])/
  (24*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar*mbOS*mH*(4*(-1 + w^2)^2 + 6*CA*(-1 + w)^2*(3 + 2*w + 3*w^2) + 
    CF*(-63 - 63*w^4 + 2*w^2*(39 + (8*I)*Sqrt[3]*x1 - (8*I)*Sqrt[3]*x2 - 
        12*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) + 
      4*w*(3*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        2*(21 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2)) + 
      4*w^3*(3*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        2*(21 + (5*I)*Sqrt[3]*x1 - (5*I)*Sqrt[3]*x2))))*G[1, 0, 1, w])/
  (12*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar*mbOS*mH*(-8*(2 + nl)*(-1 + w^2)^2 + 
    CA*(-1 + w)^2*(59 + 154*w + 59*w^2) + 
    2*CF*((3*I)*(7*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) + 
      (3*I)*w^4*(7*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) - 
      12*w*(9 + 2*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) - 
      12*w^3*(9 + 2*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)) + 
      2*w^2*(42 + (13*I)*Sqrt[3]*x1 - (13*I)*Sqrt[3]*x2 + 
        24*Pi*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2))))*G[1, 1, 0, w])/
  (12*Pi*v^2*(-1 + w)^4) + (4*CA*CF^2*mbMSBar*mbOS*mH*w*
   (-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*G[1, 1, 1, w])/(3*v^2*(-1 + w)^2) - 
 (((8*I)/3)*CA*CF^2*mbMSBar*mbOS*mH*w*(-1 + 2*x1)*
   (-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*G[1, x1, 0, w])/
  (Sqrt[3]*v^2*(-1 + w)^2) - (((2*I)/3)*CA*CF^2*mbMSBar*mbOS*mH*w*(-1 + 2*x1)*
   (-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*G[1, x1, 1, w])/
  (Sqrt[3]*v^2*(-1 + w)^2) + (8*CA*CF^2*mbMSBar*mbOS*mH*w*(-1 + 2*x2)*
   (3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*G[1, x2, 0, w])/
  (3*Sqrt[3]*v^2*(-1 + w)^2) + (2*CA*CF^2*mbMSBar*mbOS*mH*w*(-1 + 2*x2)*
   (3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*G[1, x2, 1, w])/
  (3*Sqrt[3]*v^2*(-1 + w)^2) - (CA*CF*mbMSBar*mbOS*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) + 
    2*CF*(-27*I - (27*I)*w^4 + w*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^3*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^2*(144*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2)))*G[x1, 0, -1, w])/
  (4*Sqrt[3]*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar*mbOS*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) + 
    2*CF*(-27*I - (27*I)*w^4 + w*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^3*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^2*(144*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2)))*G[x1, 0, 0, w])/
  (6*Sqrt[3]*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar*mbOS*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) + 
    2*CF*(-27*I - (27*I)*w^4 + w*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^3*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^2*(144*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2)))*G[x1, 0, 1, w])/
  (8*Sqrt[3]*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar*mbOS*mH*(-1 + 2*x1)*
   (CA*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2 + 
      w^2*(-51*I + 19*Sqrt[3]*x1 - 19*Sqrt[3]*x2) + 
      w^4*(-6*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
      w*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2) + 
      w^3*(24*I - 10*Sqrt[3]*x1 + 10*Sqrt[3]*x2)) + 
    2*CF*(-27*I - (27*I)*w^4 + w*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^3*(-72*I + 26*Sqrt[3]*x1 - 26*Sqrt[3]*x2) + 
      w^2*(144*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2)))*G[x1, 1, 0, w])/
  (24*Sqrt[3]*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar*mbOS*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 0, -1, w])/
  (4*Sqrt[3]*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar*mbOS*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 0, 0, w])/
  (6*Sqrt[3]*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar*mbOS*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 0, 1, w])/
  (8*Sqrt[3]*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar*mbOS*mH*(-1 + 2*x2)*
   (CA*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2 + 
      2*w*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      2*w^3*(-12*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
      w^4*(6*I - 4*Sqrt[3]*x1 + 4*Sqrt[3]*x2) + 
      w^2*(51*I - 19*Sqrt[3]*x1 + 19*Sqrt[3]*x2)) + 
    2*CF*(27*I + (27*I)*w^4 + w^2*(-144*I + 53*Sqrt[3]*x1 - 53*Sqrt[3]*x2) + 
      w*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2) + 
      w^3*(72*I - 26*Sqrt[3]*x1 + 26*Sqrt[3]*x2)))*G[x2, 1, 0, w])/
  (24*Sqrt[3]*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar*mbOS*mH*(3*CA*(1 + w^4) - 
    (2*I)*CF*(-3*I - 2*Sqrt[3]*x1 + 2*Sqrt[3]*x2 + 
      w^4*(-3*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2)))*G[0, -1, 0, 0, w])/
  (6*Pi*v^2*(-1 + w)^4) + (2*CA*CF^2*mbMSBar*mbOS*mH*(1 + w + w^2 + w^3)*
   G[0, -1, 0, 1, w])/(Pi*v^2*(-1 + w)^3) + 
 (2*CA*CF^2*mbMSBar*mbOS*mH*(1 + w + w^2 + w^3)*G[0, -1, 1, 0, w])/
  (Pi*v^2*(-1 + w)^3) + (CA*CF*mbMSBar*mbOS*mH*
   (3*CA*(1 + w^4) - I*CF*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2 + 
      w^4*(-6*I + Sqrt[3]*x1 - Sqrt[3]*x2)))*G[0, 0, -1, 0, w])/
  (3*Pi*v^2*(-1 + w)^4) - (4*CA*CF^2*mbMSBar*mbOS*mH*(1 + w + w^2 + w^3)*
   G[0, 0, -1, 1, w])/(Pi*v^2*(-1 + w)^3) - 
 (2*CA*CF^2*mbMSBar*mbOS*mH*(3 + 3*w^2 + 3*w^3 + 
    w*(-3 - (2*I)*Sqrt[3]*x1 + (2*I)*Sqrt[3]*x2))*G[0, 0, 0, -1, w])/
  (3*Pi*v^2*(-1 + w)^3) - 
 (CA*CF*mbMSBar*mbOS*mH*(6*CA*(1 - 3*w - 4*w^2 - 3*w^3 + w^4) - 
    I*CF*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2 + 
      w^4*(-6*I + Sqrt[3]*x1 - Sqrt[3]*x2)))*G[0, 0, 0, 0, w])/
  (24*Pi*v^2*(-1 + w)^4) - 
 (CA*CF*mbMSBar*mbOS*mH*(3*CA*(1 - 6*w - 8*w^2 - 6*w^3 + w^4) + 
    CF*(-1 + w)*(15 + 15*w^3 + w^2*(12 - I*Sqrt[3]*x1 + I*Sqrt[3]*x2) + 
      w*(-12 - (9*I)*Sqrt[3]*x1 + (9*I)*Sqrt[3]*x2)))*G[0, 0, 0, 1, w])/
  (12*Pi*v^2*(-1 + w)^4) - (4*CA*CF^2*mbMSBar*mbOS*mH*(1 + w + w^2 + w^3)*
   G[0, 0, 1, -1, w])/(Pi*v^2*(-1 + w)^3) + 
 (CA*CF*mbMSBar*mbOS*mH*(3*CA*(1 + w^4) + 
    2*CF*(-3 + (2*I)*Sqrt[3]*x1 - (2*I)*Sqrt[3]*x2 + 
      w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
      w^3*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
      w^2*(-6 - (2*I)*Sqrt[3]*x1 + (2*I)*Sqrt[3]*x2) + 
      w^4*(-3 - (2*I)*Sqrt[3]*x1 + (2*I)*Sqrt[3]*x2)))*G[0, 0, 1, 0, w])/
  (4*Pi*v^2*(-1 + w)^4) - (CA*CF^2*mbMSBar*mbOS*mH*
   (9 + 9*w^3 + w*(3 - (2*I)*Sqrt[3]*x1 + (2*I)*Sqrt[3]*x2) + 
    w^2*(-3 - (4*I)*Sqrt[3]*x1 + (4*I)*Sqrt[3]*x2))*G[0, 0, 1, 1, w])/
  (3*Pi*v^2*(-1 + w)^3) + (2*CA*CF^2*mbMSBar*mbOS*mH*(1 + w + w^2 + w^3)*
   G[0, 1, -1, 0, w])/(Pi*v^2*(-1 + w)^3) + 
 (2*CA*CF^2*mbMSBar*mbOS*mH*(-15 - 15*w^3 + 
    I*w^2*(12*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
    3*w*(4 + (3*I)*Sqrt[3]*x1 - (3*I)*Sqrt[3]*x2))*G[0, 1, 0, -1, w])/
  (3*Pi*v^2*(-1 + w)^3) - 
 (CA*CF*mbMSBar*mbOS*mH*(2*CA*(1 + 6*w + 8*w^2 + 6*w^3 + w^4) + 
    CF*(-8 - (5*I)*Sqrt[3]*x1 + (5*I)*Sqrt[3]*x2 + 
      I*w^4*(8*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) - 
      (4*I)*w*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) - 
      (4*I)*w^3*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
      8*w^2*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)))*G[0, 1, 0, 0, w])/
  (4*Pi*v^2*(-1 + w)^4) - (CA*CF^2*mbMSBar*mbOS*mH*
   (9 + 9*w^3 + w^2*(12 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
    w*(-12 - (7*I)*Sqrt[3]*x1 + (7*I)*Sqrt[3]*x2))*G[0, 1, 0, 1, w])/
  (6*Pi*v^2*(-1 + w)^3) + (2*CA*CF^2*mbMSBar*mbOS*mH*
   (3 + 3*w + 3*w^3 + w^2*(-3 - (2*I)*Sqrt[3]*x1 + (2*I)*Sqrt[3]*x2))*
   G[0, 1, 1, 0, w])/(3*Pi*v^2*(-1 + w)^3) - 
 (CA*CF^2*mbMSBar*mbOS*mH*(-1 + 2*x1)*(9*I + (9*I)*w^3 + 
    w*(-6*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
    w^2*(6*I + Sqrt[3]*x1 - Sqrt[3]*x2))*G[0, x1, 0, -1, w])/
  (Sqrt[3]*Pi*v^2*(-1 + w)^3) + (2*CA*CF^2*mbMSBar*mbOS*mH*(-1 + 2*x1)*
   (9*I + (9*I)*w^3 + w*(-6*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
    w^2*(6*I + Sqrt[3]*x1 - Sqrt[3]*x2))*G[0, x1, 0, 0, w])/
  (3*Sqrt[3]*Pi*v^2*(-1 + w)^3) - 
 (CA*CF^2*mbMSBar*mbOS*mH*(-1 + 2*x1)*(9*I + (9*I)*w^3 + 
    w*(-6*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
    w^2*(6*I + Sqrt[3]*x1 - Sqrt[3]*x2))*G[0, x1, 0, 1, w])/
  (2*Sqrt[3]*Pi*v^2*(-1 + w)^3) + 
 (CA*CF^2*mbMSBar*mbOS*mH*(-1 + 2*x1)*(9*I + (9*I)*w^3 + 
    w*(-6*I + 5*Sqrt[3]*x1 - 5*Sqrt[3]*x2) + 
    w^2*(6*I + Sqrt[3]*x1 - Sqrt[3]*x2))*G[0, x1, 1, 0, w])/
  (6*Sqrt[3]*Pi*v^2*(-1 + w)^3) - 
 (CA*CF^2*mbMSBar*mbOS*mH*(-1 + 2*x2)*(-9*I - (9*I)*w^3 + 
    w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 0, -1, w])/
  (Sqrt[3]*Pi*v^2*(-1 + w)^3) + (2*CA*CF^2*mbMSBar*mbOS*mH*(-1 + 2*x2)*
   (-9*I - (9*I)*w^3 + w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 0, 0, w])/
  (3*Sqrt[3]*Pi*v^2*(-1 + w)^3) - 
 (CA*CF^2*mbMSBar*mbOS*mH*(-1 + 2*x2)*(-9*I - (9*I)*w^3 + 
    w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 0, 1, w])/
  (2*Sqrt[3]*Pi*v^2*(-1 + w)^3) + 
 (CA*CF^2*mbMSBar*mbOS*mH*(-1 + 2*x2)*(-9*I - (9*I)*w^3 + 
    w^2*(-6*I - Sqrt[3]*x1 + Sqrt[3]*x2) + 
    w*(6*I - 5*Sqrt[3]*x1 + 5*Sqrt[3]*x2))*G[0, x2, 1, 0, w])/
  (6*Sqrt[3]*Pi*v^2*(-1 + w)^3) + 
 (4*CA*CF^2*mbMSBar*mbOS*mH*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, 0, 0, -1, w])/(3*Pi*v^2*(-1 + w)^2) + 
 (CA*CF^2*mbMSBar*mbOS*mH*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, 0, 0, 0, w])/(2*Pi*v^2*(-1 + w)^2) + 
 (5*CA*CF^2*mbMSBar*mbOS*mH*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, 0, 0, 1, w])/(3*Pi*v^2*(-1 + w)^2) - 
 (I*CA*CF^2*mbMSBar*mbOS*mH*w*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, 0, 1, 0, w])/(Pi*v^2*(-1 + w)^2) - 
 (((2*I)/3)*CA*CF^2*mbMSBar*mbOS*mH*w*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, 0, 1, 1, w])/(Pi*v^2*(-1 + w)^2) + 
 (16*CA*CF^2*mbMSBar*mbOS*mH*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, 1, 0, -1, w])/(3*Pi*v^2*(-1 + w)^2) - 
 ((4*I)*CA*CF^2*mbMSBar*mbOS*mH*w*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, 1, 0, 0, w])/(Pi*v^2*(-1 + w)^2) + 
 (4*CA*CF^2*mbMSBar*mbOS*mH*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, 1, 0, 1, w])/(3*Pi*v^2*(-1 + w)^2) + 
 (4*CA*CF^2*mbMSBar*mbOS*mH*w*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)*
   G[1, 1, 1, 0, w])/(3*Pi*v^2*(-1 + w)^2) - 
 (4*CA*CF^2*mbMSBar*mbOS*mH*w*(-1 + 2*x1)*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, x1, 0, -1, w])/(Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
 (8*CA*CF^2*mbMSBar*mbOS*mH*w*(-1 + 2*x1)*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, x1, 0, 0, w])/(3*Sqrt[3]*Pi*v^2*(-1 + w)^2) - 
 (2*CA*CF^2*mbMSBar*mbOS*mH*w*(-1 + 2*x1)*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, x1, 0, 1, w])/(Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
 (2*CA*CF^2*mbMSBar*mbOS*mH*w*(-1 + 2*x1)*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2)*
   G[1, x1, 1, 0, w])/(3*Sqrt[3]*Pi*v^2*(-1 + w)^2) - 
 (4*CA*CF^2*mbMSBar*mbOS*mH*w*(-1 + 2*x2)*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2)*
   G[1, x2, 0, -1, w])/(Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
 (8*CA*CF^2*mbMSBar*mbOS*mH*w*(-1 + 2*x2)*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2)*
   G[1, x2, 0, 0, w])/(3*Sqrt[3]*Pi*v^2*(-1 + w)^2) - 
 (2*CA*CF^2*mbMSBar*mbOS*mH*w*(-1 + 2*x2)*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2)*
   G[1, x2, 0, 1, w])/(Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
 (2*CA*CF^2*mbMSBar*mbOS*mH*w*(-1 + 2*x2)*(3*I - Sqrt[3]*x1 + Sqrt[3]*x2)*
   G[1, x2, 1, 0, w])/(3*Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
 (CA*CF*mbMSBar*mbOS*mH*G[0, -1, w]*(-255*CF - 6*nl + (168*I)*CF*Pi - 
    6*CF*Pi^2 + 639*CF*w + 26*nl*w - (252*I)*CF*Pi*w + 18*CF*Pi^2*w - 
    1950*CF*w^2 - 92*nl*w^2 + (732*I)*CF*Pi*w^2 - 36*CF*Pi^2*w^2 + 
    3711*CF*w^3 + 194*nl*w^3 - (1044*I)*CF*Pi*w^3 + 42*CF*Pi^2*w^3 - 
    6249*CF*w^4 - 314*nl*w^4 + (1992*I)*CF*Pi*w^4 - 42*CF*Pi^2*w^4 + 
    7188*CF*w^5 + 356*nl*w^5 - (2136*I)*CF*Pi*w^5 + 36*CF*Pi^2*w^5 - 
    6627*CF*w^6 - 314*nl*w^6 + (2160*I)*CF*Pi*w^6 - 42*CF*Pi^2*w^6 + 
    4089*CF*w^7 + 194*nl*w^7 - (1164*I)*CF*Pi*w^7 + 42*CF*Pi^2*w^7 - 
    1950*CF*w^8 - 92*nl*w^8 + (588*I)*CF*Pi*w^8 - 36*CF*Pi^2*w^8 + 
    513*CF*w^9 + 26*nl*w^9 - (84*I)*CF*Pi*w^9 + 18*CF*Pi^2*w^9 - 
    129*CF*w^10 - 6*nl*w^10 + (48*I)*CF*Pi*w^10 - 6*CF*Pi^2*w^10 + 
    CA*(1 - w + w^2)^2*(33 - 125*w + 307*w^2 - 384*w^3 + 307*w^4 - 125*w^5 + 
      33*w^6 + 3*Pi^2*(1 - w + w^2 + w^4 - w^5 + w^6) + 
      (6*I)*Pi*(-3 + 3*w - 23*w^2 + 36*w^3 - 29*w^4 + 9*w^5 + 7*w^6)) - 
    (116*I)*Sqrt[3]*CF*x1 - 40*Sqrt[3]*CF*Pi*x1 + (4*I)*Sqrt[3]*CF*Pi^2*x1 + 
    (272*I)*Sqrt[3]*CF*w*x1 + 36*Sqrt[3]*CF*Pi*w*x1 - 
    (12*I)*Sqrt[3]*CF*Pi^2*w*x1 - (834*I)*Sqrt[3]*CF*w^2*x1 - 
    76*Sqrt[3]*CF*Pi*w^2*x1 + (24*I)*Sqrt[3]*CF*Pi^2*w^2*x1 + 
    (1450*I)*Sqrt[3]*CF*w^3*x1 - 44*Sqrt[3]*CF*Pi*w^3*x1 - 
    (28*I)*Sqrt[3]*CF*Pi^2*w^3*x1 - (2416*I)*Sqrt[3]*CF*w^4*x1 + 
    32*Sqrt[3]*CF*Pi*w^4*x1 + (20*I)*Sqrt[3]*CF*Pi^2*w^4*x1 + 
    (2622*I)*Sqrt[3]*CF*w^5*x1 - 152*Sqrt[3]*CF*Pi*w^5*x1 - 
    (2470*I)*Sqrt[3]*CF*w^6*x1 + 32*Sqrt[3]*CF*Pi*w^6*x1 - 
    (20*I)*Sqrt[3]*CF*Pi^2*w^6*x1 + (1504*I)*Sqrt[3]*CF*w^7*x1 - 
    44*Sqrt[3]*CF*Pi*w^7*x1 + (28*I)*Sqrt[3]*CF*Pi^2*w^7*x1 - 
    (834*I)*Sqrt[3]*CF*w^8*x1 - 76*Sqrt[3]*CF*Pi*w^8*x1 - 
    (24*I)*Sqrt[3]*CF*Pi^2*w^8*x1 + (254*I)*Sqrt[3]*CF*w^9*x1 + 
    36*Sqrt[3]*CF*Pi*w^9*x1 + (12*I)*Sqrt[3]*CF*Pi^2*w^9*x1 - 
    (98*I)*Sqrt[3]*CF*w^10*x1 - 40*Sqrt[3]*CF*Pi*w^10*x1 - 
    (4*I)*Sqrt[3]*CF*Pi^2*w^10*x1 + (116*I)*Sqrt[3]*CF*x2 + 
    40*Sqrt[3]*CF*Pi*x2 - (4*I)*Sqrt[3]*CF*Pi^2*x2 - 
    (272*I)*Sqrt[3]*CF*w*x2 - 36*Sqrt[3]*CF*Pi*w*x2 + 
    (12*I)*Sqrt[3]*CF*Pi^2*w*x2 + (834*I)*Sqrt[3]*CF*w^2*x2 + 
    76*Sqrt[3]*CF*Pi*w^2*x2 - (24*I)*Sqrt[3]*CF*Pi^2*w^2*x2 - 
    (1450*I)*Sqrt[3]*CF*w^3*x2 + 44*Sqrt[3]*CF*Pi*w^3*x2 + 
    (28*I)*Sqrt[3]*CF*Pi^2*w^3*x2 + (2416*I)*Sqrt[3]*CF*w^4*x2 - 
    32*Sqrt[3]*CF*Pi*w^4*x2 - (20*I)*Sqrt[3]*CF*Pi^2*w^4*x2 - 
    (2622*I)*Sqrt[3]*CF*w^5*x2 + 152*Sqrt[3]*CF*Pi*w^5*x2 + 
    (2470*I)*Sqrt[3]*CF*w^6*x2 - 32*Sqrt[3]*CF*Pi*w^6*x2 + 
    (20*I)*Sqrt[3]*CF*Pi^2*w^6*x2 - (1504*I)*Sqrt[3]*CF*w^7*x2 + 
    44*Sqrt[3]*CF*Pi*w^7*x2 - (28*I)*Sqrt[3]*CF*Pi^2*w^7*x2 + 
    (834*I)*Sqrt[3]*CF*w^8*x2 + 76*Sqrt[3]*CF*Pi*w^8*x2 + 
    (24*I)*Sqrt[3]*CF*Pi^2*w^8*x2 - (254*I)*Sqrt[3]*CF*w^9*x2 - 
    36*Sqrt[3]*CF*Pi*w^9*x2 - (12*I)*Sqrt[3]*CF*Pi^2*w^9*x2 + 
    (98*I)*Sqrt[3]*CF*w^10*x2 + 40*Sqrt[3]*CF*Pi*w^10*x2 + 
    (4*I)*Sqrt[3]*CF*Pi^2*w^10*x2 + 36*CF*(1 + w)^2*(1 + w^2)*(1 - w + w^2)^3*
     Log[\[Mu]mH2]))/(12*Pi*v^2*(-1 + w)^4*(1 - w + w^2)^3) + 
 (CA*CF*mbMSBar*mbOS*mH*(1 + w)*G[-1, 0, w]*
   (3*CA*(11 + 13*w + 13*w^2 + 11*w^3 - I*Pi*(-5 - 3*w + 3*w^2 + 5*w^3)) + 
    CF*(6*Pi*(-35*I + 6*Sqrt[3]*x1 - 6*Sqrt[3]*x2 + 
        w^3*(-25*I + 6*Sqrt[3]*x1 - 6*Sqrt[3]*x2) + 
        w*(-33*I + 6*Sqrt[3]*x1 - 6*Sqrt[3]*x2) + 
        3*w^2*(-9*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2)) + 
      (1 + w)*(-57 + (31*I)*Sqrt[3]*x1 - (31*I)*Sqrt[3]*x2 - 
        (12*I)*w*(-13*I + 4*Sqrt[3]*x1 - 4*Sqrt[3]*x2) + 
        w^2*(69 + (49*I)*Sqrt[3]*x1 - (49*I)*Sqrt[3]*x2))) - 
    36*CF*(1 + w + w^2 + w^3)*Log[\[Mu]mH2]))/(12*Pi*v^2*(-1 + w)^4) + 
 (CA*CF*mbMSBar*mbOS*mH*G[1, 0, w]*(80 - 531*CF - 188*nl - (120*I)*Pi + 
    (270*I)*CF*Pi + 96*w + 3249*CF*w + 276*nl*w + (360*I)*Pi*w - 
    (8730*I)*CF*Pi*w - 192*CF*Pi^2*w + 80*w^2 - 11106*CF*w^2 + 592*nl*w^2 - 
    (480*I)*Pi*w^2 + (29232*I)*CF*Pi*w^2 + 960*CF*Pi^2*w^2 + 256*w^3 + 
    26001*CF*w^3 - 2980*nl*w^3 + (120*I)*Pi*w^3 - (67446*I)*CF*Pi*w^3 - 
    2496*CF*Pi^2*w^3 + 128*w^4 - 42903*CF*w^4 + 5980*nl*w^4 + 
    (600*I)*Pi*w^4 + (101754*I)*CF*Pi*w^4 + 4224*CF*Pi^2*w^4 + 592*w^5 + 
    52920*CF*w^5 - 7024*nl*w^5 - (960*I)*Pi*w^5 - (120600*I)*CF*Pi*w^5 - 
    4992*CF*Pi^2*w^5 - 304*w^6 - 46773*CF*w^6 + 5548*nl*w^6 + 
    (600*I)*Pi*w^6 + (105354*I)*CF*Pi*w^6 + 4224*CF*Pi^2*w^6 + 688*w^7 + 
    30123*CF*w^7 - 2548*nl*w^7 + (120*I)*Pi*w^7 - (73350*I)*CF*Pi*w^7 - 
    2496*CF*Pi^2*w^7 + 80*w^8 - 11862*CF*w^8 + 592*nl*w^8 - (480*I)*Pi*w^8 + 
    (36144*I)*CF*Pi*w^8 + 960*CF*Pi^2*w^8 - 48*w^9 + 2547*CF*w^9 + 
    132*nl*w^9 + (360*I)*Pi*w^9 - (12906*I)*CF*Pi*w^9 - 192*CF*Pi^2*w^9 + 
    224*w^10 + 423*CF*w^10 - 44*nl*w^10 - (120*I)*Pi*w^10 + 
    (2142*I)*CF*Pi*w^10 + 2*CA*(1 - w + w^2)^2*
     ((-9*I)*Pi*(-9 - 123*w + 313*w^2 - 390*w^3 + 277*w^4 - 87*w^5 + 
        19*w^6) + 2*(368 - 521*w + 214*w^2 - 386*w^3 + 412*w^4 - 719*w^5 + 
        170*w^6)) + (177*I)*Sqrt[3]*CF*x1 - 192*Sqrt[3]*CF*Pi*x1 - 
    (159*I)*Sqrt[3]*CF*w*x1 + 1200*Sqrt[3]*CF*Pi*w*x1 - 
    (64*I)*Sqrt[3]*CF*Pi^2*w*x1 + (1602*I)*Sqrt[3]*CF*w^2*x1 - 
    2904*Sqrt[3]*CF*Pi*w^2*x1 + (320*I)*Sqrt[3]*CF*Pi^2*w^2*x1 - 
    (3675*I)*Sqrt[3]*CF*w^3*x1 + 5928*Sqrt[3]*CF*Pi*w^3*x1 - 
    (832*I)*Sqrt[3]*CF*Pi^2*w^3*x1 + (7569*I)*Sqrt[3]*CF*w^4*x1 - 
    8592*Sqrt[3]*CF*Pi*w^4*x1 + (1408*I)*Sqrt[3]*CF*Pi^2*w^4*x1 - 
    (8292*I)*Sqrt[3]*CF*w^5*x1 + 11256*Sqrt[3]*CF*Pi*w^5*x1 - 
    (1664*I)*Sqrt[3]*CF*Pi^2*w^5*x1 + (7359*I)*Sqrt[3]*CF*w^6*x1 - 
    10896*Sqrt[3]*CF*Pi*w^6*x1 + (1408*I)*Sqrt[3]*CF*Pi^2*w^6*x1 - 
    (3381*I)*Sqrt[3]*CF*w^7*x1 + 8808*Sqrt[3]*CF*Pi*w^7*x1 - 
    (832*I)*Sqrt[3]*CF*Pi^2*w^7*x1 + (1350*I)*Sqrt[3]*CF*w^8*x1 - 
    4632*Sqrt[3]*CF*Pi*w^8*x1 + (320*I)*Sqrt[3]*CF*Pi^2*w^8*x1 - 
    (33*I)*Sqrt[3]*CF*w^9*x1 + 1776*Sqrt[3]*CF*Pi*w^9*x1 - 
    (64*I)*Sqrt[3]*CF*Pi^2*w^9*x1 + (135*I)*Sqrt[3]*CF*w^10*x1 - 
    192*Sqrt[3]*CF*Pi*w^10*x1 - (177*I)*Sqrt[3]*CF*x2 + 
    192*Sqrt[3]*CF*Pi*x2 + (159*I)*Sqrt[3]*CF*w*x2 - 
    1200*Sqrt[3]*CF*Pi*w*x2 + (64*I)*Sqrt[3]*CF*Pi^2*w*x2 - 
    (1602*I)*Sqrt[3]*CF*w^2*x2 + 2904*Sqrt[3]*CF*Pi*w^2*x2 - 
    (320*I)*Sqrt[3]*CF*Pi^2*w^2*x2 + (3675*I)*Sqrt[3]*CF*w^3*x2 - 
    5928*Sqrt[3]*CF*Pi*w^3*x2 + (832*I)*Sqrt[3]*CF*Pi^2*w^3*x2 - 
    (7569*I)*Sqrt[3]*CF*w^4*x2 + 8592*Sqrt[3]*CF*Pi*w^4*x2 - 
    (1408*I)*Sqrt[3]*CF*Pi^2*w^4*x2 + (8292*I)*Sqrt[3]*CF*w^5*x2 - 
    11256*Sqrt[3]*CF*Pi*w^5*x2 + (1664*I)*Sqrt[3]*CF*Pi^2*w^5*x2 - 
    (7359*I)*Sqrt[3]*CF*w^6*x2 + 10896*Sqrt[3]*CF*Pi*w^6*x2 - 
    (1408*I)*Sqrt[3]*CF*Pi^2*w^6*x2 + (3381*I)*Sqrt[3]*CF*w^7*x2 - 
    8808*Sqrt[3]*CF*Pi*w^7*x2 + (832*I)*Sqrt[3]*CF*Pi^2*w^7*x2 - 
    (1350*I)*Sqrt[3]*CF*w^8*x2 + 4632*Sqrt[3]*CF*Pi*w^8*x2 - 
    (320*I)*Sqrt[3]*CF*Pi^2*w^8*x2 + (33*I)*Sqrt[3]*CF*w^9*x2 - 
    1776*Sqrt[3]*CF*Pi*w^9*x2 + (64*I)*Sqrt[3]*CF*Pi^2*w^9*x2 - 
    (135*I)*Sqrt[3]*CF*w^10*x2 + 192*Sqrt[3]*CF*Pi*w^10*x2 + 
    12*(1 + w)^2*(1 - w + w^2)^3*(22*CA*(-1 + w)^2 - 4*(1 + nl)*(-1 + w)^2 - 
      9*CF*(1 + w)^2)*Log[\[Mu]mH2]))/(144*Pi*v^2*(-1 + w)^4*
   (1 - w + w^2)^3) - (CA*CF*mbMSBar*mbOS*mH*(1 + w)*G[-1, w]*
   (-297*CF + 22*nl - (300*I)*CF*Pi + 102*CF*Pi^2 + 501*CF*w - 82*nl*w + 
    (276*I)*CF*Pi*w - 114*CF*Pi^2*w - 594*CF*w^2 + 180*nl*w^2 - 
    (432*I)*CF*Pi*w^2 + 180*CF*Pi^2*w^2 + 378*CF*w^3 - 256*nl*w^3 - 
    (168*I)*CF*Pi*w^3 - 378*CF*w^4 + 256*nl*w^4 + (120*I)*CF*Pi*w^4 + 
    594*CF*w^5 - 180*nl*w^5 - (432*I)*CF*Pi*w^5 + 108*CF*Pi^2*w^5 - 
    501*CF*w^6 + 82*nl*w^6 + (132*I)*CF*Pi*w^6 - 30*CF*Pi^2*w^6 + 
    297*CF*w^7 - 22*nl*w^7 - (156*I)*CF*Pi*w^7 + 42*CF*Pi^2*w^7 + 
    CA*(1 - w + w^2)^2*(-121 + 317*w - 317*w^2 + 121*w^3 + 
      3*Pi^2*(-5 - 3*w + 3*w^2 + 5*w^3) + (6*I)*Pi*(11 + 13*w + 13*w^2 + 
        11*w^3)) + 72*CF*(1 + w)*(1 - w + w^2)^2*(-1 + w^2 - I*Pi*(1 + w^2))*
     Log[\[Mu]mH2]))/(24*Pi*v^2*(-1 + w)^4*(1 - w + w^2)^2) + 
 (CA*CF*mbMSBar*mbOS*mH*G[0, 1, w]*
   (-54*CF*(7 + 32*w + 48*w^2 - 8*w^3 - 13*w^4 + I*Pi*(1 + w)^2*
       (1 + 6*w + w^2)) - 12*(11*CA - 2*(1 + nl))*((-3*I)*Pi*(-1 + w^2)^2 + 
      2*w*(-5 + 8*w + w^2 + 3*w^3)) + 
    (CA*(-151 + 175*w + 2305*w^2 - 2540*w^3 + 2305*w^4 + 175*w^5 - 151*w^6 + 
       12*Pi^2*(5 + 19*w + 13*w^2 + 16*w^3 + 13*w^4 + 19*w^5 + 5*w^6) + 
       (12*I)*Pi*(-40 + 25*w - 35*w^2 + 52*w^3 - 62*w^4 + 52*w^5 + 5*w^6)))/
     (1 - w + w^2) + 4*((6*I)*Pi*(-1 + w^2)^2 + 
      nl*(1 + 12*w - 110*w^2 + 12*w^3 + w^4 + (12*I)*Pi*(-1 + w^2)^2)) - 
    6*CF*Pi*(-321*I + 50*Sqrt[3]*x1 - 50*Sqrt[3]*x2 + 
      w^4*(-141*I + 50*Sqrt[3]*x1 - 50*Sqrt[3]*x2) + 
      4*w^2*(-189*I + 41*Sqrt[3]*x1 - 41*Sqrt[3]*x2) + 
      12*w^3*(-14*I + 9*Sqrt[3]*x1 - 9*Sqrt[3]*x2) + 
      12*w*(-38*I + 9*Sqrt[3]*x1 - 9*Sqrt[3]*x2)) + 
    4*CF*Pi^2*(-54 - (37*I)*Sqrt[3]*x1 + (37*I)*Sqrt[3]*x2 + 
      I*w^4*(54*I + 37*Sqrt[3]*x1 - 37*Sqrt[3]*x2) - 
      (28*I)*w*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) - 
      (28*I)*w^3*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
      56*w^2*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2)) + 
    (6*CF*(-120 - (79*I)*Sqrt[3]*x1 + (79*I)*Sqrt[3]*x2 - 
       (13*I)*w^4*(-369*I + 188*Sqrt[3]*x1 - 188*Sqrt[3]*x2) + 
       3*w*(130 + (71*I)*Sqrt[3]*x1 - (71*I)*Sqrt[3]*x2) + 
       3*w^9*(151 + (78*I)*Sqrt[3]*x1 - (78*I)*Sqrt[3]*x2) + 
       w^10*(-141 - (86*I)*Sqrt[3]*x1 + (86*I)*Sqrt[3]*x2) + 
       w^2*(-1365 - (743*I)*Sqrt[3]*x1 + (743*I)*Sqrt[3]*x2) + 
       w^8*(-1491 - (785*I)*Sqrt[3]*x1 + (785*I)*Sqrt[3]*x2) + 
       w^3*(2877 + (1444*I)*Sqrt[3]*x1 - (1444*I)*Sqrt[3]*x2) + 
       w^7*(3024 + (1493*I)*Sqrt[3]*x1 - (1493*I)*Sqrt[3]*x2) + 
       w^6*(-4902 - (2479*I)*Sqrt[3]*x1 + (2479*I)*Sqrt[3]*x2) + 
       w^5*(5478 + (2708*I)*Sqrt[3]*x1 - (2708*I)*Sqrt[3]*x2)))/
     (1 - w + w^2)^3 - 6*(1 + w)^2*(22*CA*(-1 + w)^2 - 
      4*(1 + nl)*(-1 + w)^2 - 9*CF*(3 + 2*w + 3*w^2))*Log[\[Mu]mH2]))/
  (144*Pi*v^2*(-1 + w)^4) + (CA*CF*mbMSBar*mbOS*mH*G[0, 0, w]*
   (-12*(-1 + w)*((9*I)*CF*Pi*(-1 + w^2)^2 + 
      54*CF*(-1 - 5*w - 8*w^2 + w^3 + 2*w^4) + 
      2*(1 + nl)*(3 - 14*w + 32*w^2 - 2*w^3 + 9*w^4 - 
        (2*I)*Pi*(-1 + w^2)^2) + 11*CA*(-3 + 14*w - 32*w^2 + 2*w^3 - 9*w^4 + 
        (2*I)*Pi*(-1 + w^2)^2)) - 
    (-(CA*(-1 + w)*(1 - w + w^2)^2*(-997 + 3289*w - 9773*w^2 + 11068*w^3 - 
         11717*w^4 + 5233*w^5 - 3229*w^6 + (6*I)*Pi*(49 - 109*w + 203*w^2 - 
           262*w^3 + 203*w^4 - 109*w^5 + w^6) + 
         12*Pi^2*(5 - 23*w - w^2 - 12*w^3 - w^4 - 23*w^5 + 5*w^6))) + 
      4*(1 - w + w^2)^3*(-1 - 71*w + 296*w^2 + 120*w^3 + 177*w^4 + 39*w^5 - 
        (18*I)*Pi*(-1 + w + 6*w^2 - 6*w^3 - w^4 + w^5) + 
        2*nl*(-1 + w)*((3*I)*Pi*(-1 + w^2)^2 - 2*(7 - 24*w + 22*w^2 + 
            12*w^3 + 25*w^4))) + 2*CF*(2*Pi^2*(-1 + w)*(1 - w + w^2)^3*
         (12 - I*Sqrt[3]*x1 + I*Sqrt[3]*x2 - (4*I)*w^2*(-3*I + Sqrt[3]*x1 - 
            Sqrt[3]*x2) + w^4*(12 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
          w*(6 + (2*I)*Sqrt[3]*x1 - (2*I)*Sqrt[3]*x2) + 
          w^3*(6 + (2*I)*Sqrt[3]*x1 - (2*I)*Sqrt[3]*x2)) + 
        3*((-18*I)*w^9*(-560*I + 139*Sqrt[3]*x1 - 139*Sqrt[3]*x2) + 
          4*(120 + (43*I)*Sqrt[3]*x1 - (43*I)*Sqrt[3]*x2) + 
          14*w^10*(207 + (59*I)*Sqrt[3]*x1 - (59*I)*Sqrt[3]*x2) + 
          w^11*(-597 - (209*I)*Sqrt[3]*x1 + (209*I)*Sqrt[3]*x2) + 
          42*w^6*(1268 + (319*I)*Sqrt[3]*x1 - (319*I)*Sqrt[3]*x2) + 
          w*(-2022 - (670*I)*Sqrt[3]*x1 + (670*I)*Sqrt[3]*x2) + 
          6*w^4*(6197 + (1740*I)*Sqrt[3]*x1 - (1740*I)*Sqrt[3]*x2) + 
          3*w^8*(7947 + (1895*I)*Sqrt[3]*x1 - (1895*I)*Sqrt[3]*x2) + 
          w^2*(7683 + (2473*I)*Sqrt[3]*x1 - (2473*I)*Sqrt[3]*x2) + 
          w^3*(-19632 - (5812*I)*Sqrt[3]*x1 + (5812*I)*Sqrt[3]*x2) + 
          w^7*(-41394 - (9948*I)*Sqrt[3]*x1 + (9948*I)*Sqrt[3]*x2) + 
          w^5*(-51327 - (13517*I)*Sqrt[3]*x1 + (13517*I)*Sqrt[3]*x2)) - 
        3*Pi*(-1 + w)*(1 - w + w^2)^3*(3*w^4*(-25*I + 8*Sqrt[3]*x1 - 
            8*Sqrt[3]*x2) + 3*(-33*I + 8*Sqrt[3]*x1 - 8*Sqrt[3]*x2) + 
          4*w*(33*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) - 
          2*w^2*(126*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
          w^3*(300*I - 40*Sqrt[3]*x1 + 40*Sqrt[3]*x2))) + 
      6*(22*CA + 9*CF - 4*(1 + nl))*(1 + w)^2*(-1 + 2*w - 2*w^2 + w^3)^3*
       Log[\[Mu]mH2])/(1 - w + w^2)^3))/(288*Pi*v^2*(-1 + w)^5) + 
 ((I/576)*CA*CF*mbMSBar*mbOS*mH*G[0, w]*
   ((-4*I)*(1 - w + w^2)^3*(27 + 337*w - 332*w^2 + 116*w^3 - 409*w^4 + 
      261*w^5 + 4*Pi^2*(-11 + 11*w + 52*w^2 - 52*w^3 - 11*w^4 + 11*w^5) + 
      (2*I)*Pi*(-19 + 31*w + 20*w^2 + 324*w^3 + 111*w^4 + 93*w^5) + 
      nl*(-1 + w)*(-21 - 296*w + 272*w^2 + 64*w^3 + 27*w^4 + 
        12*Pi^2*(-1 + w^2)^2 - (4*I)*Pi*(5 - 6*w - 52*w^2 + 30*w^3 + 
          23*w^4))) + 12*(-1 + w)*(1 - w + w^2)^3*
     (2*(11*CA - 2*(1 + nl))*(Pi*(-1 + w^2)^2 + 
        (2*I)*w*(-5 + 8*w + w^2 + 3*w^3)) + 
      9*CF*(Pi*(-1 + w^2)^2 - (3*I)*(-1 - 8*w - 16*w^2 + 3*w^4)))*
     Log[\[Mu]mH2] - CA*(-1 + w)*(1 - w + w^2)^2*
     (24*Pi^3*(3 - 15*w - w^2 - 8*w^3 - w^4 - 15*w^5 + 3*w^6) - 
      (12*I)*Pi^2*(1 + 59*w - 231*w^2 + 324*w^3 - 225*w^4 + 53*w^5 + 
        39*w^6) - 2*Pi*(601 - 1045*w + 3305*w^2 - 4732*w^3 + 6041*w^4 - 
        3781*w^5 + 2041*w^6) - I*(1 - w + w^2)*(375 - 8480*w + 7322*w^2 + 
        3040*w^3 + 144*Zeta[3] + 9*w^4*(297 + 16*Zeta[3]))) + 
    6*CF*((4*I)*Pi^2*(-1 + w)*(1 - w + w^2)^3*(11 - 78*w + 112*w^2 - 74*w^3 + 
        9*w^4) + 8*Pi^3*(1 - w + w^2)^3*(-1 + w - w^4 + w^5) + 
      12*Pi*(12 + 16*w - 10*w^2 - 384*w^3 + 1373*w^4 - 2678*w^5 + 3221*w^6 - 
        2645*w^7 + 1311*w^8 - 321*w^9 - 56*w^10 + 41*w^11) + 
      (3*I)*(-1 + 2*w - 2*w^2 + w^3)*(-23 + w^5*(458 - 32*Zeta[3]) + 
        w^7*(814 - 32*Zeta[3]) - 48*Zeta[3] - 8*w^4*(1 + 4*Zeta[3]) + 
        w^8*(-383 + 16*Zeta[3]) + w^6*(-875 + 48*Zeta[3]) + 
        w^3*(254 + 96*Zeta[3]) + w*(322 + 96*Zeta[3]) - 
        w^2*(287 + 144*Zeta[3])))))/(Pi*v^2*(-1 + w)^5*(1 - w + w^2)^3) - 
 (CA*CF*mbMSBar*mbOS*mH*G[1, w]*
   (CA*(1 - w + w^2)^2*(2601 + 807*w - 807*w^2 + 807*w^4 - 807*w^5 - 
      2601*w^6 + 4*Pi^2*(-47 - 817*w + 2009*w^2 - 2488*w^3 + 1775*w^4 - 
        583*w^5 + 151*w^6) + (8*I)*Pi*(368 - 521*w + 214*w^2 - 386*w^3 + 
        412*w^4 - 719*w^5 + 170*w^6)) - 8*(1 - w + w^2)^3*
     (nl*(45 + 66*w - 66*w^3 - 45*w^4 + 2*Pi^2*(-1 + w^2)^2 + 
        I*Pi*(47 + 72*w - 214*w^2 + 11*w^4)) - 
      2*(9*Pi^2*(-1 + w^2)^2 + 9*(-4 - 3*w + 3*w^3 + 4*w^4) + 
        (2*I)*Pi*(5 + 21*w + 38*w^2 + 39*w^3 + 14*w^4))) + 
    (24*I)*(1 + w)^2*(1 - w + w^2)^3*(-9*CF*(1 + w)*(I + Pi - I*w + Pi*w) + 
      11*CA*(-1 + w)*(2*Pi*(-1 + w) + (3*I)*(1 + w)) - 
      2*(1 + nl)*(-1 + w)*(2*Pi*(-1 + w) + (3*I)*(1 + w)))*Log[\[Mu]mH2] + 
    2*CF*(40*Pi^3*(-1 + w)^2*w*(1 - w + w^2)^3*(-3*I + Sqrt[3]*x1 - 
        Sqrt[3]*x2) + 2*Pi^2*(1 - w + w^2)^3*(-147 - (74*I)*Sqrt[3]*x1 + 
        (74*I)*Sqrt[3]*x2 + (2*I)*w^2*(735*I + 26*Sqrt[3]*x1 - 
          26*Sqrt[3]*x2) + 4*w*(699 + (59*I)*Sqrt[3]*x1 - 
          (59*I)*Sqrt[3]*x2) + w^4*(-831 - (74*I)*Sqrt[3]*x1 + 
          (74*I)*Sqrt[3]*x2) + 4*w^3*(555 + (107*I)*Sqrt[3]*x1 - 
          (107*I)*Sqrt[3]*x2)) - 
      3*Pi*(w^6*(15591*I + 2453*Sqrt[3]*x1 - 2453*Sqrt[3]*x2) + 
        3*w^4*(4767*I + 841*Sqrt[3]*x1 - 841*Sqrt[3]*x2) - 
        4*w^5*(4410*I + 691*Sqrt[3]*x1 - 691*Sqrt[3]*x2) + 
        6*w^2*(617*I + 89*Sqrt[3]*x1 - 89*Sqrt[3]*x2) + 
        6*w^8*(659*I + 75*Sqrt[3]*x1 - 75*Sqrt[3]*x2) + 
        3*w^10*(-47*I + 15*Sqrt[3]*x1 - 15*Sqrt[3]*x2) + 
        59*(3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + w^9*(-849*I - 11*Sqrt[3]*x1 + 
          11*Sqrt[3]*x2) + w*(-1083*I - 53*Sqrt[3]*x1 + 53*Sqrt[3]*x2) + 
        w^7*(-10041*I - 1127*Sqrt[3]*x1 + 1127*Sqrt[3]*x2) + 
        w^3*(-8667*I - 1225*Sqrt[3]*x1 + 1225*Sqrt[3]*x2)) + 
      3*(-1 + 2*w - 2*w^2 + w^3)*(-543 - (163*I)*Sqrt[3]*x1 + 
        (163*I)*Sqrt[3]*x2 + w^7*(-543 - (163*I)*Sqrt[3]*x1 + 
          (163*I)*Sqrt[3]*x2) + 12*w^2*(-91 + 36*Zeta[3] + 
          (3*I)*Sqrt[3]*x1*(-13 + 4*Zeta[3]) - (3*I)*Sqrt[3]*x2*
           (-13 + 4*Zeta[3])) + 3*w*(181 - 48*Zeta[3] - 
          I*Sqrt[3]*x1*(-103 + 16*Zeta[3]) + I*Sqrt[3]*x2*
           (-103 + 16*Zeta[3])) + 3*w^6*(181 + 48*Zeta[3] + 
          I*Sqrt[3]*x1*(103 + 16*Zeta[3]) - I*Sqrt[3]*x2*
           (103 + 16*Zeta[3])) - (12*I)*w^5*(3*Sqrt[3]*x1*(13 + 4*Zeta[3]) - 
          3*Sqrt[3]*x2*(13 + 4*Zeta[3]) - I*(91 + 36*Zeta[3])) + 
        2*w^3*(6 - 360*Zeta[3] - I*Sqrt[3]*x1*(-73 + 120*Zeta[3]) + 
          I*Sqrt[3]*x2*(-73 + 120*Zeta[3])) + 
        2*w^4*(6 + 360*Zeta[3] + I*Sqrt[3]*x1*(73 + 120*Zeta[3]) - 
          I*Sqrt[3]*x2*(73 + 120*Zeta[3]))))))/
  (288*Pi*v^2*(-1 + w)^4*(1 - w + w^2)^3) - 
 (CA*CF*mbMSBar*mbOS*mH*(-180*(-1 + w)*(1 - w + w^2)^3*
     (9*CF*(-47 - 76*w + 76*w^3 + 47*w^4 + 2*Pi^2*(-1 + w^2)^2 - 
        (6*I)*Pi*(-1 - 8*w - 16*w^2 + 3*w^4)) - 
      8*(1 + nl)*(Pi^2*(-1 + w^2)^2 + (2*I)*Pi*w*(-5 + 8*w + w^2 + 3*w^3) + 
        3*(-4 - 3*w + 3*w^3 + 4*w^4)) + 4*CA*(11*Pi^2*(-1 + w^2)^2 + 
        (22*I)*Pi*w*(-5 + 8*w + w^2 + 3*w^3) + 
        3*(-51 - 47*w + 47*w^3 + 51*w^4)))*Log[\[Mu]mH2] - 
    1080*(11*CA + 9*CF - 2*(1 + nl))*(-1 + w)^2*(1 + w^3)^3*Log[\[Mu]mH2]^2 + 
    3*CA*(-1 + w)*(1 - w + w^2)^2*(12*Pi^4*(37 - 157*w - 3*w^2 - 80*w^3 - 
        3*w^4 - 157*w^5 + 37*w^6) - (80*I)*Pi^3*(4 + 56*w - 223*w^2 + 
        311*w^3 - 214*w^4 + 47*w^5 + 37*w^6) - 
      20*Pi^2*(637 - 1385*w + 3133*w^2 - 4132*w^3 + 4813*w^4 - 3065*w^5 + 
        1621*w^6) - (10*I)*Pi*(1 - w + w^2)*(375 - 8480*w + 7322*w^2 + 
        3040*w^3 + 144*Zeta[3] + 9*w^4*(297 + 16*Zeta[3])) - 
      5*(1 - w + w^2)*(w^3*(1616 - 6048*Zeta[3]) + 5568*w^2*Zeta[3] + 
        25*(-769 + 96*Zeta[3]) - 16*w*(101 + 306*Zeta[3]) + 
        w^4*(19225 + 2112*Zeta[3]))) + (40*I)*(1 - w + w^2)^3*
     ((-9*I)*(-1 + w)^2*(129 + 268*w + 268*w^2 + 129*w^3) + 
      3*Pi*(-1 + w)*(-27 - 364*w - 32*w^2 - 148*w^3 + 261*w^4) + 
      72*Pi^3*(-1 + w + 5*w^2 - 5*w^3 - w^4 + w^5) + 
      (4*I)*Pi^2*(-20 - 25*w + 61*w^2 + 245*w^3 + 97*w^4 + 74*w^5) + 
      3*nl*(-1 + w)*(8*Pi^3*(-1 + w^2)^2 + Pi*(-21 - 296*w + 272*w^2 + 
          64*w^3 + 27*w^4) - (2*I)*Pi^2*(13 - 22*w - 58*w^2 + 38*w^3 + 
          43*w^4) - I*(-1 + w^2)*(308 + w - 48*Zeta[3] + 
          4*w^2*(77 + 12*Zeta[3])))) + 
    2*CF*(4*Pi^4*(-1 + w)*(1 - w + w^2)^3*
       ((3*I)*w^4*(51*I + 7*Sqrt[3]*x1 - 7*Sqrt[3]*x2) - 
        (50*I)*w*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) - 
        (50*I)*w^3*(-3*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        100*w^2*(3 + I*Sqrt[3]*x1 - I*Sqrt[3]*x2) + 
        3*(-51 - (7*I)*Sqrt[3]*x1 + (7*I)*Sqrt[3]*x2)) + 
      30*Pi^2*(-2529 - (755*I)*Sqrt[3]*x1 + (755*I)*Sqrt[3]*x2 - 
        (16*I)*w^4*(-10065*I + 2602*Sqrt[3]*x1 - 2602*Sqrt[3]*x2) + 
        36*w*(240 + (79*I)*Sqrt[3]*x1 - (79*I)*Sqrt[3]*x2) + 
        12*w^10*(-776 - (283*I)*Sqrt[3]*x1 + (283*I)*Sqrt[3]*x2) + 
        3*w^11*(567 + (289*I)*Sqrt[3]*x1 - (289*I)*Sqrt[3]*x2) + 
        3*w^9*(13029 + (3403*I)*Sqrt[3]*x1 - (3403*I)*Sqrt[3]*x2) + 
        15*w^5*(15185 + (3587*I)*Sqrt[3]*x1 - (3587*I)*Sqrt[3]*x2) + 
        8*w^7*(22938 + (4985*I)*Sqrt[3]*x1 - (4985*I)*Sqrt[3]*x2) + 
        w^2*(-31755 - (10129*I)*Sqrt[3]*x1 + (10129*I)*Sqrt[3]*x2) + 
        w^8*(-101073 - (22951*I)*Sqrt[3]*x1 + (22951*I)*Sqrt[3]*x2) + 
        w^3*(82269 + (23351*I)*Sqrt[3]*x1 - (23351*I)*Sqrt[3]*x2) + 
        w^6*(-238419 - (53437*I)*Sqrt[3]*x1 + (53437*I)*Sqrt[3]*x2)) + 
      60*Pi^3*(-1 + w)*(1 - w + w^2)^3*(-135*I + 38*Sqrt[3]*x1 - 
        38*Sqrt[3]*x2 + w^4*(-147*I + 38*Sqrt[3]*x1 - 38*Sqrt[3]*x2) + 
        8*w*(33*I + 2*Sqrt[3]*x1 - 2*Sqrt[3]*x2) + 
        2*w^2*(-228*I + Sqrt[3]*x1 - Sqrt[3]*x2) + 
        w^3*(504*I - 80*Sqrt[3]*x1 + 80*Sqrt[3]*x2)) - 
      90*Pi*(-1 + 2*w - 2*w^2 + w^3)*(-2679*I + 870*Sqrt[3]*x1 - 
        870*Sqrt[3]*x2 - (48*I)*Zeta[3] - 32*Sqrt[3]*x1*Zeta[3] + 
        32*Sqrt[3]*x2*Zeta[3] + w^8*(531*I + 16*Sqrt[3]*x2*(35 - 2*Zeta[3]) - 
          (48*I)*Zeta[3] + 16*Sqrt[3]*x1*(-35 + 2*Zeta[3])) + 
        8*w^4*(544*Sqrt[3]*x1 - 544*Sqrt[3]*x2 - (3*I)*(545 + 4*Zeta[3])) - 
        2*w^5*(32*Sqrt[3]*x1*(16 + Zeta[3]) - 32*Sqrt[3]*x2*(16 + Zeta[3]) - 
          (3*I)*(741 + 16*Zeta[3])) + 
        2*w^3*(2*Sqrt[3]*x2*(963 - 16*Zeta[3]) + 2*Sqrt[3]*x1*
           (-963 + 16*Zeta[3]) + (3*I)*(2053 + 16*Zeta[3])) - 
        2*w^7*(Sqrt[3]*x2*(771 - 32*Zeta[3]) - (12*I)*(-91 + 4*Zeta[3]) + 
          Sqrt[3]*x1*(-771 + 32*Zeta[3])) + 
        2*w*(Sqrt[3]*x2*(657 - 32*Zeta[3]) + (6*I)*(409 + 8*Zeta[3]) + 
          Sqrt[3]*x1*(-657 + 32*Zeta[3])) + 
        w^6*(2*Sqrt[3]*x2*(299 - 48*Zeta[3]) + 2*Sqrt[3]*x1*
           (-299 + 48*Zeta[3]) - (3*I)*(277 + 48*Zeta[3])) - 
        3*w^2*(4*Sqrt[3]*x1*(-305 + 8*Zeta[3]) - 4*Sqrt[3]*x2*
           (-305 + 8*Zeta[3]) + I*(3947 + 48*Zeta[3]))) + 
      45*(-1 + w)*(1 - w + w^2)^3*(-8715 - (3332*I)*Sqrt[3]*x1 + 
        (3332*I)*Sqrt[3]*x2 + 1776*Zeta[3] + (832*I)*Sqrt[3]*x1*Zeta[3] - 
        (832*I)*Sqrt[3]*x2*Zeta[3] + 48*w^2*(57 + (8*I)*Sqrt[3]*x1 - 
          (8*I)*Sqrt[3]*x2)*Zeta[3] + 2*w^3*(1149 - 336*Zeta[3] + 
          (2*I)*Sqrt[3]*x1*(369 + 40*Zeta[3]) - (2*I)*Sqrt[3]*x2*
           (369 + 40*Zeta[3])) + (2*I)*w*(2*Sqrt[3]*x2*(369 - 136*Zeta[3]) + 
          2*Sqrt[3]*x1*(-369 + 136*Zeta[3]) + (3*I)*(383 + 144*Zeta[3])) + 
        w^4*(8715 + 2544*Zeta[3] + (4*I)*Sqrt[3]*x1*(833 + 208*Zeta[3]) - 
          (4*I)*Sqrt[3]*x2*(833 + 208*Zeta[3]))))))/
  (17280*Pi*v^2*(-1 + w)^5*(1 - w + w^2)^3)


==> DelataC1C2_2_bbbb_MSBar.m <==
(* ::Package:: *)

kpuls[s_] := 1/2 (1 + (1 - 8/s) Sqrt[1 - 16/s] + 16/s Sqrt[1 - 4/s]);
kminus[s_] := 1/2 (1 - (1 - 8/s) Sqrt[1 - 16/s] + 16/s Sqrt[1 - 4/s]);


F1[s_]:=(16Pi(s-16))/s (EllipticK[1-kminus[s]]EllipticK[kpuls[s]]-EllipticK[kminus[s]]EllipticK[1-kpuls[s]]);
F1[s_]:=(16Pi(s-16))/s (EllipticK[1-kminus[s]]EllipticK[kpuls[s]]-EllipticK[kminus[s]]EllipticK[1-kpuls[s]]);
DF1[s_]:=D[F1[x],x]/.x->s;
F2[s_]:=(3s)/(2(s-16)) F1[s]-s*DF1[s];
DF2[s_]:=D[F2[x],x]/.x->s;
DDF1[s_]:=3/(2(s-16)) DF1[s]-1/s DF2[s]-(3 F1[s])/(2 (-16+s)^2)+F2[s]/s^2;
F3[s_]:=(12s)/(s-16)^2 F1[s]+(s(s-64))/(4(s-16)) DF1[s]+s^2/2 DDF1[s];
F4[s_]:=((Sqrt[1-4/s]*s*F1[s])/(s-4))-NIntegrate[(4Sqrt[1-4/s1](s1+2)F1[s1])/((s1-16)(s1-4)^2),{s1,16,s},WorkingPrecision->60];
F5[s_]:=NIntegrate[F1[s1]/s1,{s1,16,s},WorkingPrecision->60];
F6[s_]:=NIntegrate[(Sqrt[1-4/s1]F1[s1])/(s1-4)^2 (-s1-(4(s1+2))/(s1-16) (2Log[Sqrt[1-4/s1]/Sqrt[1-4/s]]+Log[s1/s])),{s1,16,s},WorkingPrecision->60];
F7[s_]:=NIntegrate[F1[s1]/(s1-4)^2 (s1-4+(4*Sqrt[1-4/s1](s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])])),{s1,16,s},WorkingPrecision->60]
F9[s_]:=NIntegrate[(Sqrt[1-4/s1]F1[s1])/(2(s1-4)^2) ((s1+4)(Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])])
-(16(s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]Log[Sqrt[1-4/s1]/Sqrt[1-4/s]]+PolyLog[2,-Sqrt[1-4/s1]]-PolyLog[2,Sqrt[1-4/s1]]-PolyLog[2,-Sqrt[1-4/s]]+PolyLog[2,Sqrt[1-4/s]])),{s1,16,s},WorkingPrecision->60]
F12[s_]:=NIntegrate[F1[s1]/(s1-4)^2 (((3s1+4)(s1-4))/(4s1) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]-Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])])-
(2Sqrt[1-4/s1](s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]-Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])])^2),{s1,16,s},WorkingPrecision->60];
F8[s_]:=NIntegrate[((Sqrt[1-4/s1]*F1[s1])/(2*(s1-4)^2))*(-s1+4-(8*(s1+2)*Log[s1/s])/(s1-16)),{s1,16,s},WorkingPrecision->60];
F10[s_]:=NIntegrate[(F1[s1]/(s1-4)^2)*((-(s1-4))*Log[s1/s]-((Sqrt[1-4/s1]*(s1+2))/(s1-16))*(-4*Log[s]*Log[(1-Sqrt[1-4/s])/(1+Sqrt[1-4/s])]-2*Log[(1-Sqrt[1-4/s])/(1+Sqrt[1-4/s])]^2+4*Log[s1]*Log[(1-Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])]+2*Log[(1-Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])]^2-4*Log[s]*Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]+4*Log[s1]*Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-8*PolyLog[2,(-1+Sqrt[1-4/s])/(1+Sqrt[1-4/s])]+8*PolyLog[2,(-1+Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])])),{s1,16,s},WorkingPrecision->60];


(mbMSBar*mbMSBar*mH*((-3*CA*CF*(1024 - 12*(74 + 99*CA - 198*CF)*z + 
      (145 + 402*CA - 804*CF)*z^2)*FF[1])/4 + 
   (3*CA*CF*(448 - 328*z + 43*z^2 + 6*CA*(464 - 218*z + 17*z^2) - 
      12*CF*(464 - 218*z + 17*z^2))*FF[2])/2 + 
   6*CA*CF*(-4 + z)*(-56 + CF*(696 - 276*z) + 25*z + 6*CA*(-58 + 23*z))*
    FF[3] + 4*CA*CF*(256 - 2*(94 + 117*CA - 234*CF)*z + 
     (22 + 81*CA - 162*CF)*z^2)*\[Beta]*FF[4] - 18*CA*(CA - 2*CF)*CF*z^2*
    FF[5] + 36*CA*(CA - 2*CF)*CF*z*(-18 + 5*z)*\[Beta]*FF[6] - 
   48*CA*CF*(-6 + 3*CA*(-1 + z) - 6*CF*(-1 + z) - 4*z + z^2)*FF[7] - 
   36*CA*(CA - 2*CF)*CF*z*(-18 + 5*z)*\[Beta]*FF[8] - 
   72*CA*(CA - 2*CF)*CF*(2 - 4*z + z^2)*FF[9]))/(6912*Pi^2*v^2*z^2)


==> DelataC2C2_1_MSBar.m <==
(3*mbMSBar^2*mH*(((-4 + z)/z)^(3/2)*
    (((-17 + (-40 + (28*I)*Pi)*w + (32*I)*Pi*w^2 + (40 + (4*I)*Pi)*w^3 + 
         (17 - (12*I)*Pi)*w^4)/(1 + w)^2 + 16*(1 - w^2 + I*Pi*(1 + w^2))*
        G[-1, w] + (4*w*(-7 - 8*w - w^2 + 3*w^3)*G[0, w])/(1 + w)^2 + 
       4*(-1 + w^2 + (2*I)*Pi*(1 + w^2))*G[1, w] + 
       8*(1 + w^2)*(-2*G[-1, 0, w] + 2*G[0, -1, w] + G[0, 1, w] - 
         G[1, 0, w]))/(3*(-1 + w^2)) + 2*Log[\[Mu]mH2]) - 
   (4*Sqrt[-4 + z]*(4 + 3*Log[z] + 3*Log[\[Mu]mH2]))/z^(3/2)))/(8*Pi*v^2)


==> DelataC2C2_2_Tilde_MSBar.m <==
-(CA*mbMSBar^2*mH*Sqrt[-4 + z]*(4 + 3*Log[z] + 3*Log[\[Mu]mH2])*
    (-51 - 250*w + (156*I)*Pi*w - 275*w^2 + (264*I)*Pi*w^2 + (288*I)*Pi*w^3 + 
     275*w^4 + (36*I)*Pi*w^4 + 250*w^5 - (84*I)*Pi*w^5 + 51*w^6 - 
     (84*I)*Pi*w^6 + 7*w*z - (18*I)*Pi*w*z - 4*w^2*z + 4*w^4*z + 
     (12*I)*Pi*w^4*z - 7*w^5*z + (6*I)*Pi*w^5*z + (12*I)*Pi*w^6*z + 
     8*(1 + w)^2*((2*I)*Pi*(3 + 6*w + 6*w^3 + 3*w^4 - 2*w^2*(-7 + z)) + 
       (-1 + w^2)*(-10 - 12*w + w^2*(-10 + z) + z))*G[-1, w] - 
     6*w*(26 + 44*w + 48*w^2 + w^4*(-14 + z) + 2*w^5*(-7 + z) - 3*z + 
       2*w^3*(3 + z))*G[0, w] + 4*G[1, w] + (24*I)*Pi*G[1, w] - 
     16*w*G[1, w] + (96*I)*Pi*w*G[1, w] - 44*w^2*G[1, w] + 
     (232*I)*Pi*w^2*G[1, w] + (320*I)*Pi*w^3*G[1, w] + 44*w^4*G[1, w] + 
     (232*I)*Pi*w^4*G[1, w] + 16*w^5*G[1, w] + (96*I)*Pi*w^5*G[1, w] - 
     4*w^6*G[1, w] + (24*I)*Pi*w^6*G[1, w] - 4*z*G[1, w] - 8*w*z*G[1, w] - 
     4*w^2*z*G[1, w] - (16*I)*Pi*w^2*z*G[1, w] - (32*I)*Pi*w^3*z*G[1, w] + 
     4*w^4*z*G[1, w] - (16*I)*Pi*w^4*z*G[1, w] + 8*w^5*z*G[1, w] + 
     4*w^6*z*G[1, w] - 48*G[-1, 0, w] - 192*w*G[-1, 0, w] - 
     464*w^2*G[-1, 0, w] - 640*w^3*G[-1, 0, w] - 464*w^4*G[-1, 0, w] - 
     192*w^5*G[-1, 0, w] - 48*w^6*G[-1, 0, w] + 32*w^2*z*G[-1, 0, w] + 
     64*w^3*z*G[-1, 0, w] + 32*w^4*z*G[-1, 0, w] + 48*G[0, -1, w] + 
     192*w*G[0, -1, w] + 464*w^2*G[0, -1, w] + 640*w^3*G[0, -1, w] + 
     464*w^4*G[0, -1, w] + 192*w^5*G[0, -1, w] + 48*w^6*G[0, -1, w] - 
     32*w^2*z*G[0, -1, w] - 64*w^3*z*G[0, -1, w] - 32*w^4*z*G[0, -1, w] + 
     24*G[0, 1, w] + 96*w*G[0, 1, w] + 232*w^2*G[0, 1, w] + 
     320*w^3*G[0, 1, w] + 232*w^4*G[0, 1, w] + 96*w^5*G[0, 1, w] + 
     24*w^6*G[0, 1, w] - 16*w^2*z*G[0, 1, w] - 32*w^3*z*G[0, 1, w] - 
     16*w^4*z*G[0, 1, w] - 24*G[1, 0, w] - 96*w*G[1, 0, w] - 
     232*w^2*G[1, 0, w] - 320*w^3*G[1, 0, w] - 232*w^4*G[1, 0, w] - 
     96*w^5*G[1, 0, w] - 24*w^6*G[1, 0, w] + 16*w^2*z*G[1, 0, w] + 
     32*w^3*z*G[1, 0, w] + 16*w^4*z*G[1, 0, w] - 18*Log[\[Mu]mH2] - 
     72*w*Log[\[Mu]mH2] - 90*w^2*Log[\[Mu]mH2] + 90*w^4*Log[\[Mu]mH2] + 
     72*w^5*Log[\[Mu]mH2] + 18*w^6*Log[\[Mu]mH2]))/
  (18*Pi*v^2*(-1 + w)*(1 + w)^5*z^(3/2)) + 
 (CA*mbMSBar^2*mH*((-4 + z)/z)^(3/2)*(64*(4 + 3*Log[z] + 3*Log[\[Mu]mH2])^2 - 
    (-4 + z)*(2451 + 32*Pi^2 + 32*Pi^2*Log[2] + 564*Log[z]^2 + 
      1940*Log[\[Mu]mH2] + 564*Log[\[Mu]mH2]^2 + 
      4*Log[z]*(485 + 282*Log[\[Mu]mH2]) - 48*Zeta[3])))/
  (192*Pi*v^2*(-4 + z)^2) + (CA*mbMSBar^2*mH*(1 - 4/z)^(3/2)*
   (((-I/54)*Pi^3*(-3 - 37*w + 131*w^2 + 205*w^3 + 66*w^4 + 22*w^5))/
     ((-1 + w)^2*(1 + w)^3) + (Pi^4*(19 - 528*w - 1986*w^2 - 5226*w^3 - 
       1774*w^4 - 528*w^5 + 231*w^6))/(1620*(-1 + w^2)^3) + 
    ((I/324)*Pi*(503 - 6*(-7905 + 242*nl)*w + (-14605 + 756*nl)*w^2 + 
       22*(-2963 + 72*nl)*w^3 - 6*(-34731 + 916*nl)*w^4 + 
       2*(-96187 + 2556*nl)*w^5 + (81929 - 1440*nl)*w^6 - 
       6*(-2271 + 170*nl)*w^7 + (-31015 + 1332*nl)*w^8))/
     ((-1 + w)*(1 + w)^3*(1 - w + w^2)^2) + 
    (98681 + 204550*w + 98681*w^2 - 18*nl*(195 + 374*w + 195*w^2))/
     (1296*(1 + w)^2) + (Pi^2*(-117 - 84*w - 1732*w^2 - 160*w^3 + 11106*w^4 - 
       26382*w^5 + 31012*w^6 - 7596*w^7 - 18084*w^8 + 34216*w^9 - 
       21794*w^10 + 9318*w^11 + 281*w^12 + nl*(1 - w + w^2)^3*
        (3 - 2*w + 45*w^2 + 164*w^3 - 71*w^4 - 162*w^5 + 23*w^6)))/
     (54*(-1 + w)^2*(1 + w)^4*(1 - w + w^2)^3) - 
    (((8*I)/27)*Pi*(-45 + 471*w - 321*w^2 + nl*(-1 - 12*w + 11*w^2))*
      G[-1, w])/(-1 + w^2) + ((2*nl*(1 - w + w^2)^2*(59 + 136*w + 59*w^2) - 
       3*(993 + 736*w - 1424*w^2 + 4130*w^3 - 1424*w^4 + 736*w^5 + 993*w^6))*
      G[-1, w])/(27*(1 + w^3)^2) + 
    ((I/27)*Pi^3*w*(-18 - 75*w - 26*w^2 - 65*w^3 - 18*w^4 + 10*w^5)*G[0, w])/
     (-1 + w^2)^3 + ((-503 + 6*(-7905 + 242*nl)*w + (14605 - 756*nl)*w^2 - 
       22*(-2963 + 72*nl)*w^3 + 6*(-34731 + 916*nl)*w^4 + 
       (192374 - 5112*nl)*w^5 + (-81929 + 1440*nl)*w^6 + 
       6*(-2271 + 170*nl)*w^7 + (31015 - 1332*nl)*w^8)*G[0, w])/
     (324*(-1 + w)*(1 + w)^3*(1 - w + w^2)^2) + 
    ((I/54)*Pi*(-38 + (1061 - 108*nl)*w + (-6221 + 348*nl)*w^2 + 
       (4176 - 312*nl)*w^3 + (15539 - 360*nl)*w^4 + (-44291 + 1440*nl)*w^5 + 
       (51160 - 1692*nl)*w^6 + (-12305 + 684*nl)*w^7 + 
       (-31063 + 756*nl)*w^8 - 24*(-2240 + 57*nl)*w^9 + 
       (-32735 + 936*nl)*w^10 + (12575 - 336*nl)*w^11 + 2*(527 + 6*nl)*w^12)*
      G[0, w])/((-1 + w)^2*(1 + w)^4*(1 - w + w^2)^3) - 
    (((4*I)/9)*Pi^3*(1 - w - 16*w^2 - w^3 + w^4)*G[1, w])/
     ((-1 + w)*(1 + w)^3) + 
    ((-14*nl*(1 + w^3)^2 + 3*(235 - 406*w + 764*w^2 - 684*w^3 + 764*w^4 - 
         406*w^5 + 235*w^6))*G[1, w])/(54*(1 + w)^2*(1 - w + w^2)^2) + 
    ((I/27)*Pi*(4*nl*(1 - w + w^2)^3*(4 + 5*w - 28*w^2 - w^3 + w^4) - 
       3*(95 - 283*w - 516*w^2 + 2463*w^3 - 5517*w^4 + 6486*w^5 - 5403*w^6 + 
         2349*w^7 - 516*w^8 - 245*w^9 + 57*w^10))*G[1, w])/
     ((-1 + w)*(1 + w^3)^3) + 
    (Pi^2*((-1 - w)*(3271 + 6354*w - 10770*w^2 + 6354*w^3 - 217*w^4 + 
         32*nl*(-1 + w^4))*G[-1, w] + (-7 - 63*w + 288*w^2 + 408*w^3 + 
         109*w^4 + 33*w^5)*G[0, w] - (2275 + 5317*w - 5972*w^2 - 6172*w^3 + 
         3473*w^4 + 311*w^5 + 24*nl*(-1 - w + w^4 + w^5))*G[1, w]))/
     (54*(-1 + w)^2*(1 + w)^3) + 
    (8*Pi^2*(31 + 86*w - 49*w^2 + 86*w^3 + 31*w^4)*(G[x1, w] + G[x2, w]))/
     (27*(-1 + w)*(1 + w)^3) + 
    (8*(-45 + 471*w - 321*w^2 + nl*(-1 - 12*w + 11*w^2))*G[-1, 0, w])/
     (27*(-1 + w^2)) - (2*w*((2*I)*Pi*G[0, w] - 2*G[0, 0, w]))/
     (3*(-1 + w^2)) + ((38 + (-1061 + 108*nl)*w + (6221 - 348*nl)*w^2 + 
       24*(-174 + 13*nl)*w^3 + (-15539 + 360*nl)*w^4 + 
       (44291 - 1440*nl)*w^5 + 4*(-12790 + 423*nl)*w^6 + 
       (12305 - 684*nl)*w^7 + (31063 - 756*nl)*w^8 + 24*(-2240 + 57*nl)*w^9 + 
       (32735 - 936*nl)*w^10 + (-12575 + 336*nl)*w^11 - 2*(527 + 6*nl)*w^12)*
      G[0, 0, w])/(54*(-1 + w)^2*(1 + w)^4*(1 - w + w^2)^3) - 
    (256*Pi^2*(1 + 2*w - 2*w^2 + 8*w^3 + w^4 + 2*w^5)*
      (G[0, x1, w] + G[0, x2, w]))/(27*(-1 + w)^2*(1 + w)^3) + 
    (((8*I)/9)*Pi*(1 + w^2)*((-83 + 2*nl)*G[-1, -1, w] - 
       (-17 + 2*nl)*G[-1, 1, w] - (-17 + 2*nl)*G[1, -1, w]))/(-1 + w^2) + 
    (2*Pi^2*(-((-511 - 384*w + 2084*w^2 - 4698*w^3 + 2956*w^4 - 384*w^5 + 
          361*w^6)*G[0, -1, w]) - w*(-24 - 97*w - 110*w^2 - 89*w^3 - 24*w^4 + 
         8*w^5)*G[0, 0, w] - 3*(-121 - 40*w + 502*w^2 - 1154*w^3 + 642*w^4 - 
         40*w^5 + 19*w^6)*G[0, 1, w] + 10*(-1 + w)^2*(1 - w - 16*w^2 - w^3 + 
         w^4)*G[1, 0, w]))/(27*(-1 + w^2)^3) + 
    ((4*nl*(1 - w + w^2)^3*(-13 - 44*w - 20*w^2 + 4*w^3 + 11*w^4) - 
        6*(-327 - 258*w + 957*w^2 - 3404*w^3 + 3857*w^4 - 4566*w^5 + 
          2753*w^6 - 2300*w^7 + 957*w^8 - 626*w^9 + 41*w^10))*G[0, -1, w] + 
      (-2*nl*(1 + w)^2*(1 - w + w^2)^3*(13 - 24*w + 7*w^2) + 
        3*(327 - 488*w + 449*w^2 + 1338*w^3 - 3039*w^4 + 4408*w^5 - 
          2925*w^6 + 1224*w^7 + 449*w^8 - 450*w^9 + 289*w^10))*G[0, 1, w] + 
      (-4*nl*(1 - w + w^2)^3*(4 + 5*w - 28*w^2 - w^3 + w^4) + 
        3*(95 - 283*w - 516*w^2 + 2463*w^3 - 5517*w^4 + 6486*w^5 - 5403*w^6 + 
          2349*w^7 - 516*w^8 - 245*w^9 + 57*w^10))*G[1, 0, w])/
     (27*(-1 + w)*(1 + w^3)^3) - 
    (2*(-392*G[-1, -1, w] + 16*nl*G[-1, -1, w] + 24*G[-1, 1, w] + 
       24*G[1, -1, w] - 43*G[1, 1, w] + 2*nl*G[1, 1, w]))/9 + 
    ((I/18)*Pi*(-2*(1 + w)*(709 + 1586*w - 2786*w^2 + 1586*w^3 + 57*w^4 + 
         4*nl*(-1 + w^4))*G[-1, 0, w] + 32*(1 + w)*(40 + 32*w - 123*w^2 + 
         32*w^3 + 3*w^4 + nl*(-1 + w^4))*G[0, -1, w] + 
       (-4 - 26*w + 157*w^2 + 203*w^3 + 43*w^4 + 11*w^5)*G[0, 0, w] + 
       2*(488 + 760*w - 1278*w^2 - 1018*w^3 + 319*w^4 + 89*w^5 + 
         12*nl*(-1 - w + w^4 + w^5))*G[0, 1, w] - 
       (1019 + 2545*w - 2782*w^2 - 2882*w^3 + 1843*w^4 + 257*w^5 + 
         8*nl*(-1 - w + w^4 + w^5))*G[1, 0, w] + 
       (-602 - 590*w - 20*w^2 + 20*w^3 + 590*w^4 + 602*w^5 - 
         32*nl*(-1 - w + w^4 + w^5))*G[1, 1, w]))/((-1 + w)^2*(1 + w)^3) + 
    (256*Pi^2*(1 + 10*w^2 + w^4)*(G[1, x1, w] + G[1, x2, w]))/
     (27*(-1 + w)*(1 + w)^3) + ((I/9)*Pi*(31 + 86*w - 49*w^2 + 86*w^3 + 
       31*w^4)*(4*G[x1, 0, w] + G[x1, 1, w] + 4*G[x2, 0, w] + G[x2, 1, w]))/
     ((-1 + w)*(1 + w)^3) + ((162 + 628*w + 331*w^2 - 459*w^3 + 480*w^4 - 
       118*w^5 + 4*nl*(-1 - w + w^4 + w^5))*(2*G[0, 0, -1, w] - 
       G[0, 0, 1, w]))/(9*(-1 + w)^2*(1 + w)^3) + 
    (((4*I)/9)*Pi*(1 + w^2)^2*(100*G[0, -1, -1, w] + 76*G[0, -1, 1, w] + 
       76*G[0, 1, -1, w] + 35*G[0, 1, 1, w]))/(-1 + w^2)^2 - 
    (((32*I)/9)*Pi*(1 + 2*w - 2*w^2 + 8*w^3 + w^4 + 2*w^5)*
      (4*G[0, x1, 0, w] + G[0, x1, 1, w] + 4*G[0, x2, 0, w] + 
       G[0, x2, 1, w]))/((-1 + w)^2*(1 + w)^3) + 
    (((8*I)/9)*Pi*(1 - w - 16*w^2 - w^3 + w^4)*G[1, 0, 0, w])/
     ((-1 + w)*(1 + w)^3) + (4*(1 + w^2)*((166 - 4*nl)*G[-1, -1, 0, w] + 
       (94 - 4*nl)*G[-1, 0, -1, w] + (110 - 4*nl)*G[-1, 0, 0, w] + 
       (-63 + 2*nl)*G[-1, 0, 1, w] + (-34 + 4*nl)*G[-1, 1, 0, w] + 
       (-260 + 8*nl)*G[0, -1, -1, w] - 20*G[0, -1, 1, w] + 
       (-110 + 4*nl)*G[0, 0, -1, w] + (-55 + 2*nl)*G[0, 0, 1, w] - 
       20*G[0, 1, -1, w] + (45 - 2*nl)*G[0, 1, 1, w] + 
       (-34 + 4*nl)*G[1, -1, 0, w] + (110 - 4*nl)*G[1, 0, -1, w] + 
       (55 - 2*nl)*G[1, 0, 0, w] + (-110 + 4*nl)*G[1, 1, 0, w]))/
     (9*(-1 + w)*(1 + w)) + 
    (2*(1 + w)*(1149 + 1586*w - 2786*w^2 + 1586*w^3 - 383*w^4 + 
        20*nl*(-1 + w^4))*G[-1, 0, 0, w] - 32*(1 + w)*(40 + 32*w - 123*w^2 + 
        32*w^3 + 3*w^4 + nl*(-1 + w^4))*G[0, -1, 0, w] - 
      8*(162 + 628*w + 331*w^2 - 459*w^3 + 480*w^4 - 118*w^5 + 
        4*nl*(-1 - w + w^4 + w^5))*G[0, 0, -1, w] + 
      (4 + 26*w - 157*w^2 - 203*w^3 - 43*w^4 - 11*w^5)*G[0, 0, 0, w] - 
      2*(488 + 760*w - 1278*w^2 - 1018*w^3 + 319*w^4 + 89*w^5 + 
        12*nl*(-1 - w + w^4 + w^5))*G[0, 1, 0, w] + 
      8*(-1 + w)*(63 + 120*w + 130*w^2 + 120*w^3 + 63*w^4 - 
        4*nl*(1 + w)^2*(1 + w^2))*G[1, 0, -1, w] - 
      (-1 + w)*(1459 + 4444*w + 1662*w^2 - 1220*w^3 + 183*w^4 - 
        24*nl*(1 + w)^2*(1 + w^2))*G[1, 0, 0, w] + 
      2*(-1 + w)*(126 + 240*w + 260*w^2 + 240*w^3 + 126*w^4 - 
        8*nl*(1 + w)^2*(1 + w^2))*G[1, 0, 1, w] + 
      2*(-1 + w)*(139 + 284*w + 274*w^2 + 284*w^3 + 139*w^4)*G[1, 1, 0, w])/
     (18*(-1 + w)^2*(1 + w)^3) - (((32*I)/9)*Pi*(1 + 10*w^2 + w^4)*
      (G[1, 0, 1, w] - 4*G[1, x1, 0, w] - G[1, x1, 1, w] - 4*G[1, x2, 0, w] - 
       G[1, x2, 1, w]))/((-1 + w)*(1 + w)^3) + 
    ((31 + 86*w - 49*w^2 + 86*w^3 + 31*w^4)*(6*G[x1, 0, -1, w] - 
       4*G[x1, 0, 0, w] + 3*G[x1, 0, 1, w] - G[x1, 1, 0, w] + 
       6*G[x2, 0, -1, w] - 4*G[x2, 0, 0, w] + 3*G[x2, 0, 1, w] - 
       G[x2, 1, 0, w]))/(9*(-1 + w)*(1 + w)^3) - 
    (4*(1 + w^2)^2*(100*G[0, -1, -1, 0, w] + 28*G[0, -1, 0, -1, w] + 
       14*G[0, -1, 0, 1, w] + 76*G[0, -1, 1, 0, w] - 128*G[0, 0, -1, -1, w] - 
       64*G[0, 0, -1, 1, w] - 64*G[0, 0, 1, -1, w] - 32*G[0, 0, 1, 1, w] + 
       76*G[0, 1, -1, 0, w] - 4*G[0, 1, 0, -1, w] - 2*G[0, 1, 0, 1, w] + 
       35*G[0, 1, 1, 0, w]))/(9*(-1 + w^2)^2) - 
    (32*(1 + 2*w - 2*w^2 + 8*w^3 + w^4 + 2*w^5)*(6*G[0, x1, 0, -1, w] - 
       4*G[0, x1, 0, 0, w] + 3*G[0, x1, 0, 1, w] - G[0, x1, 1, 0, w] + 
       6*G[0, x2, 0, -1, w] - 4*G[0, x2, 0, 0, w] + 3*G[0, x2, 0, 1, w] - 
       G[0, x2, 1, 0, w]))/(9*(-1 + w)^2*(1 + w)^3) + 
    (4*(-128 - 96*w + 523*w^2 - 1226*w^3 + 741*w^4 - 96*w^5 + 90*w^6)*
       G[0, -1, 0, 0, w] + 32*(8 + 4*w - 33*w^2 + 94*w^3 - 35*w^4 + 4*w^5 + 
        6*w^6)*G[0, 0, -1, 0, w] - 16*(-1 + w)*w*(4 - 19*w + 31*w^2 + 2*w^3 + 
        6*w^4)*G[0, 0, 0, -1, w] + w*(-30 - 119*w - 194*w^2 - 113*w^3 - 
        30*w^4 + 6*w^5)*G[0, 0, 0, 0, w] - 4*w*(1 + 82*w - 46*w^2 + 94*w^3 + 
        w^4 + 12*w^5)*G[0, 0, 0, 1, w] + 2*(112 + 48*w - 413*w^2 + 1118*w^3 - 
        431*w^4 + 48*w^5 + 94*w^6)*G[0, 0, 1, 0, w] + 
      2*(-181 - 60*w + 749*w^2 - 1628*w^3 + 959*w^4 - 60*w^5 + 29*w^6)*
       G[0, 1, 0, 0, w] - 8*(-1 + w)^2*(1 - w - 16*w^2 - w^3 + w^4)*
       G[1, 0, 0, 0, w])/(9*(-1 + w^2)^3) - 
    (32*(1 + 10*w^2 + w^4)*(6*G[1, 0, 0, -1, w] + 3*G[1, 0, 0, 1, w] - 
       G[1, 0, 1, 0, w] - 6*G[1, x1, 0, -1, w] + 4*G[1, x1, 0, 0, w] - 
       3*G[1, x1, 0, 1, w] + G[1, x1, 1, 0, w] - 6*G[1, x2, 0, -1, w] + 
       4*G[1, x2, 0, 0, w] - 3*G[1, x2, 0, 1, w] + G[1, x2, 1, 0, w]))/
     (9*(-1 + w)*(1 + w)^3) + (2*Pi^2*(1 - 4*w + w^2)*Log[2])/(9*(1 + w)^2) - 
    ((-614 - 1393*w - 614*w^2 + nl*(22 + 50*w + 22*w^2))*Log[\[Mu]mH2])/
     (18*(1 + w)^2) + ((I/9)*(-55 + 2*nl)*w*(-7 - 8*w - w^2 + 3*w^3)*
      (Pi + I*G[0, w])*Log[\[Mu]mH2])/((-1 + w)*(1 + w)^3) + 
    ((-55 + 2*nl)*(4*G[-1, w] - G[1, w])*Log[\[Mu]mH2])/9 + 
    (2*(-55 + 2*nl)*(1 + w^2)*((-2*I)*Pi*G[-1, w] - I*Pi*G[1, w] + 
       2*G[-1, 0, w] - 2*G[0, -1, w] - G[0, 1, w] + G[1, 0, w])*
      Log[\[Mu]mH2])/(9*(-1 + w^2)) - ((-55 + 2*nl)*Log[\[Mu]mH2]^2)/12 - 
    ((172 + 510*w + 844*w^2 + 44*w^3 + 317*w^4 - 159*w^5 + 
       6*nl*(-1 - w + w^4 + w^5))*Zeta[3])/(9*(-1 + w)^2*(1 + w)^3) - 
    (2*(-1 - 18*w - 94*w^2 + 386*w^3 - 78*w^4 - 18*w^5 + 15*w^6)*G[0, w]*
      Zeta[3])/(9*(-1 + w^2)^3) - (32*(1 + 10*w^2 + w^4)*G[1, w]*Zeta[3])/
     (3*(-1 + w)*(1 + w)^3) + 
    ((I/9)*Pi*(-4*(-128 - 96*w + 523*w^2 - 1226*w^3 + 741*w^4 - 96*w^5 + 
         90*w^6)*G[0, -1, 0, w] - 32*(8 + 4*w - 33*w^2 + 94*w^3 - 35*w^4 + 
         4*w^5 + 6*w^6)*G[0, 0, -1, w] - w*(-30 - 119*w - 194*w^2 - 113*w^3 - 
         30*w^4 + 6*w^5)*G[0, 0, 0, w] - 2*(112 + 48*w - 413*w^2 + 1118*w^3 - 
         431*w^4 + 48*w^5 + 94*w^6)*G[0, 0, 1, w] - 
       2*(-181 - 60*w + 749*w^2 - 1628*w^3 + 959*w^4 - 60*w^5 + 29*w^6)*
        G[0, 1, 0, w] + 2*(-1 - 18*w - 94*w^2 + 386*w^3 - 78*w^4 - 18*w^5 + 
         15*w^6)*Zeta[3]))/(-1 + w^2)^3))/(8*Pi*v^2)


==> DeltaC1C1_2_Tilde_OS.m <==
(mH^3*(-(CA*(CA - 2*CF)*CF*F37bb*(1 + w^2))/(48*Pi*w*z^2) + 
   (CA*(CA - 2*CF)*CF*F38bb*(1 + w)^2*(1 - 18*w + w^2))/(48*Pi*w^2*z^2) + 
   (Pi^3*v^2*(((I/12)*CA^3*\[Alpha]s^2)/v^2 - 
      ((I/12)*CA^2*(CA - 2*CF)*\[Alpha]s^2)/v^2 + 
      (((11*I)/6)*CA^2*CF*\[Alpha]s^2)/v^2 - 
      ((3*I)*CA*(CA - 2*CF)*CF*\[Alpha]s^2)/v^2 - 
      (((19*I)/2)*CA*CF^2*\[Alpha]s^2)/v^2 - (((407*I)/64)*CA^3*\[Alpha]s^2)/
       (Pi^2*v^2) + (((407*I)/64)*CA^2*(CA - 2*CF)*\[Alpha]s^2)/(Pi^2*v^2) + 
      (((97*I)/288)*CA^2*CF*\[Alpha]s^2)/(Pi^2*v^2) - 
      (((527*I)/36)*CA*(CA - 2*CF)*CF*\[Alpha]s^2)/(Pi^2*v^2) - 
      (((2113*I)/36)*CA*CF^2*\[Alpha]s^2)/(Pi^2*v^2) - 
      (95*CA^3*\[Alpha]s^2)/(12*Pi*v^2) + (95*CA^2*(CA - 2*CF)*\[Alpha]s^2)/
       (12*Pi*v^2) + (4*CA*CF*\[Alpha]s^2)/(3*Pi*v^2) + 
      (659*CA^2*CF*\[Alpha]s^2)/(16*Pi*v^2) - 
      (235*CA*(CA - 2*CF)*CF*\[Alpha]s^2)/(18*Pi*v^2) - 
      (223*CA*CF^2*\[Alpha]s^2)/(9*Pi*v^2) + (2*CA^2*CF*r2*\[Alpha]s^2)/
       (3*Pi*v^2) - (13*CA*(CA - 2*CF)*CF*r2*\[Alpha]s^2)/(36*Pi*v^2) - 
      (13*CA*CF^2*r2*\[Alpha]s^2)/(18*Pi*v^2) - 
      ((I/36)*CA^3*(-1 + w)^4*\[Alpha]s^2)/(v^2*w^2) + 
      ((I/36)*CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2)/(v^2*w^2) - 
      ((I/18)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2)/(v^2*w^2) + 
      (((5*I)/24)*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2)/(v^2*w^2) - 
      (((413*I)/288)*CA^3*(-1 + w)^4*\[Alpha]s^2)/(Pi^2*v^2*w^2) + 
      (((413*I)/288)*CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2)/
       (Pi^2*v^2*w^2) + (((4997*I)/1296)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2)/
       (Pi^2*v^2*w^2) - (((187*I)/648)*CA*(CA - 2*CF)*CF*(-1 + w)^4*
        \[Alpha]s^2)/(Pi^2*v^2*w^2) - (((2533*I)/648)*CA*CF^2*(-1 + w)^4*
        \[Alpha]s^2)/(Pi^2*v^2*w^2) + (1145*CA^3*(-1 + w)^4*\[Alpha]s^2)/
       (1728*Pi*v^2*w^2) - (1145*CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2)/
       (1728*Pi*v^2*w^2) - (CA*CF*(-1 + w)^4*\[Alpha]s^2)/(27*Pi*v^2*w^2) - 
      (599*CA^2*CF*(-1 + w)^4*\[Alpha]s^2)/(2592*Pi*v^2*w^2) + 
      (25*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2)/(72*Pi*v^2*w^2) - 
      (281*CA*CF^2*(-1 + w)^4*\[Alpha]s^2)/(324*Pi*v^2*w^2) + 
      ((I/24)*CA^3*(-1 + w)^2*\[Alpha]s^2)/(v^2*w) - 
      ((I/24)*CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2)/(v^2*w) + 
      ((I/12)*CA^2*CF*(-1 + w)^2*\[Alpha]s^2)/(v^2*w) + 
      ((I/3)*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2)/(v^2*w) - 
      (((19*I)/8)*CA*CF^2*(-1 + w)^2*\[Alpha]s^2)/(v^2*w) - 
      (((8759*I)/1152)*CA^3*(-1 + w)^2*\[Alpha]s^2)/(Pi^2*v^2*w) + 
      (((8759*I)/1152)*CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2)/
       (Pi^2*v^2*w) + (((805*I)/96)*CA^2*CF*(-1 + w)^2*\[Alpha]s^2)/
       (Pi^2*v^2*w) + (((4829*I)/432)*CA*(CA - 2*CF)*CF*(-1 + w)^2*
        \[Alpha]s^2)/(Pi^2*v^2*w) + (((1811*I)/216)*CA*CF^2*(-1 + w)^2*
        \[Alpha]s^2)/(Pi^2*v^2*w) + (191*CA^3*(-1 + w)^2*\[Alpha]s^2)/
       (384*Pi*v^2*w) - (191*CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2)/
       (384*Pi*v^2*w) + (6479*CA^2*CF*(-1 + w)^2*\[Alpha]s^2)/
       (192*Pi*v^2*w) + (233*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2)/
       (24*Pi*v^2*w) + (289*CA*CF^2*(-1 + w)^2*\[Alpha]s^2)/(24*Pi*v^2*w) + 
      (5*CA*(CA - 2*CF)*CF*r2*(-1 + w)^2*\[Alpha]s^2)/(72*Pi*v^2*w) + 
      (5*CA*CF^2*r2*(-1 + w)^2*\[Alpha]s^2)/(36*Pi*v^2*w) - 
      (((7*I)/6)*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2)/(v^2*(-1 + w)^2) - 
      (((3101*I)/864)*CA^3*w*\[Alpha]s^2)/(Pi^2*v^2*(-1 + w)^2) + 
      (((3101*I)/864)*CA^2*(CA - 2*CF)*w*\[Alpha]s^2)/(Pi^2*v^2*(-1 + w)^2) - 
      (((4133*I)/864)*CA^2*CF*w*\[Alpha]s^2)/(Pi^2*v^2*(-1 + w)^2) + 
      (((23*I)/108)*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2)/(Pi^2*v^2*(-1 + w)^2) - 
      (((251*I)/54)*CA*CF^2*w*\[Alpha]s^2)/(Pi^2*v^2*(-1 + w)^2) - 
      (1165*CA^3*w*\[Alpha]s^2)/(864*Pi*v^2*(-1 + w)^2) + 
      (1165*CA^2*(CA - 2*CF)*w*\[Alpha]s^2)/(864*Pi*v^2*(-1 + w)^2) + 
      (16*CA*CF*w*\[Alpha]s^2)/(27*Pi*v^2*(-1 + w)^2) + 
      (17497*CA^2*CF*w*\[Alpha]s^2)/(864*Pi*v^2*(-1 + w)^2) + 
      (305*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2)/(162*Pi*v^2*(-1 + w)^2) - 
      (391*CA*CF^2*w*\[Alpha]s^2)/(81*Pi*v^2*(-1 + w)^2) - 
      (CA^2*CF*r2*w*\[Alpha]s^2)/(24*Pi*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*r2*w*\[Alpha]s^2)/(24*Pi*v^2*(-1 + w)^2) + 
      (CA*CF^2*r2*w*\[Alpha]s^2)/(12*Pi*v^2*(-1 + w)^2) + 
      (156169*CA^3*(-1 + w)*\[Alpha]s^2)/(5184*Pi^3*v^2*(1 + w)) - 
      (156169*CA^2*(CA - 2*CF)*(-1 + w)*\[Alpha]s^2)/
       (5184*Pi^3*v^2*(1 + w)) - (1930*CA*CF*(-1 + w)*\[Alpha]s^2)/
       (81*Pi^3*v^2*(1 + w)) + (327865*CA^2*CF*(-1 + w)*\[Alpha]s^2)/
       (2592*Pi^3*v^2*(1 + w)) + (5344*CA*(CA - 2*CF)*CF*(-1 + w)*
        \[Alpha]s^2)/(27*Pi^3*v^2*(1 + w)) + 
      (31079*CA*CF^2*(-1 + w)*\[Alpha]s^2)/(81*Pi^3*v^2*(1 + w)) - 
      (((40157*I)/864)*CA^3*(-1 + w)*\[Alpha]s^2)/(Pi^2*v^2*(1 + w)) + 
      (((40157*I)/864)*CA^2*(CA - 2*CF)*(-1 + w)*\[Alpha]s^2)/
       (Pi^2*v^2*(1 + w)) + ((16*I)*CA*CF*(-1 + w)*\[Alpha]s^2)/
       (Pi^2*v^2*(1 + w)) - (((54275*I)/432)*CA^2*CF*(-1 + w)*\[Alpha]s^2)/
       (Pi^2*v^2*(1 + w)) + (((17*I)/18)*CA*(CA - 2*CF)*CF*(-1 + w)*
        \[Alpha]s^2)/(Pi^2*v^2*(1 + w)) - (((625*I)/3)*CA*CF^2*(-1 + w)*
        \[Alpha]s^2)/(Pi^2*v^2*(1 + w)) + (31*CA^3*(-1 + w)*\[Alpha]s^2)/
       (36*Pi*v^2*(1 + w)) - (31*CA^2*(CA - 2*CF)*(-1 + w)*\[Alpha]s^2)/
       (36*Pi*v^2*(1 + w)) + (161*CA^2*CF*(-1 + w)*\[Alpha]s^2)/
       (18*Pi*v^2*(1 + w)) + (3*CA*(CA - 2*CF)*CF*(-1 + w)*\[Alpha]s^2)/
       (4*Pi*v^2*(1 + w)) - (15*CA*CF^2*(-1 + w)*\[Alpha]s^2)/
       (2*Pi*v^2*(1 + w)) + (70927*CA^3*(-1 + w)^5*\[Alpha]s^2)/
       (20736*Pi^3*v^2*w^2*(1 + w)) - (70927*CA^2*(CA - 2*CF)*(-1 + w)^5*
        \[Alpha]s^2)/(20736*Pi^3*v^2*w^2*(1 + w)) - 
      (2083*CA*CF*(-1 + w)^5*\[Alpha]s^2)/(1296*Pi^3*v^2*w^2*(1 + w)) + 
      (92809*CA^2*CF*(-1 + w)^5*\[Alpha]s^2)/(10368*Pi^3*v^2*w^2*(1 + w)) - 
      (63973*CA*(CA - 2*CF)*CF*(-1 + w)^5*\[Alpha]s^2)/
       (2304*Pi^3*v^2*w^2*(1 + w)) - (5351*CA*CF^2*(-1 + w)^5*\[Alpha]s^2)/
       (2592*Pi^3*v^2*w^2*(1 + w)) - (((203*I)/54)*CA^3*(-1 + w)^5*
        \[Alpha]s^2)/(Pi^2*v^2*w^2*(1 + w)) + 
      (((203*I)/54)*CA^2*(CA - 2*CF)*(-1 + w)^5*\[Alpha]s^2)/
       (Pi^2*v^2*w^2*(1 + w)) + (((7*I)/6)*CA*CF*(-1 + w)^5*\[Alpha]s^2)/
       (Pi^2*v^2*w^2*(1 + w)) - (((3629*I)/432)*CA^2*CF*(-1 + w)^5*
        \[Alpha]s^2)/(Pi^2*v^2*w^2*(1 + w)) + 
      (((199*I)/144)*CA*(CA - 2*CF)*CF*(-1 + w)^5*\[Alpha]s^2)/
       (Pi^2*v^2*w^2*(1 + w)) - (((31*I)/24)*CA*CF^2*(-1 + w)^5*\[Alpha]s^2)/
       (Pi^2*v^2*w^2*(1 + w)) + (35*CA^3*(-1 + w)^5*\[Alpha]s^2)/
       (288*Pi*v^2*w^2*(1 + w)) - (35*CA^2*(CA - 2*CF)*(-1 + w)^5*
        \[Alpha]s^2)/(288*Pi*v^2*w^2*(1 + w)) + 
      (77*CA^2*CF*(-1 + w)^5*\[Alpha]s^2)/(144*Pi*v^2*w^2*(1 + w)) + 
      (115751*CA^3*(-1 + w)^3*\[Alpha]s^2)/(5184*Pi^3*v^2*w*(1 + w)) - 
      (115751*CA^2*(CA - 2*CF)*(-1 + w)^3*\[Alpha]s^2)/
       (5184*Pi^3*v^2*w*(1 + w)) - (8293*CA*CF*(-1 + w)^3*\[Alpha]s^2)/
       (648*Pi^3*v^2*w*(1 + w)) + (91171*CA^2*CF*(-1 + w)^3*\[Alpha]s^2)/
       (1296*Pi^3*v^2*w*(1 + w)) - (112063*CA*(CA - 2*CF)*CF*(-1 + w)^3*
        \[Alpha]s^2)/(1728*Pi^3*v^2*w*(1 + w)) + 
      (4975*CA*CF^2*(-1 + w)^3*\[Alpha]s^2)/(81*Pi^3*v^2*w*(1 + w)) - 
      (((46919*I)/1728)*CA^3*(-1 + w)^3*\[Alpha]s^2)/(Pi^2*v^2*w*(1 + w)) + 
      (((46919*I)/1728)*CA^2*(CA - 2*CF)*(-1 + w)^3*\[Alpha]s^2)/
       (Pi^2*v^2*w*(1 + w)) + ((9*I)*CA*CF*(-1 + w)^3*\[Alpha]s^2)/
       (Pi^2*v^2*w*(1 + w)) - (((58877*I)/864)*CA^2*CF*(-1 + w)^3*
        \[Alpha]s^2)/(Pi^2*v^2*w*(1 + w)) + 
      (((421*I)/72)*CA*(CA - 2*CF)*CF*(-1 + w)^3*\[Alpha]s^2)/
       (Pi^2*v^2*w*(1 + w)) - (((301*I)/6)*CA*CF^2*(-1 + w)^3*\[Alpha]s^2)/
       (Pi^2*v^2*w*(1 + w)) + (101*CA^3*(-1 + w)^3*\[Alpha]s^2)/
       (144*Pi*v^2*w*(1 + w)) - (101*CA^2*(CA - 2*CF)*(-1 + w)^3*\[Alpha]s^2)/
       (144*Pi*v^2*w*(1 + w)) + (331*CA^2*CF*(-1 + w)^3*\[Alpha]s^2)/
       (72*Pi*v^2*w*(1 + w)) + (CA*(CA - 2*CF)*CF*(-1 + w)^3*\[Alpha]s^2)/
       (24*Pi*v^2*w*(1 + w)) - (15*CA*CF^2*(-1 + w)^3*\[Alpha]s^2)/
       (16*Pi*v^2*w*(1 + w)) - (153*CA*CF^2*(1 + w)^3*\[Alpha]s^2)/
       (32*Pi*v^2*(-1 + w)*w) + (32*CA^2*CF*w*\[Alpha]s^2)/
       (Pi*v^2*(9 - 9*w^2)) + (194*CA*CF^2*w*\[Alpha]s^2)/
       (Pi^3*v^2*(3 - 3*w^2)) - (7709*CA^3*w*\[Alpha]s^2)/
       (432*Pi^3*v^2*(-1 + w^2)) + (7709*CA^2*(CA - 2*CF)*w*\[Alpha]s^2)/
       (432*Pi^3*v^2*(-1 + w^2)) + (178*CA*CF*w*\[Alpha]s^2)/
       (27*Pi^3*v^2*(-1 + w^2)) - (1121*CA^2*CF*w*\[Alpha]s^2)/
       (24*Pi^3*v^2*(-1 + w^2)) + (1412*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2)/
       (27*Pi^3*v^2*(-1 + w^2)) + (13084*CA*CF^2*w*\[Alpha]s^2)/
       (27*Pi^3*v^2*(-1 + w^2)) + (((571*I)/72)*CA^3*w*\[Alpha]s^2)/
       (Pi^2*v^2*(-1 + w^2)) - (((571*I)/72)*CA^2*(CA - 2*CF)*w*\[Alpha]s^2)/
       (Pi^2*v^2*(-1 + w^2)) - (((16*I)/3)*CA*CF*w*\[Alpha]s^2)/
       (Pi^2*v^2*(-1 + w^2)) + (((1805*I)/36)*CA^2*CF*w*\[Alpha]s^2)/
       (Pi^2*v^2*(-1 + w^2)) - (((4*I)/3)*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2)/
       (Pi^2*v^2*(-1 + w^2)) - (((340*I)/3)*CA*CF^2*w*\[Alpha]s^2)/
       (Pi^2*v^2*(-1 + w^2)) + (7*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2)/
       (3*Pi*v^2*(-1 + w^2)) - (15*CA*CF^2*w*\[Alpha]s^2)/
       (Pi*v^2*(-1 + w^2)) - (((105625*I)/432)*CA^2*CF*(-1 + w)^10*
        \[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^5) + 
      (102175*CA^2*CF*(-1 + w)^10*\[Alpha]s^2)/(648*Pi*v^2*(1 - w + w^2)^5) - 
      (((1127*I)/96)*CA^2*CF*(-1 + w)^14*\[Alpha]s^2)/
       (Pi^2*v^2*w^2*(1 - w + w^2)^5) + (28175*CA^2*CF*(-1 + w)^14*
        \[Alpha]s^2)/(1296*Pi*v^2*w^2*(1 - w + w^2)^5) - 
      (((68041*I)/864)*CA^2*CF*(-1 + w)^12*\[Alpha]s^2)/
       (Pi^2*v^2*w*(1 - w + w^2)^5) + (128725*CA^2*CF*(-1 + w)^12*
        \[Alpha]s^2)/(1296*Pi*v^2*w*(1 - w + w^2)^5) - 
      (((604141*I)/1296)*CA^2*CF*(-1 + w)^8*w*\[Alpha]s^2)/
       (Pi^2*v^2*(1 - w + w^2)^5) + (26725*CA^2*CF*(-1 + w)^8*w*\[Alpha]s^2)/
       (648*Pi*v^2*(1 - w + w^2)^5) - (((1557211*I)/2592)*CA^2*CF*(-1 + w)^6*
        w^2*\[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^5) - 
      (267575*CA^2*CF*(-1 + w)^6*w^2*\[Alpha]s^2)/
       (1296*Pi*v^2*(1 - w + w^2)^5) - (((1380743*I)/2592)*CA^2*CF*(-1 + w)^4*
        w^3*\[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^5) - 
      (445375*CA^2*CF*(-1 + w)^4*w^3*\[Alpha]s^2)/
       (1296*Pi*v^2*(1 - w + w^2)^5) - (((101263*I)/324)*CA^2*CF*(-1 + w)^2*
        w^4*\[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^5) - 
      (28925*CA^2*CF*(-1 + w)^2*w^4*\[Alpha]s^2)/
       (108*Pi*v^2*(1 - w + w^2)^5) - (((70621*I)/648)*CA^2*CF*w^5*
        \[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^5) - 
      (3025*CA^2*CF*w^5*\[Alpha]s^2)/(27*Pi*v^2*(1 - w + w^2)^5) - 
      (((22069*I)/1296)*CA^2*CF*w^6*\[Alpha]s^2)/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)^5) - (4375*CA^2*CF*w^6*\[Alpha]s^2)/
       (216*Pi*v^2*(-1 + w)^2*(1 - w + w^2)^5) - 
      (((37739*I)/432)*CA^2*CF*(-1 + w)^8*\[Alpha]s^2)/
       (Pi^2*v^2*(1 - w + w^2)^4) - (15575*CA^2*CF*(-1 + w)^8*\[Alpha]s^2)/
       (432*Pi*v^2*(1 - w + w^2)^4) + (((2725*I)/1296)*CA^2*CF*(-1 + w)^12*
        \[Alpha]s^2)/(Pi^2*v^2*w^2*(1 - w + w^2)^4) + 
      (4475*CA^2*CF*(-1 + w)^12*\[Alpha]s^2)/(1296*Pi*v^2*w^2*
        (1 - w + w^2)^4) - (((41957*I)/5184)*CA^2*CF*(-1 + w)^10*\[Alpha]s^2)/
       (Pi^2*v^2*w*(1 - w + w^2)^4) - (3125*CA^2*CF*(-1 + w)^10*\[Alpha]s^2)/
       (2592*Pi*v^2*w*(1 - w + w^2)^4) - (((783839*I)/2592)*CA^2*CF*
        (-1 + w)^6*w*\[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^4) - 
      (192425*CA^2*CF*(-1 + w)^6*w*\[Alpha]s^2)/(2592*Pi*v^2*
        (1 - w + w^2)^4) - (((184681*I)/324)*CA^2*CF*(-1 + w)^4*w^2*
        \[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^4) - 
      (104125*CA^2*CF*(-1 + w)^4*w^2*\[Alpha]s^2)/
       (1296*Pi*v^2*(1 - w + w^2)^4) - (((1041287*I)/1728)*CA^2*CF*(-1 + w)^2*
        w^3*\[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^4) - 
      (18575*CA^2*CF*(-1 + w)^2*w^3*\[Alpha]s^2)/
       (288*Pi*v^2*(1 - w + w^2)^4) - (((214681*I)/648)*CA^2*CF*w^4*
        \[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^4) - 
      (15575*CA^2*CF*w^4*\[Alpha]s^2)/(432*Pi*v^2*(1 - w + w^2)^4) - 
      (((23801*I)/324)*CA^2*CF*w^5*\[Alpha]s^2)/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)^4) - (7825*CA^2*CF*w^5*\[Alpha]s^2)/
       (864*Pi*v^2*(-1 + w)^2*(1 - w + w^2)^4) + 
      (((152581*I)/288)*CA^2*CF*(-1 + w)^6*\[Alpha]s^2)/
       (Pi^2*v^2*(1 - w + w^2)^3) + (((2317*I)/216)*CA*CF^2*(-1 + w)^6*
        \[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^3) - 
      (23725*CA^2*CF*(-1 + w)^6*\[Alpha]s^2)/(144*Pi*v^2*(1 - w + w^2)^3) + 
      (2447*CA*CF^2*(-1 + w)^6*\[Alpha]s^2)/(108*Pi*v^2*(1 - w + w^2)^3) + 
      (((7793*I)/432)*CA^2*CF*(-1 + w)^10*\[Alpha]s^2)/
       (Pi^2*v^2*w^2*(1 - w + w^2)^3) + (((1295*I)/1296)*CA*CF^2*(-1 + w)^10*
        \[Alpha]s^2)/(Pi^2*v^2*w^2*(1 - w + w^2)^3) - 
      (325*CA^2*CF*(-1 + w)^10*\[Alpha]s^2)/(9*Pi*v^2*w^2*(1 - w + w^2)^3) + 
      (125*CA*CF^2*(-1 + w)^10*\[Alpha]s^2)/(81*Pi*v^2*w^2*(1 - w + w^2)^3) + 
      (((43669*I)/288)*CA^2*CF*(-1 + w)^8*\[Alpha]s^2)/
       (Pi^2*v^2*w*(1 - w + w^2)^3) - (((2503*I)/216)*CA*CF^2*(-1 + w)^8*
        \[Alpha]s^2)/(Pi^2*v^2*w*(1 - w + w^2)^3) - 
      (21875*CA^2*CF*(-1 + w)^8*\[Alpha]s^2)/(144*Pi*v^2*w*(1 - w + w^2)^3) - 
      (283*CA*CF^2*(-1 + w)^8*\[Alpha]s^2)/(108*Pi*v^2*w*(1 - w + w^2)^3) + 
      (((283471*I)/288)*CA^2*CF*(-1 + w)^4*w*\[Alpha]s^2)/
       (Pi^2*v^2*(1 - w + w^2)^3) + (((103945*I)/648)*CA*CF^2*(-1 + w)^4*w*
        \[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^3) + 
      (66175*CA^2*CF*(-1 + w)^4*w*\[Alpha]s^2)/(432*Pi*v^2*(1 - w + w^2)^3) + 
      (707*CA*CF^2*(-1 + w)^4*w*\[Alpha]s^2)/(6*Pi*v^2*(1 - w + w^2)^3) + 
      (((296927*I)/288)*CA^2*CF*(-1 + w)^2*w^2*\[Alpha]s^2)/
       (Pi^2*v^2*(1 - w + w^2)^3) + (((123335*I)/432)*CA*CF^2*(-1 + w)^2*w^2*
        \[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^3) + 
      (68975*CA^2*CF*(-1 + w)^2*w^2*\[Alpha]s^2)/
       (144*Pi*v^2*(1 - w + w^2)^3) + (9047*CA*CF^2*(-1 + w)^2*w^2*
        \[Alpha]s^2)/(54*Pi*v^2*(1 - w + w^2)^3) + 
      (((5206*I)/9)*CA^2*CF*w^3*\[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^3) + 
      (((14165*I)/72)*CA*CF^2*w^3*\[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^3) + 
      (9175*CA^2*CF*w^3*\[Alpha]s^2)/(24*Pi*v^2*(1 - w + w^2)^3) + 
      (9889*CA*CF^2*w^3*\[Alpha]s^2)/(108*Pi*v^2*(1 - w + w^2)^3) + 
      (((58543*I)/432)*CA^2*CF*w^4*\[Alpha]s^2)/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)^3) + (((145*I)/3)*CA*CF^2*w^4*\[Alpha]s^2)/
       (Pi^2*v^2*(-1 + w)^2*(1 - w + w^2)^3) + 
      (22775*CA^2*CF*w^4*\[Alpha]s^2)/(216*Pi*v^2*(-1 + w)^2*
        (1 - w + w^2)^3) + (5089*CA*CF^2*w^4*\[Alpha]s^2)/
       (324*Pi*v^2*(-1 + w)^2*(1 - w + w^2)^3) - 
      (((1135*I)/192)*CA^3*(-1 + w)^4*\[Alpha]s^2)/
       (Pi^2*v^2*(1 - w + w^2)^2) + (((1135*I)/192)*CA^2*(CA - 2*CF)*
        (-1 + w)^4*\[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^2) + 
      (((157*I)/18)*CA*CF*(-1 + w)^4*\[Alpha]s^2)/
       (Pi^2*v^2*(1 - w + w^2)^2) + (((63799*I)/1728)*CA^2*CF*(-1 + w)^4*
        \[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^2) + 
      (((101*I)/1296)*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2)/
       (Pi^2*v^2*(1 - w + w^2)^2) - (((29*I)/6)*CA*CF^2*(-1 + w)^4*
        \[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^2) - 
      (845*CA^3*(-1 + w)^4*\[Alpha]s^2)/(576*Pi*v^2*(1 - w + w^2)^2) + 
      (845*CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2)/
       (576*Pi*v^2*(1 - w + w^2)^2) + (221*CA*CF*(-1 + w)^4*\[Alpha]s^2)/
       (72*Pi*v^2*(1 - w + w^2)^2) - (80233*CA^2*CF*(-1 + w)^4*\[Alpha]s^2)/
       (864*Pi*v^2*(1 - w + w^2)^2) - (3367*CA*(CA - 2*CF)*CF*(-1 + w)^4*
        \[Alpha]s^2)/(432*Pi*v^2*(1 - w + w^2)^2) - 
      (247*CA*CF^2*(-1 + w)^4*\[Alpha]s^2)/(24*Pi*v^2*(1 - w + w^2)^2) - 
      (((7*I)/48)*CA^3*(-1 + w)^8*\[Alpha]s^2)/(Pi^2*v^2*w^2*
        (1 - w + w^2)^2) + (((7*I)/48)*CA^2*(CA - 2*CF)*(-1 + w)^8*
        \[Alpha]s^2)/(Pi^2*v^2*w^2*(1 - w + w^2)^2) + 
      (((11*I)/36)*CA*CF*(-1 + w)^8*\[Alpha]s^2)/(Pi^2*v^2*w^2*
        (1 - w + w^2)^2) - (((3107*I)/1728)*CA^2*CF*(-1 + w)^8*\[Alpha]s^2)/
       (Pi^2*v^2*w^2*(1 - w + w^2)^2) + (((941*I)/1296)*CA*(CA - 2*CF)*CF*
        (-1 + w)^8*\[Alpha]s^2)/(Pi^2*v^2*w^2*(1 - w + w^2)^2) + 
      (((5*I)/12)*CA*CF^2*(-1 + w)^8*\[Alpha]s^2)/(Pi^2*v^2*w^2*
        (1 - w + w^2)^2) + (13*CA^3*(-1 + w)^8*\[Alpha]s^2)/
       (144*Pi*v^2*w^2*(1 - w + w^2)^2) - (13*CA^2*(CA - 2*CF)*(-1 + w)^8*
        \[Alpha]s^2)/(144*Pi*v^2*w^2*(1 - w + w^2)^2) - 
      (13*CA*CF*(-1 + w)^8*\[Alpha]s^2)/(72*Pi*v^2*w^2*(1 - w + w^2)^2) - 
      (3223*CA^2*CF*(-1 + w)^8*\[Alpha]s^2)/(864*Pi*v^2*w^2*
        (1 - w + w^2)^2) - (121*CA*(CA - 2*CF)*CF*(-1 + w)^8*\[Alpha]s^2)/
       (432*Pi*v^2*w^2*(1 - w + w^2)^2) - (13*CA*CF^2*(-1 + w)^8*\[Alpha]s^2)/
       (24*Pi*v^2*w^2*(1 - w + w^2)^2) - (((595*I)/384)*CA^3*(-1 + w)^6*
        \[Alpha]s^2)/(Pi^2*v^2*w*(1 - w + w^2)^2) + 
      (((595*I)/384)*CA^2*(CA - 2*CF)*(-1 + w)^6*\[Alpha]s^2)/
       (Pi^2*v^2*w*(1 - w + w^2)^2) + (((47*I)/18)*CA*CF*(-1 + w)^6*
        \[Alpha]s^2)/(Pi^2*v^2*w*(1 - w + w^2)^2) - 
      (((8611*I)/1728)*CA^2*CF*(-1 + w)^6*\[Alpha]s^2)/
       (Pi^2*v^2*w*(1 - w + w^2)^2) - (((8789*I)/1296)*CA*(CA - 2*CF)*CF*
        (-1 + w)^6*\[Alpha]s^2)/(Pi^2*v^2*w*(1 - w + w^2)^2) + 
      (((5*I)/6)*CA*CF^2*(-1 + w)^6*\[Alpha]s^2)/
       (Pi^2*v^2*w*(1 - w + w^2)^2) + (247*CA^3*(-1 + w)^6*\[Alpha]s^2)/
       (1152*Pi*v^2*w*(1 - w + w^2)^2) - (247*CA^2*(CA - 2*CF)*(-1 + w)^6*
        \[Alpha]s^2)/(1152*Pi*v^2*w*(1 - w + w^2)^2) - 
      (13*CA*CF*(-1 + w)^6*\[Alpha]s^2)/(36*Pi*v^2*w*(1 - w + w^2)^2) - 
      (51949*CA^2*CF*(-1 + w)^6*\[Alpha]s^2)/(1728*Pi*v^2*w*
        (1 - w + w^2)^2) - (332*CA*(CA - 2*CF)*CF*(-1 + w)^6*\[Alpha]s^2)/
       (27*Pi*v^2*w*(1 - w + w^2)^2) - (13*CA*CF^2*(-1 + w)^6*\[Alpha]s^2)/
       (12*Pi*v^2*w*(1 - w + w^2)^2) - (((10297*I)/1152)*CA^3*(-1 + w)^2*w*
        \[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^2) + 
      (((10297*I)/1152)*CA^2*(CA - 2*CF)*(-1 + w)^2*w*\[Alpha]s^2)/
       (Pi^2*v^2*(1 - w + w^2)^2) + (((715*I)/54)*CA*CF*(-1 + w)^2*w*
        \[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^2) + 
      (((268441*I)/1728)*CA^2*CF*(-1 + w)^2*w*\[Alpha]s^2)/
       (Pi^2*v^2*(1 - w + w^2)^2) + (((9937*I)/432)*CA*(CA - 2*CF)*CF*
        (-1 + w)^2*w*\[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^2) - 
      (((95*I)/6)*CA*CF^2*(-1 + w)^2*w*\[Alpha]s^2)/
       (Pi^2*v^2*(1 - w + w^2)^2) - (4589*CA^3*(-1 + w)^2*w*\[Alpha]s^2)/
       (1152*Pi*v^2*(1 - w + w^2)^2) + (4589*CA^2*(CA - 2*CF)*(-1 + w)^2*w*
        \[Alpha]s^2)/(1152*Pi*v^2*(1 - w + w^2)^2) + 
      (143*CA*CF*(-1 + w)^2*w*\[Alpha]s^2)/(18*Pi*v^2*(1 - w + w^2)^2) - 
      (231869*CA^2*CF*(-1 + w)^2*w*\[Alpha]s^2)/(1728*Pi*v^2*
        (1 - w + w^2)^2) + (12265*CA*(CA - 2*CF)*CF*(-1 + w)^2*w*\[Alpha]s^2)/
       (648*Pi*v^2*(1 - w + w^2)^2) - (169*CA*CF^2*(-1 + w)^2*w*\[Alpha]s^2)/
       (6*Pi*v^2*(1 - w + w^2)^2) - (((101*I)/18)*CA^3*w^2*\[Alpha]s^2)/
       (Pi^2*v^2*(1 - w + w^2)^2) + (((101*I)/18)*CA^2*(CA - 2*CF)*w^2*
        \[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^2) + 
      (((997*I)/108)*CA*CF*w^2*\[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^2) + 
      (((5015*I)/27)*CA^2*CF*w^2*\[Alpha]s^2)/(Pi^2*v^2*(1 - w + w^2)^2) + 
      (((1063*I)/72)*CA*(CA - 2*CF)*CF*w^2*\[Alpha]s^2)/
       (Pi^2*v^2*(1 - w + w^2)^2) - (((191*I)/12)*CA*CF^2*w^2*\[Alpha]s^2)/
       (Pi^2*v^2*(1 - w + w^2)^2) - (455*CA^3*w^2*\[Alpha]s^2)/
       (144*Pi*v^2*(1 - w + w^2)^2) + (455*CA^2*(CA - 2*CF)*w^2*\[Alpha]s^2)/
       (144*Pi*v^2*(1 - w + w^2)^2) + (221*CA*CF*w^2*\[Alpha]s^2)/
       (36*Pi*v^2*(1 - w + w^2)^2) - (82679*CA^2*CF*w^2*\[Alpha]s^2)/
       (864*Pi*v^2*(1 - w + w^2)^2) + (9581*CA*(CA - 2*CF)*CF*w^2*
        \[Alpha]s^2)/(648*Pi*v^2*(1 - w + w^2)^2) - 
      (325*CA*CF^2*w^2*\[Alpha]s^2)/(12*Pi*v^2*(1 - w + w^2)^2) - 
      (((85*I)/72)*CA^3*w^3*\[Alpha]s^2)/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) + (((85*I)/72)*CA^2*(CA - 2*CF)*w^3*\[Alpha]s^2)/
       (Pi^2*v^2*(-1 + w)^2*(1 - w + w^2)^2) + 
      (((65*I)/27)*CA*CF*w^3*\[Alpha]s^2)/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) + (((60047*I)/864)*CA^2*CF*w^3*\[Alpha]s^2)/
       (Pi^2*v^2*(-1 + w)^2*(1 - w + w^2)^2) - 
      (((47*I)/72)*CA*(CA - 2*CF)*CF*w^3*\[Alpha]s^2)/
       (Pi^2*v^2*(-1 + w)^2*(1 - w + w^2)^2) - 
      (((16*I)/3)*CA*CF^2*w^3*\[Alpha]s^2)/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) - (221*CA^3*w^3*\[Alpha]s^2)/(288*Pi*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) + (221*CA^2*(CA - 2*CF)*w^3*\[Alpha]s^2)/
       (288*Pi*v^2*(-1 + w)^2*(1 - w + w^2)^2) + (13*CA*CF*w^3*\[Alpha]s^2)/
       (9*Pi*v^2*(-1 + w)^2*(1 - w + w^2)^2) - 
      (11987*CA^2*CF*w^3*\[Alpha]s^2)/(432*Pi*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) - (203*CA*(CA - 2*CF)*CF*w^3*\[Alpha]s^2)/
       (162*Pi*v^2*(-1 + w)^2*(1 - w + w^2)^2) - (26*CA*CF^2*w^3*\[Alpha]s^2)/
       (3*Pi*v^2*(-1 + w)^2*(1 - w + w^2)^2) - 
      (4685*CA*(CA - 2*CF)*CF*(-1 + w)^5*\[Alpha]s^2)/(144*Pi^3*v^2*(1 + w)*
        (1 - w + w^2)^2) + (((327*I)/16)*CA*CF^2*(-1 + w)^5*\[Alpha]s^2)/
       (Pi^2*v^2*(1 + w)*(1 - w + w^2)^2) + 
      (8053*CA*(CA - 2*CF)*CF*(-1 + w)^9*\[Alpha]s^2)/
       (216*Pi^3*v^2*w^2*(1 + w)*(1 - w + w^2)^2) - 
      (((7*I)/16)*CA*CF^2*(-1 + w)^9*\[Alpha]s^2)/(Pi^2*v^2*w^2*(1 + w)*
        (1 - w + w^2)^2) + (139901*CA*(CA - 2*CF)*CF*(-1 + w)^7*\[Alpha]s^2)/
       (864*Pi^3*v^2*w*(1 + w)*(1 - w + w^2)^2) + 
      (((17*I)/16)*CA*CF^2*(-1 + w)^7*\[Alpha]s^2)/(Pi^2*v^2*w*(1 + w)*
        (1 - w + w^2)^2) - (338243*CA*(CA - 2*CF)*CF*(-1 + w)^3*w*
        \[Alpha]s^2)/(864*Pi^3*v^2*(1 + w)*(1 - w + w^2)^2) + 
      (((695*I)/16)*CA*CF^2*(-1 + w)^3*w*\[Alpha]s^2)/
       (Pi^2*v^2*(1 + w)*(1 - w + w^2)^2) - 
      (48403*CA*(CA - 2*CF)*CF*(-1 + w)*w^2*\[Alpha]s^2)/
       (216*Pi^3*v^2*(1 + w)*(1 - w + w^2)^2) + 
      (((223*I)/8)*CA*CF^2*(-1 + w)*w^2*\[Alpha]s^2)/(Pi^2*v^2*(1 + w)*
        (1 - w + w^2)^2) + (92*CA*(CA - 2*CF)*CF*w^3*\[Alpha]s^2)/
       (9*Pi^3*v^2*(-1 + w^2)*(1 - w + w^2)^2) + 
      (((9*I)/2)*CA*CF^2*w^3*\[Alpha]s^2)/(Pi^2*v^2*(-1 + w^2)*
        (1 - w + w^2)^2) - (((13891*I)/48)*CA^2*CF*(-1 + w)^2*\[Alpha]s^2)/
       (Pi^2*v^2*(1 - w + w^2)) - (1925*CA^2*CF*(-1 + w)^2*\[Alpha]s^2)/
       (288*Pi*v^2*(1 - w + w^2)) - (((729*I)/64)*CA^2*CF*(-1 + w)^6*
        \[Alpha]s^2)/(Pi^2*v^2*w^2*(1 - w + w^2)) + 
      (4625*CA^2*CF*(-1 + w)^6*\[Alpha]s^2)/(288*Pi*v^2*w^2*(1 - w + w^2)) - 
      (((18703*I)/192)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2)/
       (Pi^2*v^2*w*(1 - w + w^2)) + (22825*CA^2*CF*(-1 + w)^4*\[Alpha]s^2)/
       (288*Pi*v^2*w*(1 - w + w^2)) - (((3791*I)/12)*CA^2*CF*w*\[Alpha]s^2)/
       (Pi^2*v^2*(1 - w + w^2)) - (13475*CA^2*CF*w*\[Alpha]s^2)/
       (96*Pi*v^2*(1 - w + w^2)) - (((2851*I)/24)*CA^2*CF*w^2*\[Alpha]s^2)/
       (Pi^2*v^2*(-1 + w)^2*(1 - w + w^2)) - (10675*CA^2*CF*w^2*\[Alpha]s^2)/
       (144*Pi*v^2*(-1 + w)^2*(1 - w + w^2)) - 
      (287*CA*(CA - 2*CF)*CF*(-1 + w)^3*\[Alpha]s^2)/
       (576*Pi^3*v^2*(1 + w^3)) + (((1109*I)/16)*CA^2*CF*(-1 + w)^3*
        \[Alpha]s^2)/(Pi^2*v^2*(1 + w^3)) + 
      (((115*I)/16)*CA*(CA - 2*CF)*CF*(-1 + w)^3*\[Alpha]s^2)/
       (Pi^2*v^2*(1 + w^3)) - (23213*CA*(CA - 2*CF)*CF*(-1 + w)*w*
        \[Alpha]s^2)/(1296*Pi^3*v^2*(1 + w^3)) + 
      (((105*I)/8)*CA^2*CF*(-1 + w)*w*\[Alpha]s^2)/(Pi^2*v^2*(1 + w^3)) + 
      (((37*I)/8)*CA*(CA - 2*CF)*CF*(-1 + w)*w*\[Alpha]s^2)/
       (Pi^2*v^2*(1 + w^3)) - (302429*CA*(CA - 2*CF)*CF*(-1 + w)^5*
        \[Alpha]s^2)/(6912*Pi^3*v^2*(w + w^4)) + 
      (((1541*I)/48)*CA^2*CF*(-1 + w)^5*\[Alpha]s^2)/(Pi^2*v^2*(w + w^4)) - 
      ((I/16)*CA*(CA - 2*CF)*CF*(-1 + w)^5*\[Alpha]s^2)/
       (Pi^2*v^2*(w + w^4)) - (5419*CA*(CA - 2*CF)*CF*w^2*\[Alpha]s^2)/
       (108*Pi^3*v^2*(-1 + w - w^3 + w^4)) - 
      (((155*I)/6)*CA^2*CF*w^2*\[Alpha]s^2)/(Pi^2*v^2*(-1 + w - w^3 + w^4)) - 
      (((9*I)/2)*CA*(CA - 2*CF)*CF*w^2*\[Alpha]s^2)/
       (Pi^2*v^2*(-1 + w - w^3 + w^4)) - (227915*CA*(CA - 2*CF)*CF*(-1 + w)^7*
        \[Alpha]s^2)/(20736*Pi^3*v^2*(w^2 + w^5)) + 
      ((4*I)*CA^2*CF*(-1 + w)^7*\[Alpha]s^2)/(Pi^2*v^2*(w^2 + w^5)) - 
      (((3*I)/8)*CA*(CA - 2*CF)*CF*(-1 + w)^7*\[Alpha]s^2)/
       (Pi^2*v^2*(w^2 + w^5)) + (CA^2*CF*\[Alpha]s^2*G[-1, a1])/(6*Pi*v^2) - 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, a1])/(6*Pi*v^2) - 
      (CA*CF^2*\[Alpha]s^2*G[-1, a1])/(3*Pi*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, a1])/(18*Pi*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, a1])/(12*Pi*v^2*w^2) + 
      (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, a1])/(6*Pi*v^2*w) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, a1])/(3*Pi*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[-1, a1])/(9*Pi*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, a1])/(9*Pi*v^2*(-1 + w)^2) - 
      (2*CA*CF^2*w*\[Alpha]s^2*G[-1, a1])/(9*Pi*v^2*(-1 + w)^2) - 
      ((10*I)*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, w])/(Pi^2*v^2) - 
      (((47*I)/72)*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, w])/
       (Pi^2*v^2*w^2) - ((5*I)*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, w])/(Pi^2*v^2*w) - (((16*I)/9)*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[-1, w])/(Pi^2*v^2*(-1 + w)^2) - (13699*CA^3*(-1 + w)*\[Alpha]s^2*
        G[-1, w])/(216*Pi^3*v^2*(1 + w)) + (13699*CA^2*(CA - 2*CF)*(-1 + w)*
        \[Alpha]s^2*G[-1, w])/(216*Pi^3*v^2*(1 + w)) + 
      (24*CA*CF*(-1 + w)*\[Alpha]s^2*G[-1, w])/(Pi^3*v^2*(1 + w)) - 
      (21263*CA^2*CF*(-1 + w)*\[Alpha]s^2*G[-1, w])/(108*Pi^3*v^2*(1 + w)) + 
      (256*CA*(CA - 2*CF)*CF*(-1 + w)*\[Alpha]s^2*G[-1, w])/
       (27*Pi^3*v^2*(1 + w)) - (601*CA*CF^2*(-1 + w)*\[Alpha]s^2*G[-1, w])/
       (2*Pi^3*v^2*(1 + w)) + ((18*I)*CA*CF^2*(-1 + w)*\[Alpha]s^2*G[-1, w])/
       (Pi^2*v^2*(1 + w)) - (137*CA^3*(-1 + w)^5*\[Alpha]s^2*G[-1, w])/
       (27*Pi^3*v^2*w^2*(1 + w)) + (137*CA^2*(CA - 2*CF)*(-1 + w)^5*
        \[Alpha]s^2*G[-1, w])/(27*Pi^3*v^2*w^2*(1 + w)) + 
      (7*CA*CF*(-1 + w)^5*\[Alpha]s^2*G[-1, w])/(4*Pi^3*v^2*w^2*(1 + w)) - 
      (1331*CA^2*CF*(-1 + w)^5*\[Alpha]s^2*G[-1, w])/(108*Pi^3*v^2*w^2*
        (1 + w)) + (347*CA*(CA - 2*CF)*CF*(-1 + w)^5*\[Alpha]s^2*G[-1, w])/
       (216*Pi^3*v^2*w^2*(1 + w)) - (25*CA*CF^2*(-1 + w)^5*\[Alpha]s^2*
        G[-1, w])/(12*Pi^3*v^2*w^2*(1 + w)) - 
      (15919*CA^3*(-1 + w)^3*\[Alpha]s^2*G[-1, w])/(432*Pi^3*v^2*w*(1 + w)) + 
      (15919*CA^2*(CA - 2*CF)*(-1 + w)^3*\[Alpha]s^2*G[-1, w])/
       (432*Pi^3*v^2*w*(1 + w)) + (27*CA*CF*(-1 + w)^3*\[Alpha]s^2*G[-1, w])/
       (2*Pi^3*v^2*w*(1 + w)) - (22283*CA^2*CF*(-1 + w)^3*\[Alpha]s^2*
        G[-1, w])/(216*Pi^3*v^2*w*(1 + w)) + 
      (983*CA*(CA - 2*CF)*CF*(-1 + w)^3*\[Alpha]s^2*G[-1, w])/
       (108*Pi^3*v^2*w*(1 + w)) - (279*CA*CF^2*(-1 + w)^3*\[Alpha]s^2*
        G[-1, w])/(4*Pi^3*v^2*w*(1 + w)) + (((9*I)/4)*CA*CF^2*(-1 + w)^3*
        \[Alpha]s^2*G[-1, w])/(Pi^2*v^2*w*(1 + w)) + 
      (44*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, w])/(Pi^3*v^2*(9 - 9*w^2)) + 
      (67*CA^3*w*\[Alpha]s^2*G[-1, w])/(6*Pi^3*v^2*(-1 + w^2)) - 
      (67*CA^2*(CA - 2*CF)*w*\[Alpha]s^2*G[-1, w])/(6*Pi^3*v^2*(-1 + w^2)) - 
      (8*CA*CF*w*\[Alpha]s^2*G[-1, w])/(Pi^3*v^2*(-1 + w^2)) + 
      (223*CA^2*CF*w*\[Alpha]s^2*G[-1, w])/(3*Pi^3*v^2*(-1 + w^2)) - 
      (658*CA*CF^2*w*\[Alpha]s^2*G[-1, w])/(3*Pi^3*v^2*(-1 + w^2)) + 
      ((36*I)*CA*CF^2*w*\[Alpha]s^2*G[-1, w])/(Pi^2*v^2*(-1 + w^2)) + 
      (109*CA*CF^2*(-1 + w)^5*\[Alpha]s^2*G[-1, w])/(4*Pi^3*v^2*(1 + w)*
        (1 - w + w^2)^2) - (7*CA*CF^2*(-1 + w)^9*\[Alpha]s^2*G[-1, w])/
       (12*Pi^3*v^2*w^2*(1 + w)*(1 - w + w^2)^2) + 
      (17*CA*CF^2*(-1 + w)^7*\[Alpha]s^2*G[-1, w])/(12*Pi^3*v^2*w*(1 + w)*
        (1 - w + w^2)^2) + (695*CA*CF^2*(-1 + w)^3*w*\[Alpha]s^2*G[-1, w])/
       (12*Pi^3*v^2*(1 + w)*(1 - w + w^2)^2) + 
      (223*CA*CF^2*(-1 + w)*w^2*\[Alpha]s^2*G[-1, w])/
       (6*Pi^3*v^2*(1 + w)*(1 - w + w^2)^2) + 
      (6*CA*CF^2*w^3*\[Alpha]s^2*G[-1, w])/(Pi^3*v^2*(-1 + w^2)*
        (1 - w + w^2)^2) + (1109*CA^2*CF*(-1 + w)^3*\[Alpha]s^2*G[-1, w])/
       (12*Pi^3*v^2*(1 + w^3)) + (115*CA*(CA - 2*CF)*CF*(-1 + w)^3*
        \[Alpha]s^2*G[-1, w])/(12*Pi^3*v^2*(1 + w^3)) + 
      (35*CA^2*CF*(-1 + w)*w*\[Alpha]s^2*G[-1, w])/(2*Pi^3*v^2*(1 + w^3)) + 
      (37*CA*(CA - 2*CF)*CF*(-1 + w)*w*\[Alpha]s^2*G[-1, w])/
       (6*Pi^3*v^2*(1 + w^3)) + (1541*CA^2*CF*(-1 + w)^5*\[Alpha]s^2*
        G[-1, w])/(36*Pi^3*v^2*(w + w^4)) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^5*\[Alpha]s^2*G[-1, w])/
       (12*Pi^3*v^2*(w + w^4)) - (310*CA^2*CF*w^2*\[Alpha]s^2*G[-1, w])/
       (9*Pi^3*v^2*(-1 + w - w^3 + w^4)) - 
      (6*CA*(CA - 2*CF)*CF*w^2*\[Alpha]s^2*G[-1, w])/
       (Pi^3*v^2*(-1 + w - w^3 + w^4)) + (16*CA^2*CF*(-1 + w)^7*\[Alpha]s^2*
        G[-1, w])/(3*Pi^3*v^2*(w^2 + w^5)) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^7*\[Alpha]s^2*G[-1, w])/
       (2*Pi^3*v^2*(w^2 + w^5)) - (CA^2*CF*\[Alpha]s^2*G[0, a1])/
       (12*Pi*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, a1])/(12*Pi*v^2) + 
      (CA*CF^2*\[Alpha]s^2*G[0, a1])/(6*Pi*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, a1])/(36*Pi*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, a1])/(24*Pi*v^2*w^2) - 
      (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, a1])/(12*Pi*v^2*w) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*G[0, a1])/(6*Pi*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[0, a1])/(18*Pi*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, a1])/(18*Pi*v^2*(-1 + w)^2) + 
      (CA*CF^2*w*\[Alpha]s^2*G[0, a1])/(9*Pi*v^2*(-1 + w)^2) + 
      (407*CA^3*\[Alpha]s^2*G[0, w])/(64*Pi^3*v^2) - 
      (407*CA^2*(CA - 2*CF)*\[Alpha]s^2*G[0, w])/(64*Pi^3*v^2) - 
      (97*CA^2*CF*\[Alpha]s^2*G[0, w])/(288*Pi^3*v^2) + 
      (527*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, w])/(36*Pi^3*v^2) + 
      (2113*CA*CF^2*\[Alpha]s^2*G[0, w])/(36*Pi^3*v^2) - 
      (((383*I)/32)*CA^3*\[Alpha]s^2*G[0, w])/(Pi^2*v^2) + 
      (((383*I)/32)*CA^2*(CA - 2*CF)*\[Alpha]s^2*G[0, w])/(Pi^2*v^2) + 
      ((2*I)*CA*CF*\[Alpha]s^2*G[0, w])/(Pi^2*v^2) + 
      (((963*I)/16)*CA^2*CF*\[Alpha]s^2*G[0, w])/(Pi^2*v^2) - 
      (((37*I)/2)*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, w])/(Pi^2*v^2) - 
      (((163*I)/4)*CA*CF^2*\[Alpha]s^2*G[0, w])/(Pi^2*v^2) - 
      (CA^3*\[Alpha]s^2*G[0, w])/(12*Pi*v^2) + 
      (CA^2*(CA - 2*CF)*\[Alpha]s^2*G[0, w])/(12*Pi*v^2) - 
      (17*CA^2*CF*\[Alpha]s^2*G[0, w])/(6*Pi*v^2) + 
      (29*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, w])/(6*Pi*v^2) + 
      (31*CA*CF^2*\[Alpha]s^2*G[0, w])/(2*Pi*v^2) + 
      (413*CA^3*(-1 + w)^4*\[Alpha]s^2*G[0, w])/(288*Pi^3*v^2*w^2) - 
      (413*CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2*G[0, w])/
       (288*Pi^3*v^2*w^2) - (4997*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, w])/
       (1296*Pi^3*v^2*w^2) + (187*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*
        G[0, w])/(648*Pi^3*v^2*w^2) + (2533*CA*CF^2*(-1 + w)^4*\[Alpha]s^2*
        G[0, w])/(648*Pi^3*v^2*w^2) + (((187*I)/192)*CA^3*(-1 + w)^4*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*w^2) - 
      (((187*I)/192)*CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w^2) - ((I/18)*CA*CF*(-1 + w)^4*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w^2) - (((137*I)/288)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*w^2) + (((19*I)/36)*CA*(CA - 2*CF)*CF*(-1 + w)^4*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*w^2) - 
      (((5*I)/4)*CA*CF^2*(-1 + w)^4*\[Alpha]s^2*G[0, w])/(Pi^2*v^2*w^2) + 
      (CA^3*(-1 + w)^4*\[Alpha]s^2*G[0, w])/(36*Pi*v^2*w^2) - 
      (CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2*G[0, w])/(36*Pi*v^2*w^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, w])/(9*Pi*v^2*w^2) - 
      (47*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, w])/
       (144*Pi*v^2*w^2) + (8759*CA^3*(-1 + w)^2*\[Alpha]s^2*G[0, w])/
       (1152*Pi^3*v^2*w) - (8759*CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*
        G[0, w])/(1152*Pi^3*v^2*w) - (805*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, w])/(96*Pi^3*v^2*w) - (4829*CA*(CA - 2*CF)*CF*(-1 + w)^2*
        \[Alpha]s^2*G[0, w])/(432*Pi^3*v^2*w) - 
      (1811*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[0, w])/(216*Pi^3*v^2*w) + 
      (((39*I)/64)*CA^3*(-1 + w)^2*\[Alpha]s^2*G[0, w])/(Pi^2*v^2*w) - 
      (((39*I)/64)*CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w) + (((1527*I)/32)*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w) + (((349*I)/24)*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*w) + (((139*I)/8)*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*w) - (CA^3*(-1 + w)^2*\[Alpha]s^2*G[0, w])/
       (16*Pi*v^2*w) + (CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*G[0, w])/
       (16*Pi*v^2*w) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, w])/
       (8*Pi*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*G[0, w])/
       (2*Pi*v^2*w) + (31*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[0, w])/
       (8*Pi*v^2*w) + (3101*CA^3*w*\[Alpha]s^2*G[0, w])/
       (864*Pi^3*v^2*(-1 + w)^2) - (3101*CA^2*(CA - 2*CF)*w*\[Alpha]s^2*
        G[0, w])/(864*Pi^3*v^2*(-1 + w)^2) + 
      (4133*CA^2*CF*w*\[Alpha]s^2*G[0, w])/(864*Pi^3*v^2*(-1 + w)^2) - 
      (23*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, w])/
       (108*Pi^3*v^2*(-1 + w)^2) + (251*CA*CF^2*w*\[Alpha]s^2*G[0, w])/
       (54*Pi^3*v^2*(-1 + w)^2) - ((2*I)*CA^3*w*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(-1 + w)^2) + ((2*I)*CA^2*(CA - 2*CF)*w*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(-1 + w)^2) + (((8*I)/9)*CA*CF*w*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(-1 + w)^2) + (((2153*I)/72)*CA^2*CF*w*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(-1 + w)^2) + (((20*I)/9)*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*(-1 + w)^2) - ((8*I)*CA*CF^2*w*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*(-1 + w)^2) + (35*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[0, w])/(18*Pi*v^2*(-1 + w)^2) + (40157*CA^3*(-1 + w)*\[Alpha]s^2*
        G[0, w])/(864*Pi^3*v^2*(1 + w)) - (40157*CA^2*(CA - 2*CF)*(-1 + w)*
        \[Alpha]s^2*G[0, w])/(864*Pi^3*v^2*(1 + w)) - 
      (16*CA*CF*(-1 + w)*\[Alpha]s^2*G[0, w])/(Pi^3*v^2*(1 + w)) + 
      (54275*CA^2*CF*(-1 + w)*\[Alpha]s^2*G[0, w])/(432*Pi^3*v^2*(1 + w)) - 
      (17*CA*(CA - 2*CF)*CF*(-1 + w)*\[Alpha]s^2*G[0, w])/
       (18*Pi^3*v^2*(1 + w)) + (625*CA*CF^2*(-1 + w)*\[Alpha]s^2*G[0, w])/
       (3*Pi^3*v^2*(1 + w)) + (((31*I)/18)*CA^3*(-1 + w)*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 + w)) - (((31*I)/18)*CA^2*(CA - 2*CF)*(-1 + w)*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*(1 + w)) + 
      (((113*I)/9)*CA^2*CF*(-1 + w)*\[Alpha]s^2*G[0, w])/(Pi^2*v^2*(1 + w)) + 
      (((3*I)/2)*CA*(CA - 2*CF)*CF*(-1 + w)*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 + w)) - ((9*I)*CA*CF^2*(-1 + w)*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 + w)) + (203*CA^3*(-1 + w)^5*\[Alpha]s^2*G[0, w])/
       (54*Pi^3*v^2*w^2*(1 + w)) - (203*CA^2*(CA - 2*CF)*(-1 + w)^5*
        \[Alpha]s^2*G[0, w])/(54*Pi^3*v^2*w^2*(1 + w)) - 
      (7*CA*CF*(-1 + w)^5*\[Alpha]s^2*G[0, w])/(6*Pi^3*v^2*w^2*(1 + w)) + 
      (3629*CA^2*CF*(-1 + w)^5*\[Alpha]s^2*G[0, w])/(432*Pi^3*v^2*w^2*
        (1 + w)) - (199*CA*(CA - 2*CF)*CF*(-1 + w)^5*\[Alpha]s^2*G[0, w])/
       (144*Pi^3*v^2*w^2*(1 + w)) + (31*CA*CF^2*(-1 + w)^5*\[Alpha]s^2*
        G[0, w])/(24*Pi^3*v^2*w^2*(1 + w)) + 
      (((35*I)/144)*CA^3*(-1 + w)^5*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w^2*(1 + w)) - (((35*I)/144)*CA^2*(CA - 2*CF)*(-1 + w)^5*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*w^2*(1 + w)) + 
      (((49*I)/72)*CA^2*CF*(-1 + w)^5*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w^2*(1 + w)) + (46919*CA^3*(-1 + w)^3*\[Alpha]s^2*G[0, w])/
       (1728*Pi^3*v^2*w*(1 + w)) - (46919*CA^2*(CA - 2*CF)*(-1 + w)^3*
        \[Alpha]s^2*G[0, w])/(1728*Pi^3*v^2*w*(1 + w)) - 
      (9*CA*CF*(-1 + w)^3*\[Alpha]s^2*G[0, w])/(Pi^3*v^2*w*(1 + w)) + 
      (58877*CA^2*CF*(-1 + w)^3*\[Alpha]s^2*G[0, w])/
       (864*Pi^3*v^2*w*(1 + w)) - (421*CA*(CA - 2*CF)*CF*(-1 + w)^3*
        \[Alpha]s^2*G[0, w])/(72*Pi^3*v^2*w*(1 + w)) + 
      (301*CA*CF^2*(-1 + w)^3*\[Alpha]s^2*G[0, w])/(6*Pi^3*v^2*w*(1 + w)) + 
      (((101*I)/72)*CA^3*(-1 + w)^3*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w*(1 + w)) - (((101*I)/72)*CA^2*(CA - 2*CF)*(-1 + w)^3*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*w*(1 + w)) + 
      (((223*I)/36)*CA^2*CF*(-1 + w)^3*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w*(1 + w)) + ((I/12)*CA*(CA - 2*CF)*CF*(-1 + w)^3*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*w*(1 + w)) - 
      (((9*I)/8)*CA*CF^2*(-1 + w)^3*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w*(1 + w)) - (((81*I)/8)*CA*CF^2*(1 + w)^3*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*(-1 + w)*w) + (152*CA*CF^2*w*\[Alpha]s^2*G[0, w])/
       (Pi^3*v^2*(3 - 3*w^2)) - (571*CA^3*w*\[Alpha]s^2*G[0, w])/
       (72*Pi^3*v^2*(-1 + w^2)) + (571*CA^2*(CA - 2*CF)*w*\[Alpha]s^2*
        G[0, w])/(72*Pi^3*v^2*(-1 + w^2)) + (16*CA*CF*w*\[Alpha]s^2*G[0, w])/
       (3*Pi^3*v^2*(-1 + w^2)) - (1805*CA^2*CF*w*\[Alpha]s^2*G[0, w])/
       (36*Pi^3*v^2*(-1 + w^2)) + (4*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, w])/
       (3*Pi^3*v^2*(-1 + w^2)) + (164*CA*CF^2*w*\[Alpha]s^2*G[0, w])/
       (Pi^3*v^2*(-1 + w^2)) - (((16*I)/3)*CA^2*CF*w*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(-1 + w^2)) + (((14*I)/3)*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*(-1 + w^2)) - ((18*I)*CA*CF^2*w*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*(-1 + w^2)) + (105625*CA^2*CF*(-1 + w)^10*
        \[Alpha]s^2*G[0, w])/(432*Pi^3*v^2*(1 - w + w^2)^5) + 
      (((4087*I)/18)*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^5) + (1127*CA^2*CF*(-1 + w)^14*\[Alpha]s^2*
        G[0, w])/(96*Pi^3*v^2*w^2*(1 - w + w^2)^5) + 
      (((1127*I)/36)*CA^2*CF*(-1 + w)^14*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w^2*(1 - w + w^2)^5) + (68041*CA^2*CF*(-1 + w)^12*
        \[Alpha]s^2*G[0, w])/(864*Pi^3*v^2*w*(1 - w + w^2)^5) + 
      (((5149*I)/36)*CA^2*CF*(-1 + w)^12*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w*(1 - w + w^2)^5) + (604141*CA^2*CF*(-1 + w)^8*w*
        \[Alpha]s^2*G[0, w])/(1296*Pi^3*v^2*(1 - w + w^2)^5) + 
      (((1069*I)/18)*CA^2*CF*(-1 + w)^8*w*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^5) + (1557211*CA^2*CF*(-1 + w)^6*w^2*
        \[Alpha]s^2*G[0, w])/(2592*Pi^3*v^2*(1 - w + w^2)^5) - 
      (((10703*I)/36)*CA^2*CF*(-1 + w)^6*w^2*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^5) + (1380743*CA^2*CF*(-1 + w)^4*w^3*
        \[Alpha]s^2*G[0, w])/(2592*Pi^3*v^2*(1 - w + w^2)^5) - 
      (((17815*I)/36)*CA^2*CF*(-1 + w)^4*w^3*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^5) + (101263*CA^2*CF*(-1 + w)^2*w^4*
        \[Alpha]s^2*G[0, w])/(324*Pi^3*v^2*(1 - w + w^2)^5) - 
      (((1157*I)/3)*CA^2*CF*(-1 + w)^2*w^4*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^5) + (70621*CA^2*CF*w^5*\[Alpha]s^2*G[0, w])/
       (648*Pi^3*v^2*(1 - w + w^2)^5) - (((484*I)/3)*CA^2*CF*w^5*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*(1 - w + w^2)^5) + 
      (22069*CA^2*CF*w^6*\[Alpha]s^2*G[0, w])/(1296*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^5) - (((175*I)/6)*CA^2*CF*w^6*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(-1 + w)^2*(1 - w + w^2)^5) + 
      (37739*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*G[0, w])/
       (432*Pi^3*v^2*(1 - w + w^2)^4) - (((623*I)/12)*CA^2*CF*(-1 + w)^8*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*(1 - w + w^2)^4) - 
      (2725*CA^2*CF*(-1 + w)^12*\[Alpha]s^2*G[0, w])/(1296*Pi^3*v^2*w^2*
        (1 - w + w^2)^4) + (((179*I)/36)*CA^2*CF*(-1 + w)^12*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*w^2*(1 - w + w^2)^4) + 
      (41957*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*G[0, w])/
       (5184*Pi^3*v^2*w*(1 - w + w^2)^4) - (((125*I)/72)*CA^2*CF*(-1 + w)^10*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*w*(1 - w + w^2)^4) + 
      (783839*CA^2*CF*(-1 + w)^6*w*\[Alpha]s^2*G[0, w])/
       (2592*Pi^3*v^2*(1 - w + w^2)^4) - (((7697*I)/72)*CA^2*CF*(-1 + w)^6*w*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*(1 - w + w^2)^4) + 
      (184681*CA^2*CF*(-1 + w)^4*w^2*\[Alpha]s^2*G[0, w])/
       (324*Pi^3*v^2*(1 - w + w^2)^4) - (((4165*I)/36)*CA^2*CF*(-1 + w)^4*w^2*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*(1 - w + w^2)^4) + 
      (1041287*CA^2*CF*(-1 + w)^2*w^3*\[Alpha]s^2*G[0, w])/
       (1728*Pi^3*v^2*(1 - w + w^2)^4) - (((743*I)/8)*CA^2*CF*(-1 + w)^2*w^3*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*(1 - w + w^2)^4) + 
      (214681*CA^2*CF*w^4*\[Alpha]s^2*G[0, w])/(648*Pi^3*v^2*
        (1 - w + w^2)^4) - (((623*I)/12)*CA^2*CF*w^4*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^4) + (23801*CA^2*CF*w^5*\[Alpha]s^2*G[0, w])/
       (324*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^4) - 
      (((313*I)/24)*CA^2*CF*w^5*\[Alpha]s^2*G[0, w])/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)^4) - (152581*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*G[0, w])/
       (288*Pi^3*v^2*(1 - w + w^2)^3) - (2317*CA*CF^2*(-1 + w)^6*\[Alpha]s^2*
        G[0, w])/(216*Pi^3*v^2*(1 - w + w^2)^3) - 
      (((949*I)/4)*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^3) + (((745*I)/24)*CA*CF^2*(-1 + w)^6*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*(1 - w + w^2)^3) - 
      (7793*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*G[0, w])/(432*Pi^3*v^2*w^2*
        (1 - w + w^2)^3) - (1295*CA*CF^2*(-1 + w)^10*\[Alpha]s^2*G[0, w])/
       (1296*Pi^3*v^2*w^2*(1 - w + w^2)^3) - 
      ((52*I)*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w^2*(1 - w + w^2)^3) + (((20*I)/9)*CA*CF^2*(-1 + w)^10*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*w^2*(1 - w + w^2)^3) - 
      (43669*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*G[0, w])/
       (288*Pi^3*v^2*w*(1 - w + w^2)^3) + 
      (2503*CA*CF^2*(-1 + w)^8*\[Alpha]s^2*G[0, w])/(216*Pi^3*v^2*w*
        (1 - w + w^2)^3) - (((875*I)/4)*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*w*(1 - w + w^2)^3) - 
      (((95*I)/24)*CA*CF^2*(-1 + w)^8*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w*(1 - w + w^2)^3) - (283471*CA^2*CF*(-1 + w)^4*w*
        \[Alpha]s^2*G[0, w])/(288*Pi^3*v^2*(1 - w + w^2)^3) - 
      (103945*CA*CF^2*(-1 + w)^4*w*\[Alpha]s^2*G[0, w])/
       (648*Pi^3*v^2*(1 - w + w^2)^3) + (((2647*I)/12)*CA^2*CF*(-1 + w)^4*w*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*(1 - w + w^2)^3) + 
      (((1317*I)/8)*CA*CF^2*(-1 + w)^4*w*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^3) - (296927*CA^2*CF*(-1 + w)^2*w^2*
        \[Alpha]s^2*G[0, w])/(288*Pi^3*v^2*(1 - w + w^2)^3) - 
      (123335*CA*CF^2*(-1 + w)^2*w^2*\[Alpha]s^2*G[0, w])/
       (432*Pi^3*v^2*(1 - w + w^2)^3) + (((2759*I)/4)*CA^2*CF*(-1 + w)^2*w^2*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*(1 - w + w^2)^3) + 
      (((5609*I)/24)*CA*CF^2*(-1 + w)^2*w^2*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^3) - (5206*CA^2*CF*w^3*\[Alpha]s^2*G[0, w])/
       (9*Pi^3*v^2*(1 - w + w^2)^3) - (14165*CA*CF^2*w^3*\[Alpha]s^2*G[0, w])/
       (72*Pi^3*v^2*(1 - w + w^2)^3) + (((1101*I)/2)*CA^2*CF*w^3*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*(1 - w + w^2)^3) + 
      (((379*I)/3)*CA*CF^2*w^3*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^3) - (58543*CA^2*CF*w^4*\[Alpha]s^2*G[0, w])/
       (432*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^3) - 
      (145*CA*CF^2*w^4*\[Alpha]s^2*G[0, w])/(3*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^3) + (((911*I)/6)*CA^2*CF*w^4*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(-1 + w)^2*(1 - w + w^2)^3) + 
      (((757*I)/36)*CA*CF^2*w^4*\[Alpha]s^2*G[0, w])/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)^3) + (1135*CA^3*(-1 + w)^4*\[Alpha]s^2*G[0, w])/
       (192*Pi^3*v^2*(1 - w + w^2)^2) - (1135*CA^2*(CA - 2*CF)*(-1 + w)^4*
        \[Alpha]s^2*G[0, w])/(192*Pi^3*v^2*(1 - w + w^2)^2) - 
      (157*CA*CF*(-1 + w)^4*\[Alpha]s^2*G[0, w])/(18*Pi^3*v^2*
        (1 - w + w^2)^2) - (63799*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, w])/
       (1728*Pi^3*v^2*(1 - w + w^2)^2) - (101*CA*(CA - 2*CF)*CF*(-1 + w)^4*
        \[Alpha]s^2*G[0, w])/(1296*Pi^3*v^2*(1 - w + w^2)^2) + 
      (29*CA*CF^2*(-1 + w)^4*\[Alpha]s^2*G[0, w])/
       (6*Pi^3*v^2*(1 - w + w^2)^2) - (((65*I)/32)*CA^3*(-1 + w)^4*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*(1 - w + w^2)^2) + 
      (((65*I)/32)*CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) + (((17*I)/4)*CA*CF*(-1 + w)^4*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*(1 - w + w^2)^2) - 
      (((19159*I)/144)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) - (((139*I)/12)*CA*(CA - 2*CF)*CF*
        (-1 + w)^4*\[Alpha]s^2*G[0, w])/(Pi^2*v^2*(1 - w + w^2)^2) - 
      (((57*I)/4)*CA*CF^2*(-1 + w)^4*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) + (7*CA^3*(-1 + w)^8*\[Alpha]s^2*G[0, w])/
       (48*Pi^3*v^2*w^2*(1 - w + w^2)^2) - (7*CA^2*(CA - 2*CF)*(-1 + w)^8*
        \[Alpha]s^2*G[0, w])/(48*Pi^3*v^2*w^2*(1 - w + w^2)^2) - 
      (11*CA*CF*(-1 + w)^8*\[Alpha]s^2*G[0, w])/(36*Pi^3*v^2*w^2*
        (1 - w + w^2)^2) + (3107*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*G[0, w])/
       (1728*Pi^3*v^2*w^2*(1 - w + w^2)^2) - 
      (941*CA*(CA - 2*CF)*CF*(-1 + w)^8*\[Alpha]s^2*G[0, w])/
       (1296*Pi^3*v^2*w^2*(1 - w + w^2)^2) - 
      (5*CA*CF^2*(-1 + w)^8*\[Alpha]s^2*G[0, w])/(12*Pi^3*v^2*w^2*
        (1 - w + w^2)^2) + ((I/8)*CA^3*(-1 + w)^8*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w^2*(1 - w + w^2)^2) - ((I/8)*CA^2*(CA - 2*CF)*(-1 + w)^8*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*w^2*(1 - w + w^2)^2) - 
      ((I/4)*CA*CF*(-1 + w)^8*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w^2*(1 - w + w^2)^2) - (((193*I)/36)*CA^2*CF*(-1 + w)^8*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*w^2*(1 - w + w^2)^2) - 
      (((5*I)/12)*CA*(CA - 2*CF)*CF*(-1 + w)^8*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w^2*(1 - w + w^2)^2) - (((3*I)/4)*CA*CF^2*(-1 + w)^8*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*w^2*(1 - w + w^2)^2) + 
      (595*CA^3*(-1 + w)^6*\[Alpha]s^2*G[0, w])/(384*Pi^3*v^2*w*
        (1 - w + w^2)^2) - (595*CA^2*(CA - 2*CF)*(-1 + w)^6*\[Alpha]s^2*
        G[0, w])/(384*Pi^3*v^2*w*(1 - w + w^2)^2) - 
      (47*CA*CF*(-1 + w)^6*\[Alpha]s^2*G[0, w])/(18*Pi^3*v^2*w*
        (1 - w + w^2)^2) + (8611*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*G[0, w])/
       (1728*Pi^3*v^2*w*(1 - w + w^2)^2) + (8789*CA*(CA - 2*CF)*CF*(-1 + w)^6*
        \[Alpha]s^2*G[0, w])/(1296*Pi^3*v^2*w*(1 - w + w^2)^2) - 
      (5*CA*CF^2*(-1 + w)^6*\[Alpha]s^2*G[0, w])/(6*Pi^3*v^2*w*
        (1 - w + w^2)^2) + (((19*I)/64)*CA^3*(-1 + w)^6*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w*(1 - w + w^2)^2) - (((19*I)/64)*CA^2*(CA - 2*CF)*
        (-1 + w)^6*\[Alpha]s^2*G[0, w])/(Pi^2*v^2*w*(1 - w + w^2)^2) - 
      ((I/2)*CA*CF*(-1 + w)^6*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w*(1 - w + w^2)^2) - (((12433*I)/288)*CA^2*CF*(-1 + w)^6*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*w*(1 - w + w^2)^2) - 
      (((71*I)/4)*CA*(CA - 2*CF)*CF*(-1 + w)^6*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w*(1 - w + w^2)^2) - (((3*I)/2)*CA*CF^2*(-1 + w)^6*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*w*(1 - w + w^2)^2) + 
      (10297*CA^3*(-1 + w)^2*w*\[Alpha]s^2*G[0, w])/
       (1152*Pi^3*v^2*(1 - w + w^2)^2) - (10297*CA^2*(CA - 2*CF)*(-1 + w)^2*w*
        \[Alpha]s^2*G[0, w])/(1152*Pi^3*v^2*(1 - w + w^2)^2) - 
      (715*CA*CF*(-1 + w)^2*w*\[Alpha]s^2*G[0, w])/
       (54*Pi^3*v^2*(1 - w + w^2)^2) - (268441*CA^2*CF*(-1 + w)^2*w*
        \[Alpha]s^2*G[0, w])/(1728*Pi^3*v^2*(1 - w + w^2)^2) - 
      (9937*CA*(CA - 2*CF)*CF*(-1 + w)^2*w*\[Alpha]s^2*G[0, w])/
       (432*Pi^3*v^2*(1 - w + w^2)^2) + (95*CA*CF^2*(-1 + w)^2*w*\[Alpha]s^2*
        G[0, w])/(6*Pi^3*v^2*(1 - w + w^2)^2) - 
      (((353*I)/64)*CA^3*(-1 + w)^2*w*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) + (((353*I)/64)*CA^2*(CA - 2*CF)*(-1 + w)^2*
        w*\[Alpha]s^2*G[0, w])/(Pi^2*v^2*(1 - w + w^2)^2) + 
      ((11*I)*CA*CF*(-1 + w)^2*w*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) - (((6141*I)/32)*CA^2*CF*(-1 + w)^2*w*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*(1 - w + w^2)^2) + 
      (((239*I)/9)*CA*(CA - 2*CF)*CF*(-1 + w)^2*w*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) - ((39*I)*CA*CF^2*(-1 + w)^2*w*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*(1 - w + w^2)^2) + 
      (101*CA^3*w^2*\[Alpha]s^2*G[0, w])/(18*Pi^3*v^2*(1 - w + w^2)^2) - 
      (101*CA^2*(CA - 2*CF)*w^2*\[Alpha]s^2*G[0, w])/
       (18*Pi^3*v^2*(1 - w + w^2)^2) - (997*CA*CF*w^2*\[Alpha]s^2*G[0, w])/
       (108*Pi^3*v^2*(1 - w + w^2)^2) - (5015*CA^2*CF*w^2*\[Alpha]s^2*
        G[0, w])/(27*Pi^3*v^2*(1 - w + w^2)^2) - 
      (1063*CA*(CA - 2*CF)*CF*w^2*\[Alpha]s^2*G[0, w])/
       (72*Pi^3*v^2*(1 - w + w^2)^2) + (191*CA*CF^2*w^2*\[Alpha]s^2*G[0, w])/
       (12*Pi^3*v^2*(1 - w + w^2)^2) - (((35*I)/8)*CA^3*w^2*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*(1 - w + w^2)^2) + 
      (((35*I)/8)*CA^2*(CA - 2*CF)*w^2*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) + (((17*I)/2)*CA*CF*w^2*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*(1 - w + w^2)^2) - 
      (((3283*I)/24)*CA^2*CF*w^2*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) + (((377*I)/18)*CA*(CA - 2*CF)*CF*w^2*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*(1 - w + w^2)^2) - 
      (((75*I)/2)*CA*CF^2*w^2*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) + (85*CA^3*w^3*\[Alpha]s^2*G[0, w])/
       (72*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^2) - 
      (85*CA^2*(CA - 2*CF)*w^3*\[Alpha]s^2*G[0, w])/(72*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) - (65*CA*CF*w^3*\[Alpha]s^2*G[0, w])/
       (27*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^2) - 
      (60047*CA^2*CF*w^3*\[Alpha]s^2*G[0, w])/(864*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) + (47*CA*(CA - 2*CF)*CF*w^3*\[Alpha]s^2*G[0, w])/
       (72*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^2) + 
      (16*CA*CF^2*w^3*\[Alpha]s^2*G[0, w])/(3*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) - (((17*I)/16)*CA^3*w^3*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(-1 + w)^2*(1 - w + w^2)^2) + 
      (((17*I)/16)*CA^2*(CA - 2*CF)*w^3*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(-1 + w)^2*(1 - w + w^2)^2) + 
      ((2*I)*CA*CF*w^3*\[Alpha]s^2*G[0, w])/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) - (((317*I)/8)*CA^2*CF*w^3*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(-1 + w)^2*(1 - w + w^2)^2) - 
      (((67*I)/36)*CA*(CA - 2*CF)*CF*w^3*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(-1 + w)^2*(1 - w + w^2)^2) - 
      ((12*I)*CA*CF^2*w^3*\[Alpha]s^2*G[0, w])/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) - (327*CA*CF^2*(-1 + w)^5*\[Alpha]s^2*G[0, w])/
       (16*Pi^3*v^2*(1 + w)*(1 - w + w^2)^2) + 
      (7*CA*CF^2*(-1 + w)^9*\[Alpha]s^2*G[0, w])/(16*Pi^3*v^2*w^2*(1 + w)*
        (1 - w + w^2)^2) - (17*CA*CF^2*(-1 + w)^7*\[Alpha]s^2*G[0, w])/
       (16*Pi^3*v^2*w*(1 + w)*(1 - w + w^2)^2) - 
      (695*CA*CF^2*(-1 + w)^3*w*\[Alpha]s^2*G[0, w])/(16*Pi^3*v^2*(1 + w)*
        (1 - w + w^2)^2) - (223*CA*CF^2*(-1 + w)*w^2*\[Alpha]s^2*G[0, w])/
       (8*Pi^3*v^2*(1 + w)*(1 - w + w^2)^2) - 
      (9*CA*CF^2*w^3*\[Alpha]s^2*G[0, w])/(2*Pi^3*v^2*(-1 + w^2)*
        (1 - w + w^2)^2) + (13891*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, w])/
       (48*Pi^3*v^2*(1 - w + w^2)) - (((77*I)/8)*CA^2*CF*(-1 + w)^2*
        \[Alpha]s^2*G[0, w])/(Pi^2*v^2*(1 - w + w^2)) + 
      (729*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*G[0, w])/(64*Pi^3*v^2*w^2*
        (1 - w + w^2)) + (((185*I)/8)*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w^2*(1 - w + w^2)) + (18703*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*
        G[0, w])/(192*Pi^3*v^2*w*(1 - w + w^2)) + 
      (((913*I)/8)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*w*(1 - w + w^2)) + (3791*CA^2*CF*w*\[Alpha]s^2*G[0, w])/
       (12*Pi^3*v^2*(1 - w + w^2)) - (((1617*I)/8)*CA^2*CF*w*\[Alpha]s^2*
        G[0, w])/(Pi^2*v^2*(1 - w + w^2)) + 
      (2851*CA^2*CF*w^2*\[Alpha]s^2*G[0, w])/(24*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)) - (((427*I)/4)*CA^2*CF*w^2*\[Alpha]s^2*G[0, w])/
       (Pi^2*v^2*(-1 + w)^2*(1 - w + w^2)) - 
      (1109*CA^2*CF*(-1 + w)^3*\[Alpha]s^2*G[0, w])/(16*Pi^3*v^2*(1 + w^3)) - 
      (115*CA*(CA - 2*CF)*CF*(-1 + w)^3*\[Alpha]s^2*G[0, w])/
       (16*Pi^3*v^2*(1 + w^3)) - (105*CA^2*CF*(-1 + w)*w*\[Alpha]s^2*G[0, w])/
       (8*Pi^3*v^2*(1 + w^3)) - (37*CA*(CA - 2*CF)*CF*(-1 + w)*w*\[Alpha]s^2*
        G[0, w])/(8*Pi^3*v^2*(1 + w^3)) - 
      (1541*CA^2*CF*(-1 + w)^5*\[Alpha]s^2*G[0, w])/(48*Pi^3*v^2*(w + w^4)) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^5*\[Alpha]s^2*G[0, w])/
       (16*Pi^3*v^2*(w + w^4)) + (155*CA^2*CF*w^2*\[Alpha]s^2*G[0, w])/
       (6*Pi^3*v^2*(-1 + w - w^3 + w^4)) + 
      (9*CA*(CA - 2*CF)*CF*w^2*\[Alpha]s^2*G[0, w])/
       (2*Pi^3*v^2*(-1 + w - w^3 + w^4)) - (4*CA^2*CF*(-1 + w)^7*\[Alpha]s^2*
        G[0, w])/(Pi^3*v^2*(w^2 + w^5)) + (3*CA*(CA - 2*CF)*CF*(-1 + w)^7*
        \[Alpha]s^2*G[0, w])/(8*Pi^3*v^2*(w^2 + w^5)) + 
      (81*CA*CF^2*(1 + w)^3*\[Alpha]s^2*G[0, w]^2)/(16*Pi^3*v^2*(-1 + w)*w) + 
      (CA*(CA - 2*CF)*CF*(1 + w)^2*\[Alpha]s^2*G[0, w]*(-7 + 16*w - 16*w^3 + 
         7*w^4 + (2*I)*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
         2*(1 - 8*w + 12*w^2 - 8*w^3 + w^4)*G[0, w]))/(16*Pi^3*v^2*(-1 + w)^2*
        w^2) - (CF*(1 + w)^2*\[Alpha]s^2*
        (2*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
         I*(-7 + 16*w - 16*w^3 + 7*w^4) + (2*I)*(1 - 8*w + 12*w^2 - 8*w^3 + 
           w^4)*G[0, w]))/(16*Pi^2*v^2*(-1 + w)^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(1 + w)^2*\[Alpha]s^2*
        (2*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
         I*(-7 + 16*w - 16*w^3 + 7*w^4) + (2*I)*(1 - 8*w + 12*w^2 - 8*w^3 + 
           w^4)*G[0, w]))/(16*Pi^2*v^2*(-1 + w)^2*w^2) + 
      (CF*(1 + w)^2*\[Alpha]s^2*G[0, w]*(7 - 16*w + 16*w^3 - 7*w^4 - 
         (2*I)*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) + 
         2*(1 - 8*w + 12*w^2 - 8*w^3 + w^4)*G[0, w]))/(16*Pi^3*v^2*(-1 + w)^2*
        w^2) + (CA^2*(CA - 2*CF)*\[Alpha]s^2*G[0, w]*(-196 + 185*w + 
         328*w^2 - 328*w^4 - 185*w^5 + 196*w^6 + 
         I*Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 354*w^5 + 59*w^6) + 
         (-59 + 354*w - 201*w^2 + 32*w^3 - 201*w^4 + 354*w^5 - 59*w^6)*
          G[0, w]))/(96*Pi^3*v^2*(-1 + w)^2*w^2) - 
      (CA*\[Alpha]s^2*(Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 
           354*w^5 + 59*w^6) - I*(-196 + 185*w + 328*w^2 - 328*w^4 - 
           185*w^5 + 196*w^6) + I*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 
           354*w^5 + 59*w^6)*G[0, w]))/(96*Pi^2*v^2*(-1 + w)^2*w^2) + 
      (CA^2*(CA - 2*CF)*\[Alpha]s^2*(Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 
           201*w^4 - 354*w^5 + 59*w^6) - I*(-196 + 185*w + 328*w^2 - 
           328*w^4 - 185*w^5 + 196*w^6) + I*(59 - 354*w + 201*w^2 - 32*w^3 + 
           201*w^4 - 354*w^5 + 59*w^6)*G[0, w]))/(96*Pi^2*v^2*(-1 + w)^2*
        w^2) + (CA*\[Alpha]s^2*G[0, w]*(196 - 185*w - 328*w^2 + 328*w^4 + 
         185*w^5 - 196*w^6 - I*Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 
           354*w^5 + 59*w^6) + (59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 
           354*w^5 + 59*w^6)*G[0, w]))/(96*Pi^3*v^2*(-1 + w)^2*w^2) - 
      (CA^2*CF*\[Alpha]s^2*G[-I, a1])/(12*Pi*v^2) + 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-I, a1])/(12*Pi*v^2) + 
      (CA*CF^2*\[Alpha]s^2*G[-I, a1])/(6*Pi*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, a1])/(36*Pi*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, a1])/(24*Pi*v^2*w^2) - 
      (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, a1])/(12*Pi*v^2*w) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, a1])/(6*Pi*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[-I, a1])/(18*Pi*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-I, a1])/(18*Pi*v^2*(-1 + w)^2) + 
      (CA*CF^2*w*\[Alpha]s^2*G[-I, a1])/(9*Pi*v^2*(-1 + w)^2) - 
      (CA^2*CF*\[Alpha]s^2*G[I, a1])/(12*Pi*v^2) + 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[I, a1])/(12*Pi*v^2) + 
      (CA*CF^2*\[Alpha]s^2*G[I, a1])/(6*Pi*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[I, a1])/(36*Pi*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[I, a1])/(24*Pi*v^2*w^2) - 
      (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[I, a1])/(12*Pi*v^2*w) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*G[I, a1])/(6*Pi*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[I, a1])/(18*Pi*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[I, a1])/(18*Pi*v^2*(-1 + w)^2) + 
      (CA*CF^2*w*\[Alpha]s^2*G[I, a1])/(9*Pi*v^2*(-1 + w)^2) - 
      (CA^2*CF*\[Alpha]s^2*G[1, a1])/(12*Pi*v^2) + 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, a1])/(12*Pi*v^2) + 
      (CA*CF^2*\[Alpha]s^2*G[1, a1])/(6*Pi*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, a1])/(36*Pi*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, a1])/(24*Pi*v^2*w^2) - 
      (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, a1])/(12*Pi*v^2*w) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*G[1, a1])/(6*Pi*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[1, a1])/(18*Pi*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[1, a1])/(18*Pi*v^2*(-1 + w)^2) + 
      (CA*CF^2*w*\[Alpha]s^2*G[1, a1])/(9*Pi*v^2*(-1 + w)^2) + 
      (((83*I)/16)*CA^3*\[Alpha]s^2*G[1, w])/(Pi^2*v^2) - 
      (((83*I)/16)*CA^2*(CA - 2*CF)*\[Alpha]s^2*G[1, w])/(Pi^2*v^2) - 
      ((4*I)*CA*CF*\[Alpha]s^2*G[1, w])/(Pi^2*v^2) + 
      (((39*I)/8)*CA^2*CF*\[Alpha]s^2*G[1, w])/(Pi^2*v^2) - 
      (((41*I)/3)*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, w])/(Pi^2*v^2) - 
      (((467*I)/6)*CA*CF^2*\[Alpha]s^2*G[1, w])/(Pi^2*v^2) + 
      (5*CA^3*\[Alpha]s^2*G[1, w])/(12*Pi*v^2) - 
      (5*CA^2*(CA - 2*CF)*\[Alpha]s^2*G[1, w])/(12*Pi*v^2) + 
      (127*CA^2*CF*\[Alpha]s^2*G[1, w])/(6*Pi*v^2) - 
      (18*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, w])/(Pi*v^2) - 
      (76*CA*CF^2*\[Alpha]s^2*G[1, w])/(Pi*v^2) + 
      (((49*I)/288)*CA^3*(-1 + w)^4*\[Alpha]s^2*G[1, w])/(Pi^2*v^2*w^2) - 
      (((49*I)/288)*CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*w^2) + ((I/9)*CA*CF*(-1 + w)^4*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*w^2) - (((211*I)/432)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*w^2) - (((19*I)/24)*CA*(CA - 2*CF)*CF*(-1 + w)^4*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*w^2) - 
      (((19*I)/54)*CA*CF^2*(-1 + w)^4*\[Alpha]s^2*G[1, w])/(Pi^2*v^2*w^2) - 
      (5*CA^3*(-1 + w)^4*\[Alpha]s^2*G[1, w])/(36*Pi*v^2*w^2) + 
      (5*CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2*G[1, w])/(36*Pi*v^2*w^2) - 
      (25*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, w])/(18*Pi*v^2*w^2) + 
      (5*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, w])/(3*Pi*v^2*w^2) + 
      (((11*I)/32)*CA^3*(-1 + w)^2*\[Alpha]s^2*G[1, w])/(Pi^2*v^2*w) - 
      (((11*I)/32)*CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*w) + (((119*I)/16)*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*w) + (((109*I)/12)*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*w) - (((3*I)/4)*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*w) + (CA^3*(-1 + w)^2*\[Alpha]s^2*G[1, w])/
       (8*Pi*v^2*w) - (CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*G[1, w])/
       (8*Pi*v^2*w) - (13*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, w])/
       (12*Pi*v^2*w) + (11*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*G[1, w])/
       (3*Pi*v^2*w) - (19*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[1, w])/
       (Pi*v^2*w) - (((79*I)/72)*CA^3*w*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(-1 + w)^2) + (((79*I)/72)*CA^2*(CA - 2*CF)*w*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*(-1 + w)^2) - (((16*I)/9)*CA*CF*w*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*(-1 + w)^2) + (((317*I)/72)*CA^2*CF*w*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*(-1 + w)^2) + (((190*I)/27)*CA*(CA - 2*CF)*CF*w*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*(-1 + w)^2) + 
      (((284*I)/27)*CA*CF^2*w*\[Alpha]s^2*G[1, w])/(Pi^2*v^2*(-1 + w)^2) - 
      (4253*CA^3*(-1 + w)*\[Alpha]s^2*G[1, w])/(144*Pi^3*v^2*(1 + w)) + 
      (4253*CA^2*(CA - 2*CF)*(-1 + w)*\[Alpha]s^2*G[1, w])/
       (144*Pi^3*v^2*(1 + w)) + (8*CA*CF*(-1 + w)*\[Alpha]s^2*G[1, w])/
       (Pi^3*v^2*(1 + w)) - (11749*CA^2*CF*(-1 + w)*\[Alpha]s^2*G[1, w])/
       (216*Pi^3*v^2*(1 + w)) - (205*CA*(CA - 2*CF)*CF*(-1 + w)*\[Alpha]s^2*
        G[1, w])/(27*Pi^3*v^2*(1 + w)) - (697*CA*CF^2*(-1 + w)*\[Alpha]s^2*
        G[1, w])/(6*Pi^3*v^2*(1 + w)) - (22*CA^3*(-1 + w)^5*\[Alpha]s^2*
        G[1, w])/(9*Pi^3*v^2*w^2*(1 + w)) + 
      (22*CA^2*(CA - 2*CF)*(-1 + w)^5*\[Alpha]s^2*G[1, w])/
       (9*Pi^3*v^2*w^2*(1 + w)) + (7*CA*CF*(-1 + w)^5*\[Alpha]s^2*G[1, w])/
       (12*Pi^3*v^2*w^2*(1 + w)) - (967*CA^2*CF*(-1 + w)^5*\[Alpha]s^2*
        G[1, w])/(216*Pi^3*v^2*w^2*(1 + w)) + 
      (125*CA*(CA - 2*CF)*CF*(-1 + w)^5*\[Alpha]s^2*G[1, w])/
       (108*Pi^3*v^2*w^2*(1 + w)) - (CA*CF^2*(-1 + w)^5*\[Alpha]s^2*G[1, w])/
       (2*Pi^3*v^2*w^2*(1 + w)) - (5027*CA^3*(-1 + w)^3*\[Alpha]s^2*G[1, w])/
       (288*Pi^3*v^2*w*(1 + w)) + (5027*CA^2*(CA - 2*CF)*(-1 + w)^3*
        \[Alpha]s^2*G[1, w])/(288*Pi^3*v^2*w*(1 + w)) + 
      (9*CA*CF*(-1 + w)^3*\[Alpha]s^2*G[1, w])/(2*Pi^3*v^2*w*(1 + w)) - 
      (14311*CA^2*CF*(-1 + w)^3*\[Alpha]s^2*G[1, w])/
       (432*Pi^3*v^2*w*(1 + w)) + (70*CA*(CA - 2*CF)*CF*(-1 + w)^3*
        \[Alpha]s^2*G[1, w])/(27*Pi^3*v^2*w*(1 + w)) - 
      (367*CA*CF^2*(-1 + w)^3*\[Alpha]s^2*G[1, w])/(12*Pi^3*v^2*w*(1 + w)) + 
      (((81*I)/4)*CA*CF^2*(1 + w)^3*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(-1 + w)*w) + (8*CA*CF*w*\[Alpha]s^2*G[1, w])/
       (Pi^3*v^2*(3 - 3*w^2)) + (169*CA^3*w*\[Alpha]s^2*G[1, w])/
       (36*Pi^3*v^2*(-1 + w^2)) - (169*CA^2*(CA - 2*CF)*w*\[Alpha]s^2*
        G[1, w])/(36*Pi^3*v^2*(-1 + w^2)) + 
      (467*CA^2*CF*w*\[Alpha]s^2*G[1, w])/(18*Pi^3*v^2*(-1 + w^2)) + 
      (20*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[1, w])/(9*Pi^3*v^2*(-1 + w^2)) - 
      (22*CA*CF^2*w*\[Alpha]s^2*G[1, w])/(3*Pi^3*v^2*(-1 + w^2)) + 
      (((4087*I)/54)*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^5) + (((1127*I)/108)*CA^2*CF*(-1 + w)^14*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*w^2*(1 - w + w^2)^5) + 
      (((5149*I)/108)*CA^2*CF*(-1 + w)^12*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*w*(1 - w + w^2)^5) + (((1069*I)/54)*CA^2*CF*(-1 + w)^8*w*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*(1 - w + w^2)^5) - 
      (((10703*I)/108)*CA^2*CF*(-1 + w)^6*w^2*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^5) - (((17815*I)/108)*CA^2*CF*(-1 + w)^4*w^3*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*(1 - w + w^2)^5) - 
      (((1157*I)/9)*CA^2*CF*(-1 + w)^2*w^4*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^5) - (((484*I)/9)*CA^2*CF*w^5*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*(1 - w + w^2)^5) - 
      (((175*I)/18)*CA^2*CF*w^6*\[Alpha]s^2*G[1, w])/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)^5) - (((623*I)/36)*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*(1 - w + w^2)^4) + 
      (((179*I)/108)*CA^2*CF*(-1 + w)^12*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*w^2*(1 - w + w^2)^4) - (((125*I)/216)*CA^2*CF*(-1 + w)^10*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*w*(1 - w + w^2)^4) - 
      (((7697*I)/216)*CA^2*CF*(-1 + w)^6*w*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^4) - (((4165*I)/108)*CA^2*CF*(-1 + w)^4*w^2*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*(1 - w + w^2)^4) - 
      (((743*I)/24)*CA^2*CF*(-1 + w)^2*w^3*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^4) - (((623*I)/36)*CA^2*CF*w^4*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*(1 - w + w^2)^4) - 
      (((313*I)/72)*CA^2*CF*w^5*\[Alpha]s^2*G[1, w])/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)^4) - (((949*I)/12)*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*(1 - w + w^2)^3) + 
      (((2029*I)/72)*CA*CF^2*(-1 + w)^6*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^3) - (((52*I)/3)*CA^2*CF*(-1 + w)^10*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*w^2*(1 - w + w^2)^3) + 
      (((20*I)/27)*CA*CF^2*(-1 + w)^10*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*w^2*(1 - w + w^2)^3) - (((875*I)/12)*CA^2*CF*(-1 + w)^8*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*w*(1 - w + w^2)^3) + 
      (((169*I)/72)*CA*CF^2*(-1 + w)^8*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*w*(1 - w + w^2)^3) + (((2647*I)/36)*CA^2*CF*(-1 + w)^4*w*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*(1 - w + w^2)^3) + 
      (((397*I)/4)*CA*CF^2*(-1 + w)^4*w*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^3) + (((2759*I)/12)*CA^2*CF*(-1 + w)^2*w^2*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*(1 - w + w^2)^3) + 
      (((1267*I)/9)*CA*CF^2*(-1 + w)^2*w^2*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^3) + (((367*I)/2)*CA^2*CF*w^3*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*(1 - w + w^2)^3) + 
      (((793*I)/9)*CA*CF^2*w^3*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^3) + (((911*I)/18)*CA^2*CF*w^4*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*(-1 + w)^2*(1 - w + w^2)^3) + 
      (((547*I)/27)*CA*CF^2*w^4*\[Alpha]s^2*G[1, w])/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)^3) - (((65*I)/48)*CA^3*(-1 + w)^4*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) + (((65*I)/48)*CA^2*(CA - 2*CF)*(-1 + w)^4*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*(1 - w + w^2)^2) + 
      (((17*I)/6)*CA*CF*(-1 + w)^4*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) - (((3695*I)/72)*CA^2*CF*(-1 + w)^4*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*(1 - w + w^2)^2) + 
      (((107*I)/36)*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) - (((19*I)/2)*CA*CF^2*(-1 + w)^4*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*(1 - w + w^2)^2) + 
      ((I/12)*CA^3*(-1 + w)^8*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*w^2*(1 - w + w^2)^2) - ((I/12)*CA^2*(CA - 2*CF)*(-1 + w)^8*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*w^2*(1 - w + w^2)^2) - 
      ((I/6)*CA*CF*(-1 + w)^8*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*w^2*(1 - w + w^2)^2) - (((143*I)/72)*CA^2*CF*(-1 + w)^8*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*w^2*(1 - w + w^2)^2) - 
      ((I/36)*CA*(CA - 2*CF)*CF*(-1 + w)^8*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*w^2*(1 - w + w^2)^2) - ((I/2)*CA*CF^2*(-1 + w)^8*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*w^2*(1 - w + w^2)^2) + 
      (((19*I)/96)*CA^3*(-1 + w)^6*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*w*(1 - w + w^2)^2) - (((19*I)/96)*CA^2*(CA - 2*CF)*
        (-1 + w)^6*\[Alpha]s^2*G[1, w])/(Pi^2*v^2*w*(1 - w + w^2)^2) - 
      ((I/3)*CA*CF*(-1 + w)^6*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*w*(1 - w + w^2)^2) - (((2345*I)/144)*CA^2*CF*(-1 + w)^6*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*w*(1 - w + w^2)^2) - 
      (((143*I)/36)*CA*(CA - 2*CF)*CF*(-1 + w)^6*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*w*(1 - w + w^2)^2) - (I*CA*CF^2*(-1 + w)^6*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*w*(1 - w + w^2)^2) - 
      (((353*I)/96)*CA^3*(-1 + w)^2*w*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) + (((353*I)/96)*CA^2*(CA - 2*CF)*(-1 + w)^2*
        w*\[Alpha]s^2*G[1, w])/(Pi^2*v^2*(1 - w + w^2)^2) + 
      (((22*I)/3)*CA*CF*(-1 + w)^2*w*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) - (((10901*I)/144)*CA^2*CF*(-1 + w)^2*w*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*(1 - w + w^2)^2) + 
      (((1901*I)/108)*CA*(CA - 2*CF)*CF*(-1 + w)^2*w*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) - ((26*I)*CA*CF^2*(-1 + w)^2*w*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*(1 - w + w^2)^2) - 
      (((35*I)/12)*CA^3*w^2*\[Alpha]s^2*G[1, w])/(Pi^2*v^2*(1 - w + w^2)^2) + 
      (((35*I)/12)*CA^2*(CA - 2*CF)*w^2*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) + (((17*I)/3)*CA*CF*w^2*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*(1 - w + w^2)^2) - 
      (((3935*I)/72)*CA^2*CF*w^2*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(1 - w + w^2)^2) + (((298*I)/27)*CA*(CA - 2*CF)*CF*w^2*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*(1 - w + w^2)^2) - 
      ((25*I)*CA*CF^2*w^2*\[Alpha]s^2*G[1, w])/(Pi^2*v^2*(1 - w + w^2)^2) - 
      (((17*I)/24)*CA^3*w^3*\[Alpha]s^2*G[1, w])/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) + (((17*I)/24)*CA^2*(CA - 2*CF)*w^3*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*(-1 + w)^2*(1 - w + w^2)^2) + 
      (((4*I)/3)*CA*CF*w^3*\[Alpha]s^2*G[1, w])/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) - (((575*I)/36)*CA^2*CF*w^3*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(-1 + w)^2*(1 - w + w^2)^2) - 
      (((4*I)/27)*CA*(CA - 2*CF)*CF*w^3*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*(-1 + w)^2*(1 - w + w^2)^2) - 
      ((8*I)*CA*CF^2*w^3*\[Alpha]s^2*G[1, w])/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) + (109*CA*CF^2*(-1 + w)^5*\[Alpha]s^2*G[1, w])/
       (8*Pi^3*v^2*(1 + w)*(1 - w + w^2)^2) - 
      (7*CA*CF^2*(-1 + w)^9*\[Alpha]s^2*G[1, w])/(24*Pi^3*v^2*w^2*(1 + w)*
        (1 - w + w^2)^2) + (17*CA*CF^2*(-1 + w)^7*\[Alpha]s^2*G[1, w])/
       (24*Pi^3*v^2*w*(1 + w)*(1 - w + w^2)^2) + 
      (695*CA*CF^2*(-1 + w)^3*w*\[Alpha]s^2*G[1, w])/(24*Pi^3*v^2*(1 + w)*
        (1 - w + w^2)^2) + (223*CA*CF^2*(-1 + w)*w^2*\[Alpha]s^2*G[1, w])/
       (12*Pi^3*v^2*(1 + w)*(1 - w + w^2)^2) + 
      (3*CA*CF^2*w^3*\[Alpha]s^2*G[1, w])/(Pi^3*v^2*(-1 + w^2)*
        (1 - w + w^2)^2) - (((77*I)/24)*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, w])/(Pi^2*v^2*(1 - w + w^2)) + 
      (((185*I)/24)*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*G[1, w])/
       (Pi^2*v^2*w^2*(1 - w + w^2)) + (((913*I)/24)*CA^2*CF*(-1 + w)^4*
        \[Alpha]s^2*G[1, w])/(Pi^2*v^2*w*(1 - w + w^2)) - 
      (((539*I)/8)*CA^2*CF*w*\[Alpha]s^2*G[1, w])/(Pi^2*v^2*(1 - w + w^2)) - 
      (((427*I)/12)*CA^2*CF*w^2*\[Alpha]s^2*G[1, w])/(Pi^2*v^2*(-1 + w)^2*
        (1 - w + w^2)) + (1109*CA^2*CF*(-1 + w)^3*\[Alpha]s^2*G[1, w])/
       (24*Pi^3*v^2*(1 + w^3)) + (115*CA*(CA - 2*CF)*CF*(-1 + w)^3*
        \[Alpha]s^2*G[1, w])/(24*Pi^3*v^2*(1 + w^3)) + 
      (35*CA^2*CF*(-1 + w)*w*\[Alpha]s^2*G[1, w])/(4*Pi^3*v^2*(1 + w^3)) + 
      (37*CA*(CA - 2*CF)*CF*(-1 + w)*w*\[Alpha]s^2*G[1, w])/
       (12*Pi^3*v^2*(1 + w^3)) + (1541*CA^2*CF*(-1 + w)^5*\[Alpha]s^2*
        G[1, w])/(72*Pi^3*v^2*(w + w^4)) - (CA*(CA - 2*CF)*CF*(-1 + w)^5*
        \[Alpha]s^2*G[1, w])/(24*Pi^3*v^2*(w + w^4)) - 
      (155*CA^2*CF*w^2*\[Alpha]s^2*G[1, w])/(9*Pi^3*v^2*
        (-1 + w - w^3 + w^4)) - (3*CA*(CA - 2*CF)*CF*w^2*\[Alpha]s^2*G[1, w])/
       (Pi^3*v^2*(-1 + w - w^3 + w^4)) + (8*CA^2*CF*(-1 + w)^7*\[Alpha]s^2*
        G[1, w])/(3*Pi^3*v^2*(w^2 + w^5)) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^7*\[Alpha]s^2*G[1, w])/
       (4*Pi^3*v^2*(w^2 + w^5)) - (81*CA*CF^2*(1 + w)^3*\[Alpha]s^2*G[0, w]*
        G[1, w])/(4*Pi^3*v^2*(-1 + w)*w) + 
      (CF*(1 + w)^2*\[Alpha]s^2*(-7 + 16*w - 16*w^3 + 7*w^4 + 
         (2*I)*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
         2*(1 - 8*w + 12*w^2 - 8*w^3 + w^4)*G[0, w])*G[1, w])/
       (8*Pi^3*v^2*(-1 + w)^2*w^2) + (CA*(CA - 2*CF)*CF*(1 + w)^2*\[Alpha]s^2*
        (7 - 16*w + 16*w^3 - 7*w^4 - (2*I)*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + 
           w^4) + 2*(1 - 8*w + 12*w^2 - 8*w^3 + w^4)*G[0, w])*G[1, w])/
       (8*Pi^3*v^2*(-1 + w)^2*w^2) + 
      (CA*\[Alpha]s^2*(-196 + 185*w + 328*w^2 - 328*w^4 - 185*w^5 + 196*w^6 + 
         I*Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 354*w^5 + 59*w^6) + 
         (-59 + 354*w - 201*w^2 + 32*w^3 - 201*w^4 + 354*w^5 - 59*w^6)*
          G[0, w])*G[1, w])/(48*Pi^3*v^2*(-1 + w)^2*w^2) + 
      (CA^2*(CA - 2*CF)*\[Alpha]s^2*(196 - 185*w - 328*w^2 + 328*w^4 + 
         185*w^5 - 196*w^6 - I*Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 
           354*w^5 + 59*w^6) + (59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 
           354*w^5 + 59*w^6)*G[0, w])*G[1, w])/(48*Pi^3*v^2*(-1 + w)^2*w^2) + 
      (81*CA*CF^2*(1 + w)^3*\[Alpha]s^2*G[1, w]^2)/(4*Pi^3*v^2*(-1 + w)*w) - 
      ((4*I)*CA^2*CF*\[Alpha]s^2*G[x1, w])/(Sqrt[3]*Pi*v^2) + 
      (((8*I)/3)*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[x1, w])/(Sqrt[3]*Pi*v^2) + 
      ((16*I)*CA*CF^2*\[Alpha]s^2*G[x1, w])/(Sqrt[3]*Pi*v^2) + 
      (((4*I)/9)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[x1, w])/
       (Sqrt[3]*Pi*v^2*w^2) - (((4*I)/9)*CA*(CA - 2*CF)*CF*(-1 + w)^4*
        \[Alpha]s^2*G[x1, w])/(Sqrt[3]*Pi*v^2*w^2) + 
      (((2*I)/3)*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[x1, w])/
       (Sqrt[3]*Pi*v^2*w) - (((4*I)/3)*CA*(CA - 2*CF)*CF*(-1 + w)^2*
        \[Alpha]s^2*G[x1, w])/(Sqrt[3]*Pi*v^2*w) + 
      ((4*I)*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[x1, w])/(Sqrt[3]*Pi*v^2*w) + 
      (((16*I)/9)*CA^2*CF*w*\[Alpha]s^2*G[x1, w])/(Sqrt[3]*Pi*v^2*
        (-1 + w)^2) - (((28*I)/9)*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[x1, w])/
       (Sqrt[3]*Pi*v^2*(-1 + w)^2) + ((8*I)*CA^2*CF*x1*\[Alpha]s^2*G[x1, w])/
       (Sqrt[3]*Pi*v^2) - (((16*I)/3)*CA*(CA - 2*CF)*CF*x1*\[Alpha]s^2*
        G[x1, w])/(Sqrt[3]*Pi*v^2) - ((32*I)*CA*CF^2*x1*\[Alpha]s^2*G[x1, w])/
       (Sqrt[3]*Pi*v^2) - (((8*I)/9)*CA^2*CF*(-1 + w)^4*x1*\[Alpha]s^2*
        G[x1, w])/(Sqrt[3]*Pi*v^2*w^2) + (((8*I)/9)*CA*(CA - 2*CF)*CF*
        (-1 + w)^4*x1*\[Alpha]s^2*G[x1, w])/(Sqrt[3]*Pi*v^2*w^2) - 
      (((4*I)/3)*CA^2*CF*(-1 + w)^2*x1*\[Alpha]s^2*G[x1, w])/
       (Sqrt[3]*Pi*v^2*w) + (((8*I)/3)*CA*(CA - 2*CF)*CF*(-1 + w)^2*x1*
        \[Alpha]s^2*G[x1, w])/(Sqrt[3]*Pi*v^2*w) - 
      ((8*I)*CA*CF^2*(-1 + w)^2*x1*\[Alpha]s^2*G[x1, w])/(Sqrt[3]*Pi*v^2*w) - 
      (((32*I)/9)*CA^2*CF*w*x1*\[Alpha]s^2*G[x1, w])/
       (Sqrt[3]*Pi*v^2*(-1 + w)^2) + (((56*I)/9)*CA*(CA - 2*CF)*CF*w*x1*
        \[Alpha]s^2*G[x1, w])/(Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
      ((4*I)*CA^2*CF*\[Alpha]s^2*G[x2, w])/(Sqrt[3]*Pi*v^2) - 
      (((8*I)/3)*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[x2, w])/(Sqrt[3]*Pi*v^2) - 
      ((16*I)*CA*CF^2*\[Alpha]s^2*G[x2, w])/(Sqrt[3]*Pi*v^2) - 
      (((4*I)/9)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[x2, w])/
       (Sqrt[3]*Pi*v^2*w^2) + (((4*I)/9)*CA*(CA - 2*CF)*CF*(-1 + w)^4*
        \[Alpha]s^2*G[x2, w])/(Sqrt[3]*Pi*v^2*w^2) - 
      (((2*I)/3)*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[x2, w])/
       (Sqrt[3]*Pi*v^2*w) + (((4*I)/3)*CA*(CA - 2*CF)*CF*(-1 + w)^2*
        \[Alpha]s^2*G[x2, w])/(Sqrt[3]*Pi*v^2*w) - 
      ((4*I)*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[x2, w])/(Sqrt[3]*Pi*v^2*w) - 
      (((16*I)/9)*CA^2*CF*w*\[Alpha]s^2*G[x2, w])/(Sqrt[3]*Pi*v^2*
        (-1 + w)^2) + (((28*I)/9)*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[x2, w])/
       (Sqrt[3]*Pi*v^2*(-1 + w)^2) - ((8*I)*CA^2*CF*x2*\[Alpha]s^2*G[x2, w])/
       (Sqrt[3]*Pi*v^2) + (((16*I)/3)*CA*(CA - 2*CF)*CF*x2*\[Alpha]s^2*
        G[x2, w])/(Sqrt[3]*Pi*v^2) + ((32*I)*CA*CF^2*x2*\[Alpha]s^2*G[x2, w])/
       (Sqrt[3]*Pi*v^2) + (((8*I)/9)*CA^2*CF*(-1 + w)^4*x2*\[Alpha]s^2*
        G[x2, w])/(Sqrt[3]*Pi*v^2*w^2) - (((8*I)/9)*CA*(CA - 2*CF)*CF*
        (-1 + w)^4*x2*\[Alpha]s^2*G[x2, w])/(Sqrt[3]*Pi*v^2*w^2) + 
      (((4*I)/3)*CA^2*CF*(-1 + w)^2*x2*\[Alpha]s^2*G[x2, w])/
       (Sqrt[3]*Pi*v^2*w) - (((8*I)/3)*CA*(CA - 2*CF)*CF*(-1 + w)^2*x2*
        \[Alpha]s^2*G[x2, w])/(Sqrt[3]*Pi*v^2*w) + 
      ((8*I)*CA*CF^2*(-1 + w)^2*x2*\[Alpha]s^2*G[x2, w])/(Sqrt[3]*Pi*v^2*w) + 
      (((32*I)/9)*CA^2*CF*w*x2*\[Alpha]s^2*G[x2, w])/
       (Sqrt[3]*Pi*v^2*(-1 + w)^2) - (((56*I)/9)*CA*(CA - 2*CF)*CF*w*x2*
        \[Alpha]s^2*G[x2, w])/(Sqrt[3]*Pi*v^2*(-1 + w)^2) + 
      (8*CA^2*CF*r2*\[Alpha]s^2*G[-1, -1, a1])/(3*Pi^3*v^2) - 
      (13*CA*(CA - 2*CF)*CF*r2*\[Alpha]s^2*G[-1, -1, a1])/(9*Pi^3*v^2) - 
      (26*CA*CF^2*r2*\[Alpha]s^2*G[-1, -1, a1])/(9*Pi^3*v^2) + 
      (5*CA*(CA - 2*CF)*CF*r2*(-1 + w)^2*\[Alpha]s^2*G[-1, -1, a1])/
       (18*Pi^3*v^2*w) + (5*CA*CF^2*r2*(-1 + w)^2*\[Alpha]s^2*G[-1, -1, a1])/
       (9*Pi^3*v^2*w) - (CA^2*CF*r2*w*\[Alpha]s^2*G[-1, -1, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) + (CA*(CA - 2*CF)*CF*r2*w*\[Alpha]s^2*
        G[-1, -1, a1])/(6*Pi^3*v^2*(-1 + w)^2) + 
      (CA*CF^2*r2*w*\[Alpha]s^2*G[-1, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (36*CA*CF^2*(-1 + w)*\[Alpha]s^2*G[-1, -1, w])/(Pi^3*v^2*(1 + w)) + 
      (9*CA*CF^2*(-1 + w)^3*\[Alpha]s^2*G[-1, -1, w])/
       (2*Pi^3*v^2*w*(1 + w)) + (72*CA*CF^2*w*\[Alpha]s^2*G[-1, -1, w])/
       (Pi^3*v^2*(-1 + w^2)) + (8*CA^2*CF*r2*\[Alpha]s^2*G[-1, 0, a1])/
       (3*Pi^3*v^2) - (13*CA*(CA - 2*CF)*CF*r2*\[Alpha]s^2*G[-1, 0, a1])/
       (9*Pi^3*v^2) - (26*CA*CF^2*r2*\[Alpha]s^2*G[-1, 0, a1])/(9*Pi^3*v^2) + 
      (5*CA*(CA - 2*CF)*CF*r2*(-1 + w)^2*\[Alpha]s^2*G[-1, 0, a1])/
       (18*Pi^3*v^2*w) + (5*CA*CF^2*r2*(-1 + w)^2*\[Alpha]s^2*G[-1, 0, a1])/
       (9*Pi^3*v^2*w) - (CA^2*CF*r2*w*\[Alpha]s^2*G[-1, 0, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) + (CA*(CA - 2*CF)*CF*r2*w*\[Alpha]s^2*
        G[-1, 0, a1])/(6*Pi^3*v^2*(-1 + w)^2) + 
      (CA*CF^2*r2*w*\[Alpha]s^2*G[-1, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (10*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, 0, w])/(Pi^3*v^2) + 
      (47*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, 0, w])/
       (72*Pi^3*v^2*w^2) + (5*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, 0, w])/(Pi^3*v^2*w) + (16*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[-1, 0, w])/(9*Pi^3*v^2*(-1 + w)^2) - 
      (18*CA*CF^2*(-1 + w)*\[Alpha]s^2*G[-1, 0, w])/(Pi^3*v^2*(1 + w)) - 
      (9*CA*CF^2*(-1 + w)^3*\[Alpha]s^2*G[-1, 0, w])/(4*Pi^3*v^2*w*(1 + w)) - 
      (36*CA*CF^2*w*\[Alpha]s^2*G[-1, 0, w])/(Pi^3*v^2*(-1 + w^2)) - 
      (8*CA^2*CF*r2*\[Alpha]s^2*G[-1, 1, a1])/(3*Pi^3*v^2) + 
      (13*CA*(CA - 2*CF)*CF*r2*\[Alpha]s^2*G[-1, 1, a1])/(9*Pi^3*v^2) + 
      (26*CA*CF^2*r2*\[Alpha]s^2*G[-1, 1, a1])/(9*Pi^3*v^2) - 
      (5*CA*(CA - 2*CF)*CF*r2*(-1 + w)^2*\[Alpha]s^2*G[-1, 1, a1])/
       (18*Pi^3*v^2*w) - (5*CA*CF^2*r2*(-1 + w)^2*\[Alpha]s^2*G[-1, 1, a1])/
       (9*Pi^3*v^2*w) + (CA^2*CF*r2*w*\[Alpha]s^2*G[-1, 1, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) - (CA*(CA - 2*CF)*CF*r2*w*\[Alpha]s^2*
        G[-1, 1, a1])/(6*Pi^3*v^2*(-1 + w)^2) - 
      (CA*CF^2*r2*w*\[Alpha]s^2*G[-1, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (8*CA^2*CF*r2*\[Alpha]s^2*G[0, -1, a1])/(3*Pi^3*v^2) + 
      (13*CA*(CA - 2*CF)*CF*r2*\[Alpha]s^2*G[0, -1, a1])/(9*Pi^3*v^2) + 
      (26*CA*CF^2*r2*\[Alpha]s^2*G[0, -1, a1])/(9*Pi^3*v^2) - 
      (5*CA*(CA - 2*CF)*CF*r2*(-1 + w)^2*\[Alpha]s^2*G[0, -1, a1])/
       (18*Pi^3*v^2*w) - (5*CA*CF^2*r2*(-1 + w)^2*\[Alpha]s^2*G[0, -1, a1])/
       (9*Pi^3*v^2*w) + (CA^2*CF*r2*w*\[Alpha]s^2*G[0, -1, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) - (CA*(CA - 2*CF)*CF*r2*w*\[Alpha]s^2*
        G[0, -1, a1])/(6*Pi^3*v^2*(-1 + w)^2) - 
      (CA*CF^2*r2*w*\[Alpha]s^2*G[0, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (49*CA^3*\[Alpha]s^2*G[0, -1, w])/(4*Pi^3*v^2) + 
      (49*CA^2*(CA - 2*CF)*\[Alpha]s^2*G[0, -1, w])/(4*Pi^3*v^2) + 
      (351*CA^2*CF*\[Alpha]s^2*G[0, -1, w])/(4*Pi^3*v^2) - 
      (130*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, -1, w])/(3*Pi^3*v^2) - 
      (290*CA*CF^2*\[Alpha]s^2*G[0, -1, w])/(3*Pi^3*v^2) + 
      ((4*I)*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, -1, w])/(Pi^2*v^2) + 
      ((6*I)*CA*CF^2*\[Alpha]s^2*G[0, -1, w])/(Pi^2*v^2) + 
      (211*CA^3*(-1 + w)^4*\[Alpha]s^2*G[0, -1, w])/(144*Pi^3*v^2*w^2) - 
      (211*CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2*G[0, -1, w])/
       (144*Pi^3*v^2*w^2) - (133*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -1, w])/
       (216*Pi^3*v^2*w^2) - (5*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*
        G[0, -1, w])/(18*Pi^3*v^2*w^2) - (55*CA*CF^2*(-1 + w)^4*\[Alpha]s^2*
        G[0, -1, w])/(27*Pi^3*v^2*w^2) - ((I/3)*CA*(CA - 2*CF)*CF*(-1 + w)^4*
        \[Alpha]s^2*G[0, -1, w])/(Pi^2*v^2*w^2) + 
      (45*CA^3*(-1 + w)^2*\[Alpha]s^2*G[0, -1, w])/(32*Pi^3*v^2*w) - 
      (45*CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*G[0, -1, w])/
       (32*Pi^3*v^2*w) + (1221*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, -1, w])/
       (16*Pi^3*v^2*w) + (133*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, -1, w])/(6*Pi^3*v^2*w) + (49*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*
        G[0, -1, w])/(2*Pi^3*v^2*w) + (((3*I)/2)*CA*CF^2*(-1 + w)^2*
        \[Alpha]s^2*G[0, -1, w])/(Pi^2*v^2*w) - 
      (83*CA^3*w*\[Alpha]s^2*G[0, -1, w])/(24*Pi^3*v^2*(-1 + w)^2) + 
      (83*CA^2*(CA - 2*CF)*w*\[Alpha]s^2*G[0, -1, w])/
       (24*Pi^3*v^2*(-1 + w)^2) + (3173*CA^2*CF*w*\[Alpha]s^2*G[0, -1, w])/
       (72*Pi^3*v^2*(-1 + w)^2) + (218*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[0, -1, w])/(27*Pi^3*v^2*(-1 + w)^2) - 
      (44*CA*CF^2*w*\[Alpha]s^2*G[0, -1, w])/(27*Pi^3*v^2*(-1 + w)^2) - 
      (18*CA*CF^2*(-1 + w)*\[Alpha]s^2*G[0, -1, w])/(Pi^3*v^2*(1 + w)) - 
      (9*CA*CF^2*(-1 + w)^3*\[Alpha]s^2*G[0, -1, w])/(4*Pi^3*v^2*w*(1 + w)) - 
      (36*CA*CF^2*w*\[Alpha]s^2*G[0, -1, w])/(Pi^3*v^2*(-1 + w^2)) + 
      (20435*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*G[0, -1, w])/
       (54*Pi^3*v^2*(1 - w + w^2)^5) + (5635*CA^2*CF*(-1 + w)^14*\[Alpha]s^2*
        G[0, -1, w])/(108*Pi^3*v^2*w^2*(1 - w + w^2)^5) + 
      (25745*CA^2*CF*(-1 + w)^12*\[Alpha]s^2*G[0, -1, w])/
       (108*Pi^3*v^2*w*(1 - w + w^2)^5) + (5345*CA^2*CF*(-1 + w)^8*w*
        \[Alpha]s^2*G[0, -1, w])/(54*Pi^3*v^2*(1 - w + w^2)^5) - 
      (53515*CA^2*CF*(-1 + w)^6*w^2*\[Alpha]s^2*G[0, -1, w])/
       (108*Pi^3*v^2*(1 - w + w^2)^5) - (89075*CA^2*CF*(-1 + w)^4*w^3*
        \[Alpha]s^2*G[0, -1, w])/(108*Pi^3*v^2*(1 - w + w^2)^5) - 
      (5785*CA^2*CF*(-1 + w)^2*w^4*\[Alpha]s^2*G[0, -1, w])/
       (9*Pi^3*v^2*(1 - w + w^2)^5) - (2420*CA^2*CF*w^5*\[Alpha]s^2*
        G[0, -1, w])/(9*Pi^3*v^2*(1 - w + w^2)^5) - 
      (875*CA^2*CF*w^6*\[Alpha]s^2*G[0, -1, w])/(18*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^5) - (3115*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*G[0, -1, w])/
       (36*Pi^3*v^2*(1 - w + w^2)^4) + (895*CA^2*CF*(-1 + w)^12*\[Alpha]s^2*
        G[0, -1, w])/(108*Pi^3*v^2*w^2*(1 - w + w^2)^4) - 
      (625*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*G[0, -1, w])/
       (216*Pi^3*v^2*w*(1 - w + w^2)^4) - (38485*CA^2*CF*(-1 + w)^6*w*
        \[Alpha]s^2*G[0, -1, w])/(216*Pi^3*v^2*(1 - w + w^2)^4) - 
      (20825*CA^2*CF*(-1 + w)^4*w^2*\[Alpha]s^2*G[0, -1, w])/
       (108*Pi^3*v^2*(1 - w + w^2)^4) - (3715*CA^2*CF*(-1 + w)^2*w^3*
        \[Alpha]s^2*G[0, -1, w])/(24*Pi^3*v^2*(1 - w + w^2)^4) - 
      (3115*CA^2*CF*w^4*\[Alpha]s^2*G[0, -1, w])/(36*Pi^3*v^2*
        (1 - w + w^2)^4) - (1565*CA^2*CF*w^5*\[Alpha]s^2*G[0, -1, w])/
       (72*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^4) - 
      (4745*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*G[0, -1, w])/
       (12*Pi^3*v^2*(1 - w + w^2)^3) + (2449*CA*CF^2*(-1 + w)^6*\[Alpha]s^2*
        G[0, -1, w])/(36*Pi^3*v^2*(1 - w + w^2)^3) - 
      (260*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*G[0, -1, w])/
       (3*Pi^3*v^2*w^2*(1 - w + w^2)^3) + 
      (100*CA*CF^2*(-1 + w)^10*\[Alpha]s^2*G[0, -1, w])/
       (27*Pi^3*v^2*w^2*(1 - w + w^2)^3) - 
      (4375*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*G[0, -1, w])/
       (12*Pi^3*v^2*w*(1 - w + w^2)^3) - (131*CA*CF^2*(-1 + w)^8*\[Alpha]s^2*
        G[0, -1, w])/(36*Pi^3*v^2*w*(1 - w + w^2)^3) + 
      (13235*CA^2*CF*(-1 + w)^4*w*\[Alpha]s^2*G[0, -1, w])/
       (36*Pi^3*v^2*(1 - w + w^2)^3) + (318*CA*CF^2*(-1 + w)^4*w*\[Alpha]s^2*
        G[0, -1, w])/(Pi^3*v^2*(1 - w + w^2)^3) + 
      (13795*CA^2*CF*(-1 + w)^2*w^2*\[Alpha]s^2*G[0, -1, w])/
       (12*Pi^3*v^2*(1 - w + w^2)^3) + (8143*CA*CF^2*(-1 + w)^2*w^2*
        \[Alpha]s^2*G[0, -1, w])/(18*Pi^3*v^2*(1 - w + w^2)^3) + 
      (1835*CA^2*CF*w^3*\[Alpha]s^2*G[0, -1, w])/
       (2*Pi^3*v^2*(1 - w + w^2)^3) + (2309*CA*CF^2*w^3*\[Alpha]s^2*
        G[0, -1, w])/(9*Pi^3*v^2*(1 - w + w^2)^3) + 
      (4555*CA^2*CF*w^4*\[Alpha]s^2*G[0, -1, w])/(18*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^3) + (1304*CA*CF^2*w^4*\[Alpha]s^2*G[0, -1, w])/
       (27*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^3) - 
      (65*CA^3*(-1 + w)^4*\[Alpha]s^2*G[0, -1, w])/
       (16*Pi^3*v^2*(1 - w + w^2)^2) + (65*CA^2*(CA - 2*CF)*(-1 + w)^4*
        \[Alpha]s^2*G[0, -1, w])/(16*Pi^3*v^2*(1 - w + w^2)^2) + 
      (17*CA*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -1, w])/
       (2*Pi^3*v^2*(1 - w + w^2)^2) - (16435*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*
        G[0, -1, w])/(72*Pi^3*v^2*(1 - w + w^2)^2) - 
      (55*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -1, w])/
       (4*Pi^3*v^2*(1 - w + w^2)^2) - (57*CA*CF^2*(-1 + w)^4*\[Alpha]s^2*
        G[0, -1, w])/(2*Pi^3*v^2*(1 - w + w^2)^2) + 
      (CA^3*(-1 + w)^8*\[Alpha]s^2*G[0, -1, w])/(4*Pi^3*v^2*w^2*
        (1 - w + w^2)^2) - (CA^2*(CA - 2*CF)*(-1 + w)^8*\[Alpha]s^2*
        G[0, -1, w])/(4*Pi^3*v^2*w^2*(1 - w + w^2)^2) - 
      (CA*CF*(-1 + w)^8*\[Alpha]s^2*G[0, -1, w])/(2*Pi^3*v^2*w^2*
        (1 - w + w^2)^2) - (655*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*G[0, -1, w])/
       (72*Pi^3*v^2*w^2*(1 - w + w^2)^2) - (7*CA*(CA - 2*CF)*CF*(-1 + w)^8*
        \[Alpha]s^2*G[0, -1, w])/(12*Pi^3*v^2*w^2*(1 - w + w^2)^2) - 
      (3*CA*CF^2*(-1 + w)^8*\[Alpha]s^2*G[0, -1, w])/
       (2*Pi^3*v^2*w^2*(1 - w + w^2)^2) + (19*CA^3*(-1 + w)^6*\[Alpha]s^2*
        G[0, -1, w])/(32*Pi^3*v^2*w*(1 - w + w^2)^2) - 
      (19*CA^2*(CA - 2*CF)*(-1 + w)^6*\[Alpha]s^2*G[0, -1, w])/
       (32*Pi^3*v^2*w*(1 - w + w^2)^2) - (CA*CF*(-1 + w)^6*\[Alpha]s^2*
        G[0, -1, w])/(Pi^3*v^2*w*(1 - w + w^2)^2) - 
      (10591*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*G[0, -1, w])/
       (144*Pi^3*v^2*w*(1 - w + w^2)^2) - (169*CA*(CA - 2*CF)*CF*(-1 + w)^6*
        \[Alpha]s^2*G[0, -1, w])/(6*Pi^3*v^2*w*(1 - w + w^2)^2) - 
      (3*CA*CF^2*(-1 + w)^6*\[Alpha]s^2*G[0, -1, w])/
       (Pi^3*v^2*w*(1 - w + w^2)^2) - (353*CA^3*(-1 + w)^2*w*\[Alpha]s^2*
        G[0, -1, w])/(32*Pi^3*v^2*(1 - w + w^2)^2) + 
      (353*CA^2*(CA - 2*CF)*(-1 + w)^2*w*\[Alpha]s^2*G[0, -1, w])/
       (32*Pi^3*v^2*(1 - w + w^2)^2) + (22*CA*CF*(-1 + w)^2*w*\[Alpha]s^2*
        G[0, -1, w])/(Pi^3*v^2*(1 - w + w^2)^2) - 
      (47711*CA^2*CF*(-1 + w)^2*w*\[Alpha]s^2*G[0, -1, w])/
       (144*Pi^3*v^2*(1 - w + w^2)^2) + (1405*CA*(CA - 2*CF)*CF*(-1 + w)^2*w*
        \[Alpha]s^2*G[0, -1, w])/(27*Pi^3*v^2*(1 - w + w^2)^2) - 
      (78*CA*CF^2*(-1 + w)^2*w*\[Alpha]s^2*G[0, -1, w])/
       (Pi^3*v^2*(1 - w + w^2)^2) - (35*CA^3*w^2*\[Alpha]s^2*G[0, -1, w])/
       (4*Pi^3*v^2*(1 - w + w^2)^2) + (35*CA^2*(CA - 2*CF)*w^2*\[Alpha]s^2*
        G[0, -1, w])/(4*Pi^3*v^2*(1 - w + w^2)^2) + 
      (17*CA*CF*w^2*\[Alpha]s^2*G[0, -1, w])/(Pi^3*v^2*(1 - w + w^2)^2) - 
      (17051*CA^2*CF*w^2*\[Alpha]s^2*G[0, -1, w])/
       (72*Pi^3*v^2*(1 - w + w^2)^2) + (2083*CA*(CA - 2*CF)*CF*w^2*
        \[Alpha]s^2*G[0, -1, w])/(54*Pi^3*v^2*(1 - w + w^2)^2) - 
      (75*CA*CF^2*w^2*\[Alpha]s^2*G[0, -1, w])/(Pi^3*v^2*(1 - w + w^2)^2) - 
      (17*CA^3*w^3*\[Alpha]s^2*G[0, -1, w])/(8*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) + (17*CA^2*(CA - 2*CF)*w^3*\[Alpha]s^2*G[0, -1, w])/
       (8*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^2) + 
      (4*CA*CF*w^3*\[Alpha]s^2*G[0, -1, w])/(Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) - (2477*CA^2*CF*w^3*\[Alpha]s^2*G[0, -1, w])/
       (36*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^2) - 
      (71*CA*(CA - 2*CF)*CF*w^3*\[Alpha]s^2*G[0, -1, w])/
       (27*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^2) - 
      (24*CA*CF^2*w^3*\[Alpha]s^2*G[0, -1, w])/(Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) - (385*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, -1, w])/
       (24*Pi^3*v^2*(1 - w + w^2)) + (925*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*
        G[0, -1, w])/(24*Pi^3*v^2*w^2*(1 - w + w^2)) + 
      (4565*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -1, w])/
       (24*Pi^3*v^2*w*(1 - w + w^2)) - (2695*CA^2*CF*w*\[Alpha]s^2*
        G[0, -1, w])/(8*Pi^3*v^2*(1 - w + w^2)) - 
      (2135*CA^2*CF*w^2*\[Alpha]s^2*G[0, -1, w])/(12*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)) - (8*CA^2*CF*r2*\[Alpha]s^2*G[0, 0, a1])/
       (3*Pi^3*v^2) + (13*CA*(CA - 2*CF)*CF*r2*\[Alpha]s^2*G[0, 0, a1])/
       (9*Pi^3*v^2) + (26*CA*CF^2*r2*\[Alpha]s^2*G[0, 0, a1])/(9*Pi^3*v^2) - 
      (5*CA*(CA - 2*CF)*CF*r2*(-1 + w)^2*\[Alpha]s^2*G[0, 0, a1])/
       (18*Pi^3*v^2*w) - (5*CA*CF^2*r2*(-1 + w)^2*\[Alpha]s^2*G[0, 0, a1])/
       (9*Pi^3*v^2*w) + (CA^2*CF*r2*w*\[Alpha]s^2*G[0, 0, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) - (CA*(CA - 2*CF)*CF*r2*w*\[Alpha]s^2*
        G[0, 0, a1])/(6*Pi^3*v^2*(-1 + w)^2) - 
      (CA*CF^2*r2*w*\[Alpha]s^2*G[0, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (383*CA^3*\[Alpha]s^2*G[0, 0, w])/(32*Pi^3*v^2) - 
      (383*CA^2*(CA - 2*CF)*\[Alpha]s^2*G[0, 0, w])/(32*Pi^3*v^2) - 
      (2*CA*CF*\[Alpha]s^2*G[0, 0, w])/(Pi^3*v^2) - 
      (963*CA^2*CF*\[Alpha]s^2*G[0, 0, w])/(16*Pi^3*v^2) + 
      (37*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, 0, w])/(2*Pi^3*v^2) + 
      (163*CA*CF^2*\[Alpha]s^2*G[0, 0, w])/(4*Pi^3*v^2) - 
      ((3*I)*CA^2*CF*\[Alpha]s^2*G[0, 0, w])/(Pi^2*v^2) + 
      (((11*I)/2)*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, 0, w])/(Pi^2*v^2) + 
      ((18*I)*CA*CF^2*\[Alpha]s^2*G[0, 0, w])/(Pi^2*v^2) - 
      (187*CA^3*(-1 + w)^4*\[Alpha]s^2*G[0, 0, w])/(192*Pi^3*v^2*w^2) + 
      (187*CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2*G[0, 0, w])/
       (192*Pi^3*v^2*w^2) + (CA*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 0, w])/
       (18*Pi^3*v^2*w^2) + (137*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 0, w])/
       (288*Pi^3*v^2*w^2) - (19*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*
        G[0, 0, w])/(36*Pi^3*v^2*w^2) + (5*CA*CF^2*(-1 + w)^4*\[Alpha]s^2*
        G[0, 0, w])/(4*Pi^3*v^2*w^2) + ((I/6)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*
        G[0, 0, w])/(Pi^2*v^2*w^2) - (((17*I)/48)*CA*(CA - 2*CF)*CF*
        (-1 + w)^4*\[Alpha]s^2*G[0, 0, w])/(Pi^2*v^2*w^2) - 
      (39*CA^3*(-1 + w)^2*\[Alpha]s^2*G[0, 0, w])/(64*Pi^3*v^2*w) + 
      (39*CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*G[0, 0, w])/
       (64*Pi^3*v^2*w) - (1527*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, 0, w])/
       (32*Pi^3*v^2*w) - (349*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, 0, w])/(24*Pi^3*v^2*w) - (139*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*
        G[0, 0, w])/(8*Pi^3*v^2*w) - ((I/16)*CA^3*(-1 + w)^2*\[Alpha]s^2*
        G[0, 0, w])/(Pi^2*v^2*w) + ((I/16)*CA^2*(CA - 2*CF)*(-1 + w)^2*
        \[Alpha]s^2*G[0, 0, w])/(Pi^2*v^2*w) - 
      ((I/8)*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, 0, w])/(Pi^2*v^2*w) - 
      ((I/2)*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*G[0, 0, w])/
       (Pi^2*v^2*w) + (((9*I)/2)*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[0, 0, w])/
       (Pi^2*v^2*w) + (2*CA^3*w*\[Alpha]s^2*G[0, 0, w])/
       (Pi^3*v^2*(-1 + w)^2) - (2*CA^2*(CA - 2*CF)*w*\[Alpha]s^2*G[0, 0, w])/
       (Pi^3*v^2*(-1 + w)^2) - (8*CA*CF*w*\[Alpha]s^2*G[0, 0, w])/
       (9*Pi^3*v^2*(-1 + w)^2) - (2153*CA^2*CF*w*\[Alpha]s^2*G[0, 0, w])/
       (72*Pi^3*v^2*(-1 + w)^2) - (20*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[0, 0, w])/(9*Pi^3*v^2*(-1 + w)^2) + 
      (8*CA*CF^2*w*\[Alpha]s^2*G[0, 0, w])/(Pi^3*v^2*(-1 + w)^2) + 
      (((7*I)/3)*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, 0, w])/
       (Pi^2*v^2*(-1 + w)^2) - (31*CA^3*(-1 + w)*\[Alpha]s^2*G[0, 0, w])/
       (18*Pi^3*v^2*(1 + w)) + (31*CA^2*(CA - 2*CF)*(-1 + w)*\[Alpha]s^2*
        G[0, 0, w])/(18*Pi^3*v^2*(1 + w)) - 
      (113*CA^2*CF*(-1 + w)*\[Alpha]s^2*G[0, 0, w])/(9*Pi^3*v^2*(1 + w)) - 
      (3*CA*(CA - 2*CF)*CF*(-1 + w)*\[Alpha]s^2*G[0, 0, w])/
       (2*Pi^3*v^2*(1 + w)) + (9*CA*CF^2*(-1 + w)*\[Alpha]s^2*G[0, 0, w])/
       (Pi^3*v^2*(1 + w)) - (35*CA^3*(-1 + w)^5*\[Alpha]s^2*G[0, 0, w])/
       (144*Pi^3*v^2*w^2*(1 + w)) + (35*CA^2*(CA - 2*CF)*(-1 + w)^5*
        \[Alpha]s^2*G[0, 0, w])/(144*Pi^3*v^2*w^2*(1 + w)) - 
      (49*CA^2*CF*(-1 + w)^5*\[Alpha]s^2*G[0, 0, w])/
       (72*Pi^3*v^2*w^2*(1 + w)) - (101*CA^3*(-1 + w)^3*\[Alpha]s^2*
        G[0, 0, w])/(72*Pi^3*v^2*w*(1 + w)) + 
      (101*CA^2*(CA - 2*CF)*(-1 + w)^3*\[Alpha]s^2*G[0, 0, w])/
       (72*Pi^3*v^2*w*(1 + w)) - (223*CA^2*CF*(-1 + w)^3*\[Alpha]s^2*
        G[0, 0, w])/(36*Pi^3*v^2*w*(1 + w)) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^3*\[Alpha]s^2*G[0, 0, w])/
       (12*Pi^3*v^2*w*(1 + w)) + (9*CA*CF^2*(-1 + w)^3*\[Alpha]s^2*
        G[0, 0, w])/(8*Pi^3*v^2*w*(1 + w)) + 
      (14*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, 0, w])/
       (Pi^3*v^2*(3 - 3*w^2)) + (16*CA^2*CF*w*\[Alpha]s^2*G[0, 0, w])/
       (3*Pi^3*v^2*(-1 + w^2)) + (18*CA*CF^2*w*\[Alpha]s^2*G[0, 0, w])/
       (Pi^3*v^2*(-1 + w^2)) - (4087*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*
        G[0, 0, w])/(18*Pi^3*v^2*(1 - w + w^2)^5) - 
      (1127*CA^2*CF*(-1 + w)^14*\[Alpha]s^2*G[0, 0, w])/
       (36*Pi^3*v^2*w^2*(1 - w + w^2)^5) - 
      (5149*CA^2*CF*(-1 + w)^12*\[Alpha]s^2*G[0, 0, w])/
       (36*Pi^3*v^2*w*(1 - w + w^2)^5) - (1069*CA^2*CF*(-1 + w)^8*w*
        \[Alpha]s^2*G[0, 0, w])/(18*Pi^3*v^2*(1 - w + w^2)^5) + 
      (10703*CA^2*CF*(-1 + w)^6*w^2*\[Alpha]s^2*G[0, 0, w])/
       (36*Pi^3*v^2*(1 - w + w^2)^5) + (17815*CA^2*CF*(-1 + w)^4*w^3*
        \[Alpha]s^2*G[0, 0, w])/(36*Pi^3*v^2*(1 - w + w^2)^5) + 
      (1157*CA^2*CF*(-1 + w)^2*w^4*\[Alpha]s^2*G[0, 0, w])/
       (3*Pi^3*v^2*(1 - w + w^2)^5) + (484*CA^2*CF*w^5*\[Alpha]s^2*
        G[0, 0, w])/(3*Pi^3*v^2*(1 - w + w^2)^5) + 
      (175*CA^2*CF*w^6*\[Alpha]s^2*G[0, 0, w])/(6*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^5) + (623*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*G[0, 0, w])/
       (12*Pi^3*v^2*(1 - w + w^2)^4) - (179*CA^2*CF*(-1 + w)^12*\[Alpha]s^2*
        G[0, 0, w])/(36*Pi^3*v^2*w^2*(1 - w + w^2)^4) + 
      (125*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*G[0, 0, w])/
       (72*Pi^3*v^2*w*(1 - w + w^2)^4) + (7697*CA^2*CF*(-1 + w)^6*w*
        \[Alpha]s^2*G[0, 0, w])/(72*Pi^3*v^2*(1 - w + w^2)^4) + 
      (4165*CA^2*CF*(-1 + w)^4*w^2*\[Alpha]s^2*G[0, 0, w])/
       (36*Pi^3*v^2*(1 - w + w^2)^4) + (743*CA^2*CF*(-1 + w)^2*w^3*
        \[Alpha]s^2*G[0, 0, w])/(8*Pi^3*v^2*(1 - w + w^2)^4) + 
      (623*CA^2*CF*w^4*\[Alpha]s^2*G[0, 0, w])/(12*Pi^3*v^2*
        (1 - w + w^2)^4) + (313*CA^2*CF*w^5*\[Alpha]s^2*G[0, 0, w])/
       (24*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^4) + 
      (949*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*G[0, 0, w])/
       (4*Pi^3*v^2*(1 - w + w^2)^3) - (745*CA*CF^2*(-1 + w)^6*\[Alpha]s^2*
        G[0, 0, w])/(24*Pi^3*v^2*(1 - w + w^2)^3) + 
      (52*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*G[0, 0, w])/
       (Pi^3*v^2*w^2*(1 - w + w^2)^3) - (20*CA*CF^2*(-1 + w)^10*\[Alpha]s^2*
        G[0, 0, w])/(9*Pi^3*v^2*w^2*(1 - w + w^2)^3) + 
      (875*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*G[0, 0, w])/
       (4*Pi^3*v^2*w*(1 - w + w^2)^3) + (95*CA*CF^2*(-1 + w)^8*\[Alpha]s^2*
        G[0, 0, w])/(24*Pi^3*v^2*w*(1 - w + w^2)^3) - 
      (2647*CA^2*CF*(-1 + w)^4*w*\[Alpha]s^2*G[0, 0, w])/
       (12*Pi^3*v^2*(1 - w + w^2)^3) - (1317*CA*CF^2*(-1 + w)^4*w*\[Alpha]s^2*
        G[0, 0, w])/(8*Pi^3*v^2*(1 - w + w^2)^3) - 
      (2759*CA^2*CF*(-1 + w)^2*w^2*\[Alpha]s^2*G[0, 0, w])/
       (4*Pi^3*v^2*(1 - w + w^2)^3) - (5609*CA*CF^2*(-1 + w)^2*w^2*
        \[Alpha]s^2*G[0, 0, w])/(24*Pi^3*v^2*(1 - w + w^2)^3) - 
      (1101*CA^2*CF*w^3*\[Alpha]s^2*G[0, 0, w])/(2*Pi^3*v^2*
        (1 - w + w^2)^3) - (379*CA*CF^2*w^3*\[Alpha]s^2*G[0, 0, w])/
       (3*Pi^3*v^2*(1 - w + w^2)^3) - (911*CA^2*CF*w^4*\[Alpha]s^2*
        G[0, 0, w])/(6*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^3) - 
      (757*CA*CF^2*w^4*\[Alpha]s^2*G[0, 0, w])/(36*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^3) + (65*CA^3*(-1 + w)^4*\[Alpha]s^2*G[0, 0, w])/
       (32*Pi^3*v^2*(1 - w + w^2)^2) - (65*CA^2*(CA - 2*CF)*(-1 + w)^4*
        \[Alpha]s^2*G[0, 0, w])/(32*Pi^3*v^2*(1 - w + w^2)^2) - 
      (17*CA*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 0, w])/
       (4*Pi^3*v^2*(1 - w + w^2)^2) + (19159*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*
        G[0, 0, w])/(144*Pi^3*v^2*(1 - w + w^2)^2) + 
      (139*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 0, w])/
       (12*Pi^3*v^2*(1 - w + w^2)^2) + (57*CA*CF^2*(-1 + w)^4*\[Alpha]s^2*
        G[0, 0, w])/(4*Pi^3*v^2*(1 - w + w^2)^2) - 
      (CA^3*(-1 + w)^8*\[Alpha]s^2*G[0, 0, w])/(8*Pi^3*v^2*w^2*
        (1 - w + w^2)^2) + (CA^2*(CA - 2*CF)*(-1 + w)^8*\[Alpha]s^2*
        G[0, 0, w])/(8*Pi^3*v^2*w^2*(1 - w + w^2)^2) + 
      (CA*CF*(-1 + w)^8*\[Alpha]s^2*G[0, 0, w])/(4*Pi^3*v^2*w^2*
        (1 - w + w^2)^2) + (193*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*G[0, 0, w])/
       (36*Pi^3*v^2*w^2*(1 - w + w^2)^2) + (5*CA*(CA - 2*CF)*CF*(-1 + w)^8*
        \[Alpha]s^2*G[0, 0, w])/(12*Pi^3*v^2*w^2*(1 - w + w^2)^2) + 
      (3*CA*CF^2*(-1 + w)^8*\[Alpha]s^2*G[0, 0, w])/(4*Pi^3*v^2*w^2*
        (1 - w + w^2)^2) - (19*CA^3*(-1 + w)^6*\[Alpha]s^2*G[0, 0, w])/
       (64*Pi^3*v^2*w*(1 - w + w^2)^2) + (19*CA^2*(CA - 2*CF)*(-1 + w)^6*
        \[Alpha]s^2*G[0, 0, w])/(64*Pi^3*v^2*w*(1 - w + w^2)^2) + 
      (CA*CF*(-1 + w)^6*\[Alpha]s^2*G[0, 0, w])/(2*Pi^3*v^2*w*
        (1 - w + w^2)^2) + (12433*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*G[0, 0, w])/
       (288*Pi^3*v^2*w*(1 - w + w^2)^2) + (71*CA*(CA - 2*CF)*CF*(-1 + w)^6*
        \[Alpha]s^2*G[0, 0, w])/(4*Pi^3*v^2*w*(1 - w + w^2)^2) + 
      (3*CA*CF^2*(-1 + w)^6*\[Alpha]s^2*G[0, 0, w])/
       (2*Pi^3*v^2*w*(1 - w + w^2)^2) + (353*CA^3*(-1 + w)^2*w*\[Alpha]s^2*
        G[0, 0, w])/(64*Pi^3*v^2*(1 - w + w^2)^2) - 
      (353*CA^2*(CA - 2*CF)*(-1 + w)^2*w*\[Alpha]s^2*G[0, 0, w])/
       (64*Pi^3*v^2*(1 - w + w^2)^2) - (11*CA*CF*(-1 + w)^2*w*\[Alpha]s^2*
        G[0, 0, w])/(Pi^3*v^2*(1 - w + w^2)^2) + 
      (6141*CA^2*CF*(-1 + w)^2*w*\[Alpha]s^2*G[0, 0, w])/
       (32*Pi^3*v^2*(1 - w + w^2)^2) - (239*CA*(CA - 2*CF)*CF*(-1 + w)^2*w*
        \[Alpha]s^2*G[0, 0, w])/(9*Pi^3*v^2*(1 - w + w^2)^2) + 
      (39*CA*CF^2*(-1 + w)^2*w*\[Alpha]s^2*G[0, 0, w])/
       (Pi^3*v^2*(1 - w + w^2)^2) + (35*CA^3*w^2*\[Alpha]s^2*G[0, 0, w])/
       (8*Pi^3*v^2*(1 - w + w^2)^2) - (35*CA^2*(CA - 2*CF)*w^2*\[Alpha]s^2*
        G[0, 0, w])/(8*Pi^3*v^2*(1 - w + w^2)^2) - 
      (17*CA*CF*w^2*\[Alpha]s^2*G[0, 0, w])/(2*Pi^3*v^2*(1 - w + w^2)^2) + 
      (3283*CA^2*CF*w^2*\[Alpha]s^2*G[0, 0, w])/(24*Pi^3*v^2*
        (1 - w + w^2)^2) - (377*CA*(CA - 2*CF)*CF*w^2*\[Alpha]s^2*G[0, 0, w])/
       (18*Pi^3*v^2*(1 - w + w^2)^2) + (75*CA*CF^2*w^2*\[Alpha]s^2*
        G[0, 0, w])/(2*Pi^3*v^2*(1 - w + w^2)^2) + 
      (17*CA^3*w^3*\[Alpha]s^2*G[0, 0, w])/(16*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) - (17*CA^2*(CA - 2*CF)*w^3*\[Alpha]s^2*G[0, 0, w])/
       (16*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^2) - 
      (2*CA*CF*w^3*\[Alpha]s^2*G[0, 0, w])/(Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) + (317*CA^2*CF*w^3*\[Alpha]s^2*G[0, 0, w])/
       (8*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^2) + 
      (67*CA*(CA - 2*CF)*CF*w^3*\[Alpha]s^2*G[0, 0, w])/
       (36*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^2) + 
      (12*CA*CF^2*w^3*\[Alpha]s^2*G[0, 0, w])/(Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) + (77*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, 0, w])/
       (8*Pi^3*v^2*(1 - w + w^2)) - (185*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*
        G[0, 0, w])/(8*Pi^3*v^2*w^2*(1 - w + w^2)) - 
      (913*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 0, w])/
       (8*Pi^3*v^2*w*(1 - w + w^2)) + (1617*CA^2*CF*w*\[Alpha]s^2*G[0, 0, w])/
       (8*Pi^3*v^2*(1 - w + w^2)) + (427*CA^2*CF*w^2*\[Alpha]s^2*G[0, 0, w])/
       (4*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)) + 
      (8*CA^2*CF*r2*\[Alpha]s^2*G[0, 1, a1])/(3*Pi^3*v^2) - 
      (13*CA*(CA - 2*CF)*CF*r2*\[Alpha]s^2*G[0, 1, a1])/(9*Pi^3*v^2) - 
      (26*CA*CF^2*r2*\[Alpha]s^2*G[0, 1, a1])/(9*Pi^3*v^2) + 
      (5*CA*(CA - 2*CF)*CF*r2*(-1 + w)^2*\[Alpha]s^2*G[0, 1, a1])/
       (18*Pi^3*v^2*w) + (5*CA*CF^2*r2*(-1 + w)^2*\[Alpha]s^2*G[0, 1, a1])/
       (9*Pi^3*v^2*w) - (CA^2*CF*r2*w*\[Alpha]s^2*G[0, 1, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) + (CA*(CA - 2*CF)*CF*r2*w*\[Alpha]s^2*
        G[0, 1, a1])/(6*Pi^3*v^2*(-1 + w)^2) + 
      (CA*CF^2*r2*w*\[Alpha]s^2*G[0, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (13*CA^3*\[Alpha]s^2*G[0, 1, w])/(2*Pi^3*v^2) + 
      (13*CA^2*(CA - 2*CF)*\[Alpha]s^2*G[0, 1, w])/(2*Pi^3*v^2) + 
      (75*CA^2*CF*\[Alpha]s^2*G[0, 1, w])/(2*Pi^3*v^2) - 
      (52*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, 1, w])/(3*Pi^3*v^2) - 
      (188*CA*CF^2*\[Alpha]s^2*G[0, 1, w])/(3*Pi^3*v^2) + 
      (((3*I)/2)*CA^2*CF*\[Alpha]s^2*G[0, 1, w])/(Pi^2*v^2) + 
      ((2*I)*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, 1, w])/(Pi^2*v^2) + 
      ((6*I)*CA*CF^2*\[Alpha]s^2*G[0, 1, w])/(Pi^2*v^2) + 
      (47*CA^3*(-1 + w)^4*\[Alpha]s^2*G[0, 1, w])/(72*Pi^3*v^2*w^2) - 
      (47*CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2*G[0, 1, w])/
       (72*Pi^3*v^2*w^2) - (89*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 1, w])/
       (108*Pi^3*v^2*w^2) - (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*
        G[0, 1, w])/(9*Pi^3*v^2*w^2) - (22*CA*CF^2*(-1 + w)^4*\[Alpha]s^2*
        G[0, 1, w])/(27*Pi^3*v^2*w^2) + ((I/6)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*
        G[0, 1, w])/(Pi^2*v^2*w^2) - ((I/24)*CA*(CA - 2*CF)*CF*(-1 + w)^4*
        \[Alpha]s^2*G[0, 1, w])/(Pi^2*v^2*w^2) + 
      (5*CA^3*(-1 + w)^2*\[Alpha]s^2*G[0, 1, w])/(32*Pi^3*v^2*w) - 
      (5*CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*G[0, 1, w])/
       (32*Pi^3*v^2*w) + (425*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, 1, w])/
       (16*Pi^3*v^2*w) + (11*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, 1, w])/(Pi^3*v^2*w) + (19*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*
        G[0, 1, w])/(2*Pi^3*v^2*w) + ((I/4)*CA^3*(-1 + w)^2*\[Alpha]s^2*
        G[0, 1, w])/(Pi^2*v^2*w) - ((I/4)*CA^2*(CA - 2*CF)*(-1 + w)^2*
        \[Alpha]s^2*G[0, 1, w])/(Pi^2*v^2*w) + 
      (((5*I)/4)*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, 1, w])/(Pi^2*v^2*w) + 
      ((I/2)*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*G[0, 1, w])/
       (Pi^2*v^2*w) + (((3*I)/2)*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[0, 1, w])/
       (Pi^2*v^2*w) - (59*CA^3*w*\[Alpha]s^2*G[0, 1, w])/
       (36*Pi^3*v^2*(-1 + w)^2) + (59*CA^2*(CA - 2*CF)*w*\[Alpha]s^2*
        G[0, 1, w])/(36*Pi^3*v^2*(-1 + w)^2) + 
      (725*CA^2*CF*w*\[Alpha]s^2*G[0, 1, w])/(36*Pi^3*v^2*(-1 + w)^2) + 
      (44*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, 1, w])/
       (27*Pi^3*v^2*(-1 + w)^2) - (104*CA*CF^2*w*\[Alpha]s^2*G[0, 1, w])/
       (27*Pi^3*v^2*(-1 + w)^2) - (((2*I)/3)*CA^2*CF*w*\[Alpha]s^2*
        G[0, 1, w])/(Pi^2*v^2*(-1 + w)^2) + 
      (((7*I)/6)*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, 1, w])/
       (Pi^2*v^2*(-1 + w)^2) + (4087*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*
        G[0, 1, w])/(27*Pi^3*v^2*(1 - w + w^2)^5) + 
      (1127*CA^2*CF*(-1 + w)^14*\[Alpha]s^2*G[0, 1, w])/
       (54*Pi^3*v^2*w^2*(1 - w + w^2)^5) + 
      (5149*CA^2*CF*(-1 + w)^12*\[Alpha]s^2*G[0, 1, w])/
       (54*Pi^3*v^2*w*(1 - w + w^2)^5) + (1069*CA^2*CF*(-1 + w)^8*w*
        \[Alpha]s^2*G[0, 1, w])/(27*Pi^3*v^2*(1 - w + w^2)^5) - 
      (10703*CA^2*CF*(-1 + w)^6*w^2*\[Alpha]s^2*G[0, 1, w])/
       (54*Pi^3*v^2*(1 - w + w^2)^5) - (17815*CA^2*CF*(-1 + w)^4*w^3*
        \[Alpha]s^2*G[0, 1, w])/(54*Pi^3*v^2*(1 - w + w^2)^5) - 
      (2314*CA^2*CF*(-1 + w)^2*w^4*\[Alpha]s^2*G[0, 1, w])/
       (9*Pi^3*v^2*(1 - w + w^2)^5) - (968*CA^2*CF*w^5*\[Alpha]s^2*
        G[0, 1, w])/(9*Pi^3*v^2*(1 - w + w^2)^5) - 
      (175*CA^2*CF*w^6*\[Alpha]s^2*G[0, 1, w])/(9*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^5) - (623*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*G[0, 1, w])/
       (18*Pi^3*v^2*(1 - w + w^2)^4) + (179*CA^2*CF*(-1 + w)^12*\[Alpha]s^2*
        G[0, 1, w])/(54*Pi^3*v^2*w^2*(1 - w + w^2)^4) - 
      (125*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*G[0, 1, w])/
       (108*Pi^3*v^2*w*(1 - w + w^2)^4) - (7697*CA^2*CF*(-1 + w)^6*w*
        \[Alpha]s^2*G[0, 1, w])/(108*Pi^3*v^2*(1 - w + w^2)^4) - 
      (4165*CA^2*CF*(-1 + w)^4*w^2*\[Alpha]s^2*G[0, 1, w])/
       (54*Pi^3*v^2*(1 - w + w^2)^4) - (743*CA^2*CF*(-1 + w)^2*w^3*
        \[Alpha]s^2*G[0, 1, w])/(12*Pi^3*v^2*(1 - w + w^2)^4) - 
      (623*CA^2*CF*w^4*\[Alpha]s^2*G[0, 1, w])/(18*Pi^3*v^2*
        (1 - w + w^2)^4) - (313*CA^2*CF*w^5*\[Alpha]s^2*G[0, 1, w])/
       (36*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^4) - 
      (949*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*G[0, 1, w])/
       (6*Pi^3*v^2*(1 - w + w^2)^3) + (1601*CA*CF^2*(-1 + w)^6*\[Alpha]s^2*
        G[0, 1, w])/(72*Pi^3*v^2*(1 - w + w^2)^3) - 
      (104*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*G[0, 1, w])/
       (3*Pi^3*v^2*w^2*(1 - w + w^2)^3) + (40*CA*CF^2*(-1 + w)^10*\[Alpha]s^2*
        G[0, 1, w])/(27*Pi^3*v^2*w^2*(1 - w + w^2)^3) - 
      (875*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*G[0, 1, w])/
       (6*Pi^3*v^2*w*(1 - w + w^2)^3) - (139*CA*CF^2*(-1 + w)^8*\[Alpha]s^2*
        G[0, 1, w])/(72*Pi^3*v^2*w*(1 - w + w^2)^3) + 
      (2647*CA^2*CF*(-1 + w)^4*w*\[Alpha]s^2*G[0, 1, w])/
       (18*Pi^3*v^2*(1 - w + w^2)^3) + (221*CA*CF^2*(-1 + w)^4*w*\[Alpha]s^2*
        G[0, 1, w])/(2*Pi^3*v^2*(1 - w + w^2)^3) + 
      (2759*CA^2*CF*(-1 + w)^2*w^2*\[Alpha]s^2*G[0, 1, w])/
       (6*Pi^3*v^2*(1 - w + w^2)^3) + (5609*CA*CF^2*(-1 + w)^2*w^2*
        \[Alpha]s^2*G[0, 1, w])/(36*Pi^3*v^2*(1 - w + w^2)^3) + 
      (367*CA^2*CF*w^3*\[Alpha]s^2*G[0, 1, w])/(Pi^3*v^2*(1 - w + w^2)^3) + 
      (758*CA*CF^2*w^3*\[Alpha]s^2*G[0, 1, w])/(9*Pi^3*v^2*(1 - w + w^2)^3) + 
      (911*CA^2*CF*w^4*\[Alpha]s^2*G[0, 1, w])/(9*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^3) + (757*CA*CF^2*w^4*\[Alpha]s^2*G[0, 1, w])/
       (54*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^3) - 
      (65*CA^3*(-1 + w)^4*\[Alpha]s^2*G[0, 1, w])/
       (48*Pi^3*v^2*(1 - w + w^2)^2) + (65*CA^2*(CA - 2*CF)*(-1 + w)^4*
        \[Alpha]s^2*G[0, 1, w])/(48*Pi^3*v^2*(1 - w + w^2)^2) + 
      (17*CA*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 1, w])/
       (6*Pi^3*v^2*(1 - w + w^2)^2) - (6419*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*
        G[0, 1, w])/(72*Pi^3*v^2*(1 - w + w^2)^2) - 
      (58*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 1, w])/
       (9*Pi^3*v^2*(1 - w + w^2)^2) - (19*CA*CF^2*(-1 + w)^4*\[Alpha]s^2*
        G[0, 1, w])/(2*Pi^3*v^2*(1 - w + w^2)^2) + 
      (CA^3*(-1 + w)^8*\[Alpha]s^2*G[0, 1, w])/(12*Pi^3*v^2*w^2*
        (1 - w + w^2)^2) - (CA^2*(CA - 2*CF)*(-1 + w)^8*\[Alpha]s^2*
        G[0, 1, w])/(12*Pi^3*v^2*w^2*(1 - w + w^2)^2) - 
      (CA*CF*(-1 + w)^8*\[Alpha]s^2*G[0, 1, w])/(6*Pi^3*v^2*w^2*
        (1 - w + w^2)^2) - (65*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*G[0, 1, w])/
       (18*Pi^3*v^2*w^2*(1 - w + w^2)^2) - (5*CA*(CA - 2*CF)*CF*(-1 + w)^8*
        \[Alpha]s^2*G[0, 1, w])/(18*Pi^3*v^2*w^2*(1 - w + w^2)^2) - 
      (CA*CF^2*(-1 + w)^8*\[Alpha]s^2*G[0, 1, w])/(2*Pi^3*v^2*w^2*
        (1 - w + w^2)^2) + (19*CA^3*(-1 + w)^6*\[Alpha]s^2*G[0, 1, w])/
       (96*Pi^3*v^2*w*(1 - w + w^2)^2) - (19*CA^2*(CA - 2*CF)*(-1 + w)^6*
        \[Alpha]s^2*G[0, 1, w])/(96*Pi^3*v^2*w*(1 - w + w^2)^2) - 
      (CA*CF*(-1 + w)^6*\[Alpha]s^2*G[0, 1, w])/(3*Pi^3*v^2*w*
        (1 - w + w^2)^2) - (4187*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*G[0, 1, w])/
       (144*Pi^3*v^2*w*(1 - w + w^2)^2) - (407*CA*(CA - 2*CF)*CF*(-1 + w)^6*
        \[Alpha]s^2*G[0, 1, w])/(36*Pi^3*v^2*w*(1 - w + w^2)^2) - 
      (CA*CF^2*(-1 + w)^6*\[Alpha]s^2*G[0, 1, w])/
       (Pi^3*v^2*w*(1 - w + w^2)^2) - (353*CA^3*(-1 + w)^2*w*\[Alpha]s^2*
        G[0, 1, w])/(96*Pi^3*v^2*(1 - w + w^2)^2) + 
      (353*CA^2*(CA - 2*CF)*(-1 + w)^2*w*\[Alpha]s^2*G[0, 1, w])/
       (96*Pi^3*v^2*(1 - w + w^2)^2) + (22*CA*CF*(-1 + w)^2*w*\[Alpha]s^2*
        G[0, 1, w])/(3*Pi^3*v^2*(1 - w + w^2)^2) - 
      (2051*CA^2*CF*(-1 + w)^2*w*\[Alpha]s^2*G[0, 1, w])/
       (16*Pi^3*v^2*(1 - w + w^2)^2) + (2017*CA*(CA - 2*CF)*CF*(-1 + w)^2*w*
        \[Alpha]s^2*G[0, 1, w])/(108*Pi^3*v^2*(1 - w + w^2)^2) - 
      (26*CA*CF^2*(-1 + w)^2*w*\[Alpha]s^2*G[0, 1, w])/
       (Pi^3*v^2*(1 - w + w^2)^2) - (35*CA^3*w^2*\[Alpha]s^2*G[0, 1, w])/
       (12*Pi^3*v^2*(1 - w + w^2)^2) + (35*CA^2*(CA - 2*CF)*w^2*\[Alpha]s^2*
        G[0, 1, w])/(12*Pi^3*v^2*(1 - w + w^2)^2) + 
      (17*CA*CF*w^2*\[Alpha]s^2*G[0, 1, w])/(3*Pi^3*v^2*(1 - w + w^2)^2) - 
      (1097*CA^2*CF*w^2*\[Alpha]s^2*G[0, 1, w])/(12*Pi^3*v^2*
        (1 - w + w^2)^2) + (775*CA*(CA - 2*CF)*CF*w^2*\[Alpha]s^2*G[0, 1, w])/
       (54*Pi^3*v^2*(1 - w + w^2)^2) - (25*CA*CF^2*w^2*\[Alpha]s^2*
        G[0, 1, w])/(Pi^3*v^2*(1 - w + w^2)^2) - 
      (17*CA^3*w^3*\[Alpha]s^2*G[0, 1, w])/(24*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) + (17*CA^2*(CA - 2*CF)*w^3*\[Alpha]s^2*G[0, 1, w])/
       (24*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^2) + 
      (4*CA*CF*w^3*\[Alpha]s^2*G[0, 1, w])/(3*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) - (317*CA^2*CF*w^3*\[Alpha]s^2*G[0, 1, w])/
       (12*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^2) - 
      (67*CA*(CA - 2*CF)*CF*w^3*\[Alpha]s^2*G[0, 1, w])/
       (54*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^2) - 
      (8*CA*CF^2*w^3*\[Alpha]s^2*G[0, 1, w])/(Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) - (77*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, 1, w])/
       (12*Pi^3*v^2*(1 - w + w^2)) + (185*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*
        G[0, 1, w])/(12*Pi^3*v^2*w^2*(1 - w + w^2)) + 
      (913*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 1, w])/
       (12*Pi^3*v^2*w*(1 - w + w^2)) - (539*CA^2*CF*w*\[Alpha]s^2*G[0, 1, w])/
       (4*Pi^3*v^2*(1 - w + w^2)) - (427*CA^2*CF*w^2*\[Alpha]s^2*G[0, 1, w])/
       (6*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)) - 
      (8*CA^2*CF*r2*\[Alpha]s^2*G[1, -1, a1])/(3*Pi^3*v^2) + 
      (13*CA*(CA - 2*CF)*CF*r2*\[Alpha]s^2*G[1, -1, a1])/(9*Pi^3*v^2) + 
      (26*CA*CF^2*r2*\[Alpha]s^2*G[1, -1, a1])/(9*Pi^3*v^2) - 
      (5*CA*(CA - 2*CF)*CF*r2*(-1 + w)^2*\[Alpha]s^2*G[1, -1, a1])/
       (18*Pi^3*v^2*w) - (5*CA*CF^2*r2*(-1 + w)^2*\[Alpha]s^2*G[1, -1, a1])/
       (9*Pi^3*v^2*w) + (CA^2*CF*r2*w*\[Alpha]s^2*G[1, -1, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) - (CA*(CA - 2*CF)*CF*r2*w*\[Alpha]s^2*
        G[1, -1, a1])/(6*Pi^3*v^2*(-1 + w)^2) - 
      (CA*CF^2*r2*w*\[Alpha]s^2*G[1, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      ((8*I)*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, -1, w])/(Pi^2*v^2) + 
      (((2*I)/3)*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, -1, w])/
       (Pi^2*v^2*w^2) - (8*CA^2*CF*r2*\[Alpha]s^2*G[1, 0, a1])/(3*Pi^3*v^2) + 
      (13*CA*(CA - 2*CF)*CF*r2*\[Alpha]s^2*G[1, 0, a1])/(9*Pi^3*v^2) + 
      (26*CA*CF^2*r2*\[Alpha]s^2*G[1, 0, a1])/(9*Pi^3*v^2) - 
      (5*CA*(CA - 2*CF)*CF*r2*(-1 + w)^2*\[Alpha]s^2*G[1, 0, a1])/
       (18*Pi^3*v^2*w) - (5*CA*CF^2*r2*(-1 + w)^2*\[Alpha]s^2*G[1, 0, a1])/
       (9*Pi^3*v^2*w) + (CA^2*CF*r2*w*\[Alpha]s^2*G[1, 0, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) - (CA*(CA - 2*CF)*CF*r2*w*\[Alpha]s^2*
        G[1, 0, a1])/(6*Pi^3*v^2*(-1 + w)^2) - 
      (CA*CF^2*r2*w*\[Alpha]s^2*G[1, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (83*CA^3*\[Alpha]s^2*G[1, 0, w])/(16*Pi^3*v^2) + 
      (83*CA^2*(CA - 2*CF)*\[Alpha]s^2*G[1, 0, w])/(16*Pi^3*v^2) + 
      (4*CA*CF*\[Alpha]s^2*G[1, 0, w])/(Pi^3*v^2) - 
      (39*CA^2*CF*\[Alpha]s^2*G[1, 0, w])/(8*Pi^3*v^2) + 
      (41*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, 0, w])/(3*Pi^3*v^2) + 
      (467*CA*CF^2*\[Alpha]s^2*G[1, 0, w])/(6*Pi^3*v^2) + 
      ((I/2)*CA^3*\[Alpha]s^2*G[1, 0, w])/(Pi^2*v^2) - 
      ((I/2)*CA^2*(CA - 2*CF)*\[Alpha]s^2*G[1, 0, w])/(Pi^2*v^2) + 
      ((29*I)*CA^2*CF*\[Alpha]s^2*G[1, 0, w])/(Pi^2*v^2) - 
      ((25*I)*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, 0, w])/(Pi^2*v^2) - 
      ((102*I)*CA*CF^2*\[Alpha]s^2*G[1, 0, w])/(Pi^2*v^2) - 
      (49*CA^3*(-1 + w)^4*\[Alpha]s^2*G[1, 0, w])/(288*Pi^3*v^2*w^2) + 
      (49*CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2*G[1, 0, w])/
       (288*Pi^3*v^2*w^2) - (CA*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, w])/
       (9*Pi^3*v^2*w^2) + (211*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, w])/
       (432*Pi^3*v^2*w^2) + (19*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*
        G[1, 0, w])/(24*Pi^3*v^2*w^2) + (19*CA*CF^2*(-1 + w)^4*\[Alpha]s^2*
        G[1, 0, w])/(54*Pi^3*v^2*w^2) - ((I/6)*CA^3*(-1 + w)^4*\[Alpha]s^2*
        G[1, 0, w])/(Pi^2*v^2*w^2) + ((I/6)*CA^2*(CA - 2*CF)*(-1 + w)^4*
        \[Alpha]s^2*G[1, 0, w])/(Pi^2*v^2*w^2) - 
      ((2*I)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, w])/(Pi^2*v^2*w^2) + 
      (((55*I)/24)*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, w])/
       (Pi^2*v^2*w^2) - (11*CA^3*(-1 + w)^2*\[Alpha]s^2*G[1, 0, w])/
       (32*Pi^3*v^2*w) + (11*CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*
        G[1, 0, w])/(32*Pi^3*v^2*w) - (119*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, 0, w])/(16*Pi^3*v^2*w) - (109*CA*(CA - 2*CF)*CF*(-1 + w)^2*
        \[Alpha]s^2*G[1, 0, w])/(12*Pi^3*v^2*w) + 
      (3*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[1, 0, w])/(4*Pi^3*v^2*w) + 
      ((I/8)*CA^3*(-1 + w)^2*\[Alpha]s^2*G[1, 0, w])/(Pi^2*v^2*w) - 
      ((I/8)*CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*G[1, 0, w])/
       (Pi^2*v^2*w) - (((7*I)/4)*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, 0, w])/
       (Pi^2*v^2*w) + ((5*I)*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, 0, w])/(Pi^2*v^2*w) - (((51*I)/2)*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*
        G[1, 0, w])/(Pi^2*v^2*w) + (79*CA^3*w*\[Alpha]s^2*G[1, 0, w])/
       (72*Pi^3*v^2*(-1 + w)^2) - (79*CA^2*(CA - 2*CF)*w*\[Alpha]s^2*
        G[1, 0, w])/(72*Pi^3*v^2*(-1 + w)^2) + 
      (16*CA*CF*w*\[Alpha]s^2*G[1, 0, w])/(9*Pi^3*v^2*(-1 + w)^2) - 
      (317*CA^2*CF*w*\[Alpha]s^2*G[1, 0, w])/(72*Pi^3*v^2*(-1 + w)^2) - 
      (190*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[1, 0, w])/
       (27*Pi^3*v^2*(-1 + w)^2) - (284*CA*CF^2*w*\[Alpha]s^2*G[1, 0, w])/
       (27*Pi^3*v^2*(-1 + w)^2) - (4087*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*
        G[1, 0, w])/(54*Pi^3*v^2*(1 - w + w^2)^5) - 
      (1127*CA^2*CF*(-1 + w)^14*\[Alpha]s^2*G[1, 0, w])/
       (108*Pi^3*v^2*w^2*(1 - w + w^2)^5) - 
      (5149*CA^2*CF*(-1 + w)^12*\[Alpha]s^2*G[1, 0, w])/
       (108*Pi^3*v^2*w*(1 - w + w^2)^5) - (1069*CA^2*CF*(-1 + w)^8*w*
        \[Alpha]s^2*G[1, 0, w])/(54*Pi^3*v^2*(1 - w + w^2)^5) + 
      (10703*CA^2*CF*(-1 + w)^6*w^2*\[Alpha]s^2*G[1, 0, w])/
       (108*Pi^3*v^2*(1 - w + w^2)^5) + (17815*CA^2*CF*(-1 + w)^4*w^3*
        \[Alpha]s^2*G[1, 0, w])/(108*Pi^3*v^2*(1 - w + w^2)^5) + 
      (1157*CA^2*CF*(-1 + w)^2*w^4*\[Alpha]s^2*G[1, 0, w])/
       (9*Pi^3*v^2*(1 - w + w^2)^5) + (484*CA^2*CF*w^5*\[Alpha]s^2*
        G[1, 0, w])/(9*Pi^3*v^2*(1 - w + w^2)^5) + 
      (175*CA^2*CF*w^6*\[Alpha]s^2*G[1, 0, w])/(18*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^5) + (623*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*G[1, 0, w])/
       (36*Pi^3*v^2*(1 - w + w^2)^4) - (179*CA^2*CF*(-1 + w)^12*\[Alpha]s^2*
        G[1, 0, w])/(108*Pi^3*v^2*w^2*(1 - w + w^2)^4) + 
      (125*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*G[1, 0, w])/
       (216*Pi^3*v^2*w*(1 - w + w^2)^4) + (7697*CA^2*CF*(-1 + w)^6*w*
        \[Alpha]s^2*G[1, 0, w])/(216*Pi^3*v^2*(1 - w + w^2)^4) + 
      (4165*CA^2*CF*(-1 + w)^4*w^2*\[Alpha]s^2*G[1, 0, w])/
       (108*Pi^3*v^2*(1 - w + w^2)^4) + (743*CA^2*CF*(-1 + w)^2*w^3*
        \[Alpha]s^2*G[1, 0, w])/(24*Pi^3*v^2*(1 - w + w^2)^4) + 
      (623*CA^2*CF*w^4*\[Alpha]s^2*G[1, 0, w])/(36*Pi^3*v^2*
        (1 - w + w^2)^4) + (313*CA^2*CF*w^5*\[Alpha]s^2*G[1, 0, w])/
       (72*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^4) + 
      (949*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*G[1, 0, w])/
       (12*Pi^3*v^2*(1 - w + w^2)^3) - (2029*CA*CF^2*(-1 + w)^6*\[Alpha]s^2*
        G[1, 0, w])/(72*Pi^3*v^2*(1 - w + w^2)^3) + 
      (52*CA^2*CF*(-1 + w)^10*\[Alpha]s^2*G[1, 0, w])/
       (3*Pi^3*v^2*w^2*(1 - w + w^2)^3) - (20*CA*CF^2*(-1 + w)^10*\[Alpha]s^2*
        G[1, 0, w])/(27*Pi^3*v^2*w^2*(1 - w + w^2)^3) + 
      (875*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*G[1, 0, w])/
       (12*Pi^3*v^2*w*(1 - w + w^2)^3) - (169*CA*CF^2*(-1 + w)^8*\[Alpha]s^2*
        G[1, 0, w])/(72*Pi^3*v^2*w*(1 - w + w^2)^3) - 
      (2647*CA^2*CF*(-1 + w)^4*w*\[Alpha]s^2*G[1, 0, w])/
       (36*Pi^3*v^2*(1 - w + w^2)^3) - (397*CA*CF^2*(-1 + w)^4*w*\[Alpha]s^2*
        G[1, 0, w])/(4*Pi^3*v^2*(1 - w + w^2)^3) - 
      (2759*CA^2*CF*(-1 + w)^2*w^2*\[Alpha]s^2*G[1, 0, w])/
       (12*Pi^3*v^2*(1 - w + w^2)^3) - (1267*CA*CF^2*(-1 + w)^2*w^2*
        \[Alpha]s^2*G[1, 0, w])/(9*Pi^3*v^2*(1 - w + w^2)^3) - 
      (367*CA^2*CF*w^3*\[Alpha]s^2*G[1, 0, w])/(2*Pi^3*v^2*(1 - w + w^2)^3) - 
      (793*CA*CF^2*w^3*\[Alpha]s^2*G[1, 0, w])/(9*Pi^3*v^2*(1 - w + w^2)^3) - 
      (911*CA^2*CF*w^4*\[Alpha]s^2*G[1, 0, w])/(18*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^3) - (547*CA*CF^2*w^4*\[Alpha]s^2*G[1, 0, w])/
       (27*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^3) + 
      (65*CA^3*(-1 + w)^4*\[Alpha]s^2*G[1, 0, w])/
       (48*Pi^3*v^2*(1 - w + w^2)^2) - (65*CA^2*(CA - 2*CF)*(-1 + w)^4*
        \[Alpha]s^2*G[1, 0, w])/(48*Pi^3*v^2*(1 - w + w^2)^2) - 
      (17*CA*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, w])/
       (6*Pi^3*v^2*(1 - w + w^2)^2) + (3695*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*
        G[1, 0, w])/(72*Pi^3*v^2*(1 - w + w^2)^2) - 
      (107*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, w])/
       (36*Pi^3*v^2*(1 - w + w^2)^2) + (19*CA*CF^2*(-1 + w)^4*\[Alpha]s^2*
        G[1, 0, w])/(2*Pi^3*v^2*(1 - w + w^2)^2) - 
      (CA^3*(-1 + w)^8*\[Alpha]s^2*G[1, 0, w])/(12*Pi^3*v^2*w^2*
        (1 - w + w^2)^2) + (CA^2*(CA - 2*CF)*(-1 + w)^8*\[Alpha]s^2*
        G[1, 0, w])/(12*Pi^3*v^2*w^2*(1 - w + w^2)^2) + 
      (CA*CF*(-1 + w)^8*\[Alpha]s^2*G[1, 0, w])/(6*Pi^3*v^2*w^2*
        (1 - w + w^2)^2) + (143*CA^2*CF*(-1 + w)^8*\[Alpha]s^2*G[1, 0, w])/
       (72*Pi^3*v^2*w^2*(1 - w + w^2)^2) + (CA*(CA - 2*CF)*CF*(-1 + w)^8*
        \[Alpha]s^2*G[1, 0, w])/(36*Pi^3*v^2*w^2*(1 - w + w^2)^2) + 
      (CA*CF^2*(-1 + w)^8*\[Alpha]s^2*G[1, 0, w])/(2*Pi^3*v^2*w^2*
        (1 - w + w^2)^2) - (19*CA^3*(-1 + w)^6*\[Alpha]s^2*G[1, 0, w])/
       (96*Pi^3*v^2*w*(1 - w + w^2)^2) + (19*CA^2*(CA - 2*CF)*(-1 + w)^6*
        \[Alpha]s^2*G[1, 0, w])/(96*Pi^3*v^2*w*(1 - w + w^2)^2) + 
      (CA*CF*(-1 + w)^6*\[Alpha]s^2*G[1, 0, w])/(3*Pi^3*v^2*w*
        (1 - w + w^2)^2) + (2345*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*G[1, 0, w])/
       (144*Pi^3*v^2*w*(1 - w + w^2)^2) + (143*CA*(CA - 2*CF)*CF*(-1 + w)^6*
        \[Alpha]s^2*G[1, 0, w])/(36*Pi^3*v^2*w*(1 - w + w^2)^2) + 
      (CA*CF^2*(-1 + w)^6*\[Alpha]s^2*G[1, 0, w])/
       (Pi^3*v^2*w*(1 - w + w^2)^2) + (353*CA^3*(-1 + w)^2*w*\[Alpha]s^2*
        G[1, 0, w])/(96*Pi^3*v^2*(1 - w + w^2)^2) - 
      (353*CA^2*(CA - 2*CF)*(-1 + w)^2*w*\[Alpha]s^2*G[1, 0, w])/
       (96*Pi^3*v^2*(1 - w + w^2)^2) - (22*CA*CF*(-1 + w)^2*w*\[Alpha]s^2*
        G[1, 0, w])/(3*Pi^3*v^2*(1 - w + w^2)^2) + 
      (10901*CA^2*CF*(-1 + w)^2*w*\[Alpha]s^2*G[1, 0, w])/
       (144*Pi^3*v^2*(1 - w + w^2)^2) - (1901*CA*(CA - 2*CF)*CF*(-1 + w)^2*w*
        \[Alpha]s^2*G[1, 0, w])/(108*Pi^3*v^2*(1 - w + w^2)^2) + 
      (26*CA*CF^2*(-1 + w)^2*w*\[Alpha]s^2*G[1, 0, w])/
       (Pi^3*v^2*(1 - w + w^2)^2) + (35*CA^3*w^2*\[Alpha]s^2*G[1, 0, w])/
       (12*Pi^3*v^2*(1 - w + w^2)^2) - (35*CA^2*(CA - 2*CF)*w^2*\[Alpha]s^2*
        G[1, 0, w])/(12*Pi^3*v^2*(1 - w + w^2)^2) - 
      (17*CA*CF*w^2*\[Alpha]s^2*G[1, 0, w])/(3*Pi^3*v^2*(1 - w + w^2)^2) + 
      (3935*CA^2*CF*w^2*\[Alpha]s^2*G[1, 0, w])/(72*Pi^3*v^2*
        (1 - w + w^2)^2) - (298*CA*(CA - 2*CF)*CF*w^2*\[Alpha]s^2*G[1, 0, w])/
       (27*Pi^3*v^2*(1 - w + w^2)^2) + (25*CA*CF^2*w^2*\[Alpha]s^2*
        G[1, 0, w])/(Pi^3*v^2*(1 - w + w^2)^2) + 
      (17*CA^3*w^3*\[Alpha]s^2*G[1, 0, w])/(24*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) - (17*CA^2*(CA - 2*CF)*w^3*\[Alpha]s^2*G[1, 0, w])/
       (24*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^2) - 
      (4*CA*CF*w^3*\[Alpha]s^2*G[1, 0, w])/(3*Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) + (575*CA^2*CF*w^3*\[Alpha]s^2*G[1, 0, w])/
       (36*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^2) + 
      (4*CA*(CA - 2*CF)*CF*w^3*\[Alpha]s^2*G[1, 0, w])/
       (27*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)^2) + 
      (8*CA*CF^2*w^3*\[Alpha]s^2*G[1, 0, w])/(Pi^3*v^2*(-1 + w)^2*
        (1 - w + w^2)^2) + (77*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, 0, w])/
       (24*Pi^3*v^2*(1 - w + w^2)) - (185*CA^2*CF*(-1 + w)^6*\[Alpha]s^2*
        G[1, 0, w])/(24*Pi^3*v^2*w^2*(1 - w + w^2)) - 
      (913*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, w])/
       (24*Pi^3*v^2*w*(1 - w + w^2)) + (539*CA^2*CF*w*\[Alpha]s^2*G[1, 0, w])/
       (8*Pi^3*v^2*(1 - w + w^2)) + (427*CA^2*CF*w^2*\[Alpha]s^2*G[1, 0, w])/
       (12*Pi^3*v^2*(-1 + w)^2*(1 - w + w^2)) - 
      (CA*CF*nl*\[Alpha]s^2*(-2503 + (1368*I)*Pi + 306*Pi^2 + 2526*w - 
         (2448*I)*Pi*w - 1836*Pi^2*w + 5961*w^2 - (4032*I)*Pi*w^2 - 
         486*Pi^2*w^2 - (3840*I)*Pi*w^3 + 1392*Pi^2*w^3 - 5961*w^4 + 
         (11268*I)*Pi*w^4 - 486*Pi^2*w^4 - 2526*w^5 - (1224*I)*Pi*w^5 - 
         1836*Pi^2*w^5 + 2503*w^6 - (2916*I)*Pi*w^6 + 306*Pi^2*w^6 - 
         396*(1 + w)^3*(-7 + 23*w - 23*w^2 + 7*w^3)*G[-1, w] + 
         12*(-114 + 204*w + 336*w^2 + 320*w^3 - 939*w^4 + 102*w^5 + 243*w^6 + 
           (3*I)*Pi*(13 - 78*w - 21*w^2 + 60*w^3 - 21*w^4 - 78*w^5 + 13*w^6))*
          G[0, w] + 1512*G[1, w] + (288*I)*Pi*G[1, w] - 432*w*G[1, w] - 
         (1728*I)*Pi*w*G[1, w] - 5400*w^2*G[1, w] - (2160*I)*Pi*w^2*G[1, w] + 
         (5472*I)*Pi*w^3*G[1, w] + 5400*w^4*G[1, w] - (2160*I)*Pi*w^4*
          G[1, w] + 432*w^5*G[1, w] - (1728*I)*Pi*w^5*G[1, w] - 
         1512*w^6*G[1, w] + (288*I)*Pi*w^6*G[1, w] + 792*G[0, -1, w] - 
         4752*w*G[0, -1, w] - 2376*w^2*G[0, -1, w] + 6336*w^3*G[0, -1, w] - 
         2376*w^4*G[0, -1, w] - 4752*w^5*G[0, -1, w] + 792*w^6*G[0, -1, w] - 
         468*G[0, 0, w] + 2808*w*G[0, 0, w] + 756*w^2*G[0, 0, w] - 
         2160*w^3*G[0, 0, w] + 756*w^4*G[0, 0, w] + 2808*w^5*G[0, 0, w] - 
         468*w^6*G[0, 0, w] + 432*G[0, 1, w] - 2592*w*G[0, 1, w] - 
         1296*w^2*G[0, 1, w] + 3456*w^3*G[0, 1, w] - 1296*w^4*G[0, 1, w] - 
         2592*w^5*G[0, 1, w] + 432*w^6*G[0, 1, w] - 288*G[1, 0, w] + 
         1728*w*G[1, 0, w] + 2160*w^2*G[1, 0, w] - 5472*w^3*G[1, 0, w] + 
         2160*w^4*G[1, 0, w] + 1728*w^5*G[1, 0, w] - 288*w^6*G[1, 0, w]))/
       (1296*Pi^3*v^2*(-1 + w)^2*w^2) + 
      (\[Alpha]s^2*(6*(1 + 2*CA)*CF*(1 + w)^2*
          (2*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
           I*(-7 + 16*w - 16*w^3 + 7*w^4) + (2*I)*(1 - 8*w + 12*w^2 - 8*w^3 + 
             w^4)*G[0, w]) + 12*CA*CF*nl*(1 + w)^2*
          (2*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
           I*(-7 + 16*w - 16*w^3 + 7*w^4) + (2*I)*(1 - 8*w + 12*w^2 - 8*w^3 + 
             w^4)*G[0, w]) - CA*(-196*I - (12*I)*CF^2 - 59*Pi - 24*CF^2*Pi + 
           (185*I)*w + (888*I)*CF^2*w + 354*Pi*w + 144*CF^2*Pi*w + 
           (328*I)*w^2 - (2508*I)*CF^2*w^2 - 201*Pi*w^2 - 2520*CF^2*Pi*w^2 + 
           32*Pi*w^3 + 3264*CF^2*Pi*w^3 - (328*I)*w^4 + (2508*I)*CF^2*w^4 - 
           201*Pi*w^4 - 2520*CF^2*Pi*w^4 - (185*I)*w^5 - (888*I)*CF^2*w^5 + 
           354*Pi*w^5 + 144*CF^2*Pi*w^5 + (196*I)*w^6 + (12*I)*CF^2*w^6 - 
           59*Pi*w^6 - 24*CF^2*Pi*w^6 + 2*CA*CF*
            (Pi*(13 - 78*w - 417*w^2 + 608*w^3 - 417*w^4 - 78*w^5 + 13*w^6) - 
             I*(-56 - 113*w + 572*w^2 - 572*w^4 + 113*w^5 + 56*w^6)) + 
           CA^2*(Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 354*w^5 + 59*
                w^6) - I*(-196 + 185*w + 328*w^2 - 328*w^4 - 185*w^5 + 196*
                w^6)) + I*(-59 + 354*w - 201*w^2 + 32*w^3 - 201*w^4 + 
             354*w^5 - 59*w^6 - 24*CF^2*(1 - 6*w + 105*w^2 - 136*w^3 + 105*
                w^4 - 6*w^5 + w^6) + 2*CA*CF*(13 - 78*w - 417*w^2 + 608*w^3 - 
               417*w^4 - 78*w^5 + 13*w^6) + CA^2*(59 - 354*w + 201*w^2 - 32*
                w^3 + 201*w^4 - 354*w^5 + 59*w^6))*G[0, w]) + 
         (108*I)*CA*CF^2*w*(-25 + (9*I)*Pi + 2*Pi^2 - 20*w - (2*I)*Pi*w + 
           (32*I)*Pi*w^2 - 4*Pi^2*w^2 + 20*w^3 - (14*I)*Pi*w^3 + 25*w^4 + 
           (3*I)*Pi*w^4 + 2*Pi^2*w^4 - 6*(-1 + w)*(1 + w)^3*G[-1, w] + 
           (-9 + 2*w - 32*w^2 + 14*w^3 - 3*w^4 + (2*I)*Pi*(-1 + w^2)^2)*
            G[0, w] - (8*I)*Pi*G[1, w] + (16*I)*Pi*w^2*G[1, w] - 
           (8*I)*Pi*w^4*G[1, w] - 2*G[0, 0, w] + 4*w^2*G[0, 0, w] - 
           2*w^4*G[0, 0, w] - 4*G[0, 1, w] + 8*w^2*G[0, 1, w] - 
           4*w^4*G[0, 1, w] + 8*G[1, 0, w] - 16*w^2*G[1, 0, w] + 
           8*w^4*G[1, 0, w])))/(96*Pi^2*v^2*(-1 + w)^2*w^2) + 
      ((I/96)*\[Alpha]s^2*G[0, w]*(6*(1 + 2*CA)*CF*(1 + w)^2*
          (2*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
           I*(-7 + 16*w - 16*w^3 + 7*w^4) + (2*I)*(1 - 8*w + 12*w^2 - 8*w^3 + 
             w^4)*G[0, w]) + 12*CA*CF*nl*(1 + w)^2*
          (2*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
           I*(-7 + 16*w - 16*w^3 + 7*w^4) + (2*I)*(1 - 8*w + 12*w^2 - 8*w^3 + 
             w^4)*G[0, w]) - CA*(-196*I - (12*I)*CF^2 - 59*Pi - 24*CF^2*Pi + 
           (185*I)*w + (888*I)*CF^2*w + 354*Pi*w + 144*CF^2*Pi*w + 
           (328*I)*w^2 - (2508*I)*CF^2*w^2 - 201*Pi*w^2 - 2520*CF^2*Pi*w^2 + 
           32*Pi*w^3 + 3264*CF^2*Pi*w^3 - (328*I)*w^4 + (2508*I)*CF^2*w^4 - 
           201*Pi*w^4 - 2520*CF^2*Pi*w^4 - (185*I)*w^5 - (888*I)*CF^2*w^5 + 
           354*Pi*w^5 + 144*CF^2*Pi*w^5 + (196*I)*w^6 + (12*I)*CF^2*w^6 - 
           59*Pi*w^6 - 24*CF^2*Pi*w^6 + 2*CA*CF*
            (Pi*(13 - 78*w - 417*w^2 + 608*w^3 - 417*w^4 - 78*w^5 + 13*w^6) - 
             I*(-56 - 113*w + 572*w^2 - 572*w^4 + 113*w^5 + 56*w^6)) + 
           CA^2*(Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 354*w^5 + 59*
                w^6) - I*(-196 + 185*w + 328*w^2 - 328*w^4 - 185*w^5 + 196*
                w^6)) + I*(-59 + 354*w - 201*w^2 + 32*w^3 - 201*w^4 + 
             354*w^5 - 59*w^6 - 24*CF^2*(1 - 6*w + 105*w^2 - 136*w^3 + 105*
                w^4 - 6*w^5 + w^6) + 2*CA*CF*(13 - 78*w - 417*w^2 + 608*w^3 - 
               417*w^4 - 78*w^5 + 13*w^6) + CA^2*(59 - 354*w + 201*w^2 - 32*
                w^3 + 201*w^4 - 354*w^5 + 59*w^6))*G[0, w]) + 
         (108*I)*CA*CF^2*w*(-25 + (9*I)*Pi + 2*Pi^2 - 20*w - (2*I)*Pi*w + 
           (32*I)*Pi*w^2 - 4*Pi^2*w^2 + 20*w^3 - (14*I)*Pi*w^3 + 25*w^4 + 
           (3*I)*Pi*w^4 + 2*Pi^2*w^4 - 6*(-1 + w)*(1 + w)^3*G[-1, w] + 
           (-9 + 2*w - 32*w^2 + 14*w^3 - 3*w^4 + (2*I)*Pi*(-1 + w^2)^2)*
            G[0, w] - (8*I)*Pi*G[1, w] + (16*I)*Pi*w^2*G[1, w] - 
           (8*I)*Pi*w^4*G[1, w] - 2*G[0, 0, w] + 4*w^2*G[0, 0, w] - 
           2*w^4*G[0, 0, w] - 4*G[0, 1, w] + 8*w^2*G[0, 1, w] - 
           4*w^4*G[0, 1, w] + 8*G[1, 0, w] - 16*w^2*G[1, 0, w] + 
           8*w^4*G[1, 0, w])))/(Pi^3*v^2*(-1 + w)^2*w^2) - 
      ((I/48)*\[Alpha]s^2*G[1, w]*(6*(1 + 2*CA)*CF*(1 + w)^2*
          (2*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
           I*(-7 + 16*w - 16*w^3 + 7*w^4) + (2*I)*(1 - 8*w + 12*w^2 - 8*w^3 + 
             w^4)*G[0, w]) + 12*CA*CF*nl*(1 + w)^2*
          (2*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
           I*(-7 + 16*w - 16*w^3 + 7*w^4) + (2*I)*(1 - 8*w + 12*w^2 - 8*w^3 + 
             w^4)*G[0, w]) - CA*(-196*I - (12*I)*CF^2 - 59*Pi - 24*CF^2*Pi + 
           (185*I)*w + (888*I)*CF^2*w + 354*Pi*w + 144*CF^2*Pi*w + 
           (328*I)*w^2 - (2508*I)*CF^2*w^2 - 201*Pi*w^2 - 2520*CF^2*Pi*w^2 + 
           32*Pi*w^3 + 3264*CF^2*Pi*w^3 - (328*I)*w^4 + (2508*I)*CF^2*w^4 - 
           201*Pi*w^4 - 2520*CF^2*Pi*w^4 - (185*I)*w^5 - (888*I)*CF^2*w^5 + 
           354*Pi*w^5 + 144*CF^2*Pi*w^5 + (196*I)*w^6 + (12*I)*CF^2*w^6 - 
           59*Pi*w^6 - 24*CF^2*Pi*w^6 + 2*CA*CF*
            (Pi*(13 - 78*w - 417*w^2 + 608*w^3 - 417*w^4 - 78*w^5 + 13*w^6) - 
             I*(-56 - 113*w + 572*w^2 - 572*w^4 + 113*w^5 + 56*w^6)) + 
           CA^2*(Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 354*w^5 + 59*
                w^6) - I*(-196 + 185*w + 328*w^2 - 328*w^4 - 185*w^5 + 196*
                w^6)) + I*(-59 + 354*w - 201*w^2 + 32*w^3 - 201*w^4 + 
             354*w^5 - 59*w^6 - 24*CF^2*(1 - 6*w + 105*w^2 - 136*w^3 + 105*
                w^4 - 6*w^5 + w^6) + 2*CA*CF*(13 - 78*w - 417*w^2 + 608*w^3 - 
               417*w^4 - 78*w^5 + 13*w^6) + CA^2*(59 - 354*w + 201*w^2 - 32*
                w^3 + 201*w^4 - 354*w^5 + 59*w^6))*G[0, w]) + 
         (108*I)*CA*CF^2*w*(-25 + (9*I)*Pi + 2*Pi^2 - 20*w - (2*I)*Pi*w + 
           (32*I)*Pi*w^2 - 4*Pi^2*w^2 + 20*w^3 - (14*I)*Pi*w^3 + 25*w^4 + 
           (3*I)*Pi*w^4 + 2*Pi^2*w^4 - 6*(-1 + w)*(1 + w)^3*G[-1, w] + 
           (-9 + 2*w - 32*w^2 + 14*w^3 - 3*w^4 + (2*I)*Pi*(-1 + w^2)^2)*
            G[0, w] - (8*I)*Pi*G[1, w] + (16*I)*Pi*w^2*G[1, w] - 
           (8*I)*Pi*w^4*G[1, w] - 2*G[0, 0, w] + 4*w^2*G[0, 0, w] - 
           2*w^4*G[0, 0, w] - 4*G[0, 1, w] + 8*w^2*G[0, 1, w] - 
           4*w^4*G[0, 1, w] + 8*G[1, 0, w] - 16*w^2*G[1, 0, w] + 
           8*w^4*G[1, 0, w])))/(Pi^3*v^2*(-1 + w)^2*w^2) + 
      (8*CA^2*CF*r2*\[Alpha]s^2*G[1, 1, a1])/(3*Pi^3*v^2) - 
      (13*CA*(CA - 2*CF)*CF*r2*\[Alpha]s^2*G[1, 1, a1])/(9*Pi^3*v^2) - 
      (26*CA*CF^2*r2*\[Alpha]s^2*G[1, 1, a1])/(9*Pi^3*v^2) + 
      (5*CA*(CA - 2*CF)*CF*r2*(-1 + w)^2*\[Alpha]s^2*G[1, 1, a1])/
       (18*Pi^3*v^2*w) + (5*CA*CF^2*r2*(-1 + w)^2*\[Alpha]s^2*G[1, 1, a1])/
       (9*Pi^3*v^2*w) - (CA^2*CF*r2*w*\[Alpha]s^2*G[1, 1, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) + (CA*(CA - 2*CF)*CF*r2*w*\[Alpha]s^2*
        G[1, 1, a1])/(6*Pi^3*v^2*(-1 + w)^2) + 
      (CA*CF^2*r2*w*\[Alpha]s^2*G[1, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      ((6*I)*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, 1, w])/(Pi^2*v^2) - 
      (((2*I)/3)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 1, w])/(Pi^2*v^2*w^2) + 
      (((5*I)/12)*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 1, w])/
       (Pi^2*v^2*w^2) - ((I/2)*CA^3*(-1 + w)^2*\[Alpha]s^2*G[1, 1, w])/
       (Pi^2*v^2*w) + ((I/2)*CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*
        G[1, 1, w])/(Pi^2*v^2*w) - ((3*I)*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, 1, w])/(Pi^2*v^2*w) + (2*Sqrt[3]*CA^2*CF*\[Alpha]s^2*
        G[x1, 0, w])/(Pi^2*v^2) - (4*CA*(CA - 2*CF)*CF*\[Alpha]s^2*
        G[x1, 0, w])/(Sqrt[3]*Pi^2*v^2) - (8*Sqrt[3]*CA*CF^2*\[Alpha]s^2*
        G[x1, 0, w])/(Pi^2*v^2) - (2*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*
        G[x1, 0, w])/(3*Sqrt[3]*Pi^2*v^2*w^2) + 
      (2*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[x1, 0, w])/
       (3*Sqrt[3]*Pi^2*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*
        G[x1, 0, w])/(Sqrt[3]*Pi^2*v^2*w) + 
      (2*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*G[x1, 0, w])/
       (Sqrt[3]*Pi^2*v^2*w) - (2*Sqrt[3]*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*
        G[x1, 0, w])/(Pi^2*v^2*w) - (8*CA^2*CF*w*\[Alpha]s^2*G[x1, 0, w])/
       (3*Sqrt[3]*Pi^2*v^2*(-1 + w)^2) + (14*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[x1, 0, w])/(3*Sqrt[3]*Pi^2*v^2*(-1 + w)^2) - 
      (4*Sqrt[3]*CA^2*CF*x1*\[Alpha]s^2*G[x1, 0, w])/(Pi^2*v^2) + 
      (8*CA*(CA - 2*CF)*CF*x1*\[Alpha]s^2*G[x1, 0, w])/(Sqrt[3]*Pi^2*v^2) + 
      (16*Sqrt[3]*CA*CF^2*x1*\[Alpha]s^2*G[x1, 0, w])/(Pi^2*v^2) + 
      (4*CA^2*CF*(-1 + w)^4*x1*\[Alpha]s^2*G[x1, 0, w])/
       (3*Sqrt[3]*Pi^2*v^2*w^2) - (4*CA*(CA - 2*CF)*CF*(-1 + w)^4*x1*
        \[Alpha]s^2*G[x1, 0, w])/(3*Sqrt[3]*Pi^2*v^2*w^2) + 
      (2*CA^2*CF*(-1 + w)^2*x1*\[Alpha]s^2*G[x1, 0, w])/
       (Sqrt[3]*Pi^2*v^2*w) - (4*CA*(CA - 2*CF)*CF*(-1 + w)^2*x1*\[Alpha]s^2*
        G[x1, 0, w])/(Sqrt[3]*Pi^2*v^2*w) + 
      (4*Sqrt[3]*CA*CF^2*(-1 + w)^2*x1*\[Alpha]s^2*G[x1, 0, w])/
       (Pi^2*v^2*w) + (16*CA^2*CF*w*x1*\[Alpha]s^2*G[x1, 0, w])/
       (3*Sqrt[3]*Pi^2*v^2*(-1 + w)^2) - (28*CA*(CA - 2*CF)*CF*w*x1*
        \[Alpha]s^2*G[x1, 0, w])/(3*Sqrt[3]*Pi^2*v^2*(-1 + w)^2) + 
      (Sqrt[3]*CA^2*CF*\[Alpha]s^2*G[x1, 1, w])/(2*Pi^2*v^2) - 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[x1, 1, w])/(Sqrt[3]*Pi^2*v^2) - 
      (2*Sqrt[3]*CA*CF^2*\[Alpha]s^2*G[x1, 1, w])/(Pi^2*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[x1, 1, w])/(6*Sqrt[3]*Pi^2*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[x1, 1, w])/
       (6*Sqrt[3]*Pi^2*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*
        G[x1, 1, w])/(4*Sqrt[3]*Pi^2*v^2*w) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*G[x1, 1, w])/
       (2*Sqrt[3]*Pi^2*v^2*w) - (Sqrt[3]*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*
        G[x1, 1, w])/(2*Pi^2*v^2*w) - (2*CA^2*CF*w*\[Alpha]s^2*G[x1, 1, w])/
       (3*Sqrt[3]*Pi^2*v^2*(-1 + w)^2) + (7*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[x1, 1, w])/(6*Sqrt[3]*Pi^2*v^2*(-1 + w)^2) - 
      (Sqrt[3]*CA^2*CF*x1*\[Alpha]s^2*G[x1, 1, w])/(Pi^2*v^2) + 
      (2*CA*(CA - 2*CF)*CF*x1*\[Alpha]s^2*G[x1, 1, w])/(Sqrt[3]*Pi^2*v^2) + 
      (4*Sqrt[3]*CA*CF^2*x1*\[Alpha]s^2*G[x1, 1, w])/(Pi^2*v^2) + 
      (CA^2*CF*(-1 + w)^4*x1*\[Alpha]s^2*G[x1, 1, w])/
       (3*Sqrt[3]*Pi^2*v^2*w^2) - (CA*(CA - 2*CF)*CF*(-1 + w)^4*x1*
        \[Alpha]s^2*G[x1, 1, w])/(3*Sqrt[3]*Pi^2*v^2*w^2) + 
      (CA^2*CF*(-1 + w)^2*x1*\[Alpha]s^2*G[x1, 1, w])/
       (2*Sqrt[3]*Pi^2*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*x1*\[Alpha]s^2*
        G[x1, 1, w])/(Sqrt[3]*Pi^2*v^2*w) + 
      (Sqrt[3]*CA*CF^2*(-1 + w)^2*x1*\[Alpha]s^2*G[x1, 1, w])/(Pi^2*v^2*w) + 
      (4*CA^2*CF*w*x1*\[Alpha]s^2*G[x1, 1, w])/(3*Sqrt[3]*Pi^2*v^2*
        (-1 + w)^2) - (7*CA*(CA - 2*CF)*CF*w*x1*\[Alpha]s^2*G[x1, 1, w])/
       (3*Sqrt[3]*Pi^2*v^2*(-1 + w)^2) - (2*Sqrt[3]*CA^2*CF*\[Alpha]s^2*
        G[x2, 0, w])/(Pi^2*v^2) + (4*CA*(CA - 2*CF)*CF*\[Alpha]s^2*
        G[x2, 0, w])/(Sqrt[3]*Pi^2*v^2) + (8*Sqrt[3]*CA*CF^2*\[Alpha]s^2*
        G[x2, 0, w])/(Pi^2*v^2) + (2*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*
        G[x2, 0, w])/(3*Sqrt[3]*Pi^2*v^2*w^2) - 
      (2*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[x2, 0, w])/
       (3*Sqrt[3]*Pi^2*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*
        G[x2, 0, w])/(Sqrt[3]*Pi^2*v^2*w) - 
      (2*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*G[x2, 0, w])/
       (Sqrt[3]*Pi^2*v^2*w) + (2*Sqrt[3]*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*
        G[x2, 0, w])/(Pi^2*v^2*w) + (8*CA^2*CF*w*\[Alpha]s^2*G[x2, 0, w])/
       (3*Sqrt[3]*Pi^2*v^2*(-1 + w)^2) - (14*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[x2, 0, w])/(3*Sqrt[3]*Pi^2*v^2*(-1 + w)^2) + 
      (4*Sqrt[3]*CA^2*CF*x2*\[Alpha]s^2*G[x2, 0, w])/(Pi^2*v^2) - 
      (8*CA*(CA - 2*CF)*CF*x2*\[Alpha]s^2*G[x2, 0, w])/(Sqrt[3]*Pi^2*v^2) - 
      (16*Sqrt[3]*CA*CF^2*x2*\[Alpha]s^2*G[x2, 0, w])/(Pi^2*v^2) - 
      (4*CA^2*CF*(-1 + w)^4*x2*\[Alpha]s^2*G[x2, 0, w])/
       (3*Sqrt[3]*Pi^2*v^2*w^2) + (4*CA*(CA - 2*CF)*CF*(-1 + w)^4*x2*
        \[Alpha]s^2*G[x2, 0, w])/(3*Sqrt[3]*Pi^2*v^2*w^2) - 
      (2*CA^2*CF*(-1 + w)^2*x2*\[Alpha]s^2*G[x2, 0, w])/
       (Sqrt[3]*Pi^2*v^2*w) + (4*CA*(CA - 2*CF)*CF*(-1 + w)^2*x2*\[Alpha]s^2*
        G[x2, 0, w])/(Sqrt[3]*Pi^2*v^2*w) - 
      (4*Sqrt[3]*CA*CF^2*(-1 + w)^2*x2*\[Alpha]s^2*G[x2, 0, w])/
       (Pi^2*v^2*w) - (16*CA^2*CF*w*x2*\[Alpha]s^2*G[x2, 0, w])/
       (3*Sqrt[3]*Pi^2*v^2*(-1 + w)^2) + (28*CA*(CA - 2*CF)*CF*w*x2*
        \[Alpha]s^2*G[x2, 0, w])/(3*Sqrt[3]*Pi^2*v^2*(-1 + w)^2) - 
      (Sqrt[3]*CA^2*CF*\[Alpha]s^2*G[x2, 1, w])/(2*Pi^2*v^2) + 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[x2, 1, w])/(Sqrt[3]*Pi^2*v^2) + 
      (2*Sqrt[3]*CA*CF^2*\[Alpha]s^2*G[x2, 1, w])/(Pi^2*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[x2, 1, w])/(6*Sqrt[3]*Pi^2*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[x2, 1, w])/
       (6*Sqrt[3]*Pi^2*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*
        G[x2, 1, w])/(4*Sqrt[3]*Pi^2*v^2*w) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*G[x2, 1, w])/
       (2*Sqrt[3]*Pi^2*v^2*w) + (Sqrt[3]*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*
        G[x2, 1, w])/(2*Pi^2*v^2*w) + (2*CA^2*CF*w*\[Alpha]s^2*G[x2, 1, w])/
       (3*Sqrt[3]*Pi^2*v^2*(-1 + w)^2) - (7*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[x2, 1, w])/(6*Sqrt[3]*Pi^2*v^2*(-1 + w)^2) + 
      (Sqrt[3]*CA^2*CF*x2*\[Alpha]s^2*G[x2, 1, w])/(Pi^2*v^2) - 
      (2*CA*(CA - 2*CF)*CF*x2*\[Alpha]s^2*G[x2, 1, w])/(Sqrt[3]*Pi^2*v^2) - 
      (4*Sqrt[3]*CA*CF^2*x2*\[Alpha]s^2*G[x2, 1, w])/(Pi^2*v^2) - 
      (CA^2*CF*(-1 + w)^4*x2*\[Alpha]s^2*G[x2, 1, w])/
       (3*Sqrt[3]*Pi^2*v^2*w^2) + (CA*(CA - 2*CF)*CF*(-1 + w)^4*x2*
        \[Alpha]s^2*G[x2, 1, w])/(3*Sqrt[3]*Pi^2*v^2*w^2) - 
      (CA^2*CF*(-1 + w)^2*x2*\[Alpha]s^2*G[x2, 1, w])/
       (2*Sqrt[3]*Pi^2*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*x2*\[Alpha]s^2*
        G[x2, 1, w])/(Sqrt[3]*Pi^2*v^2*w) - 
      (Sqrt[3]*CA*CF^2*(-1 + w)^2*x2*\[Alpha]s^2*G[x2, 1, w])/(Pi^2*v^2*w) - 
      (4*CA^2*CF*w*x2*\[Alpha]s^2*G[x2, 1, w])/(3*Sqrt[3]*Pi^2*v^2*
        (-1 + w)^2) + (7*CA*(CA - 2*CF)*CF*w*x2*\[Alpha]s^2*G[x2, 1, w])/
       (3*Sqrt[3]*Pi^2*v^2*(-1 + w)^2) + 
      (CA^2*CF*\[Alpha]s^2*G[-1, -1, -1, a1])/(4*Pi^3*v^2) - 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, -1, -1, a1])/(4*Pi^3*v^2) - 
      (CA*CF^2*\[Alpha]s^2*G[-1, -1, -1, a1])/(2*Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, -1, -1, a1])/(12*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, -1, -1, a1])/
       (8*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, -1, -1, a1])/
       (4*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, -1, -1, a1])/(2*Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[-1, -1, -1, a1])/(6*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, -1, -1, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) - (CA*CF^2*w*\[Alpha]s^2*G[-1, -1, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[-1, -1, 0, a1])/
       (4*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, -1, 0, a1])/
       (4*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[-1, -1, 0, a1])/(2*Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, -1, 0, a1])/(12*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, -1, 0, a1])/
       (8*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, -1, 0, a1])/
       (4*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, -1, 0, a1])/(2*Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[-1, -1, 0, a1])/(6*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, -1, 0, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) - (CA*CF^2*w*\[Alpha]s^2*G[-1, -1, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[-1, -1, 1, a1])/
       (4*Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, -1, 1, a1])/
       (4*Pi^3*v^2) + (CA*CF^2*\[Alpha]s^2*G[-1, -1, 1, a1])/(2*Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, -1, 1, a1])/(12*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, -1, 1, a1])/
       (8*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, -1, 1, a1])/
       (4*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, -1, 1, a1])/(2*Pi^3*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[-1, -1, 1, a1])/(6*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, -1, 1, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) + (CA*CF^2*w*\[Alpha]s^2*G[-1, -1, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (3*CA^2*CF*\[Alpha]s^2*G[-1, 0, -1, a1])/
       (4*Pi^3*v^2) + (3*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, 0, -1, a1])/
       (4*Pi^3*v^2) + (3*CA*CF^2*\[Alpha]s^2*G[-1, 0, -1, a1])/(2*Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, 0, -1, a1])/(4*Pi^3*v^2*w^2) + 
      (3*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, 0, -1, a1])/
       (8*Pi^3*v^2*w^2) - (3*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, 0, -1, a1])/
       (4*Pi^3*v^2*w) + (3*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, 0, -1, a1])/(2*Pi^3*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[-1, 0, -1, a1])/(2*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, 0, -1, a1])/
       (2*Pi^3*v^2*(-1 + w)^2) + (CA*CF^2*w*\[Alpha]s^2*G[-1, 0, -1, a1])/
       (Pi^3*v^2*(-1 + w)^2) - (3*CA^2*CF*\[Alpha]s^2*G[-1, 0, 0, a1])/
       (4*Pi^3*v^2) + (3*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, 0, 0, a1])/
       (4*Pi^3*v^2) + (3*CA*CF^2*\[Alpha]s^2*G[-1, 0, 0, a1])/(2*Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, 0, 0, a1])/(4*Pi^3*v^2*w^2) + 
      (3*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, 0, 0, a1])/
       (8*Pi^3*v^2*w^2) - (3*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, 0, 0, a1])/
       (4*Pi^3*v^2*w) + (3*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, 0, 0, a1])/(2*Pi^3*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[-1, 0, 0, a1])/(2*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, 0, 0, a1])/
       (2*Pi^3*v^2*(-1 + w)^2) + (CA*CF^2*w*\[Alpha]s^2*G[-1, 0, 0, a1])/
       (Pi^3*v^2*(-1 + w)^2) + (3*CA^2*CF*\[Alpha]s^2*G[-1, 0, 1, a1])/
       (4*Pi^3*v^2) - (3*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, 0, 1, a1])/
       (4*Pi^3*v^2) - (3*CA*CF^2*\[Alpha]s^2*G[-1, 0, 1, a1])/(2*Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, 0, 1, a1])/(4*Pi^3*v^2*w^2) - 
      (3*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, 0, 1, a1])/
       (8*Pi^3*v^2*w^2) + (3*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, 0, 1, a1])/
       (4*Pi^3*v^2*w) - (3*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, 0, 1, a1])/(2*Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[-1, 0, 1, a1])/(2*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, 0, 1, a1])/
       (2*Pi^3*v^2*(-1 + w)^2) - (CA*CF^2*w*\[Alpha]s^2*G[-1, 0, 1, a1])/
       (Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[-1, -I, -1, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, -I, -1, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[-1, -I, -1, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, -I, -1, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, -I, -1, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, -I, -1, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, -I, -1, a1])/(Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[-1, -I, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, -I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[-1, -I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[-1, -I, 0, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, -I, 0, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[-1, -I, 0, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, -I, 0, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, -I, 0, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, -I, 0, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, -I, 0, a1])/(Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[-1, -I, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, -I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[-1, -I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[-1, -I, 1, a1])/
       (2*Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, -I, 1, a1])/
       (2*Pi^3*v^2) + (CA*CF^2*\[Alpha]s^2*G[-1, -I, 1, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, -I, 1, a1])/(6*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, -I, 1, a1])/
       (4*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, -I, 1, a1])/
       (2*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, -I, 1, a1])/(Pi^3*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[-1, -I, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, -I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (2*CA*CF^2*w*\[Alpha]s^2*G[-1, -I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[-1, I, -1, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, I, -1, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[-1, I, -1, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, I, -1, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, I, -1, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, I, -1, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, I, -1, a1])/(Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[-1, I, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[-1, I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[-1, I, 0, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, I, 0, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[-1, I, 0, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, I, 0, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, I, 0, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, I, 0, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, I, 0, a1])/(Pi^3*v^2*w) + (CA^2*CF*w*\[Alpha]s^2*
        G[-1, I, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[-1, I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[-1, I, 1, a1])/
       (2*Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, I, 1, a1])/
       (2*Pi^3*v^2) + (CA*CF^2*\[Alpha]s^2*G[-1, I, 1, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, I, 1, a1])/(6*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, I, 1, a1])/
       (4*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, I, 1, a1])/
       (2*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, I, 1, a1])/(Pi^3*v^2*w) - (CA^2*CF*w*\[Alpha]s^2*
        G[-1, I, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (2*CA*CF^2*w*\[Alpha]s^2*G[-1, I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (3*CA^2*CF*\[Alpha]s^2*G[-1, 1, -1, a1])/
       (4*Pi^3*v^2) + (3*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, 1, -1, a1])/
       (4*Pi^3*v^2) + (3*CA*CF^2*\[Alpha]s^2*G[-1, 1, -1, a1])/(2*Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, 1, -1, a1])/(4*Pi^3*v^2*w^2) + 
      (3*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, 1, -1, a1])/
       (8*Pi^3*v^2*w^2) - (3*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, 1, -1, a1])/
       (4*Pi^3*v^2*w) + (3*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, 1, -1, a1])/(2*Pi^3*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[-1, 1, -1, a1])/(2*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, 1, -1, a1])/
       (2*Pi^3*v^2*(-1 + w)^2) + (CA*CF^2*w*\[Alpha]s^2*G[-1, 1, -1, a1])/
       (Pi^3*v^2*(-1 + w)^2) - (3*CA^2*CF*\[Alpha]s^2*G[-1, 1, 0, a1])/
       (4*Pi^3*v^2) + (3*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, 1, 0, a1])/
       (4*Pi^3*v^2) + (3*CA*CF^2*\[Alpha]s^2*G[-1, 1, 0, a1])/(2*Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, 1, 0, a1])/(4*Pi^3*v^2*w^2) + 
      (3*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, 1, 0, a1])/
       (8*Pi^3*v^2*w^2) - (3*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, 1, 0, a1])/
       (4*Pi^3*v^2*w) + (3*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, 1, 0, a1])/(2*Pi^3*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[-1, 1, 0, a1])/(2*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, 1, 0, a1])/
       (2*Pi^3*v^2*(-1 + w)^2) + (CA*CF^2*w*\[Alpha]s^2*G[-1, 1, 0, a1])/
       (Pi^3*v^2*(-1 + w)^2) + (3*CA^2*CF*\[Alpha]s^2*G[-1, 1, 1, a1])/
       (4*Pi^3*v^2) - (3*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-1, 1, 1, a1])/
       (4*Pi^3*v^2) - (3*CA*CF^2*\[Alpha]s^2*G[-1, 1, 1, a1])/(2*Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, 1, 1, a1])/(4*Pi^3*v^2*w^2) - 
      (3*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-1, 1, 1, a1])/
       (8*Pi^3*v^2*w^2) + (3*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-1, 1, 1, a1])/
       (4*Pi^3*v^2*w) - (3*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-1, 1, 1, a1])/(2*Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[-1, 1, 1, a1])/(2*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-1, 1, 1, a1])/
       (2*Pi^3*v^2*(-1 + w)^2) - (CA*CF^2*w*\[Alpha]s^2*G[-1, 1, 1, a1])/
       (Pi^3*v^2*(-1 + w)^2) - (3*CA^2*CF*\[Alpha]s^2*G[0, -1, -1, a1])/
       (4*Pi^3*v^2) + (3*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, -1, -1, a1])/
       (4*Pi^3*v^2) + (3*CA*CF^2*\[Alpha]s^2*G[0, -1, -1, a1])/(2*Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -1, -1, a1])/(4*Pi^3*v^2*w^2) + 
      (3*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -1, -1, a1])/
       (8*Pi^3*v^2*w^2) - (3*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, -1, -1, a1])/
       (4*Pi^3*v^2*w) + (3*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, -1, -1, a1])/(2*Pi^3*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[0, -1, -1, a1])/(2*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, -1, -1, a1])/
       (2*Pi^3*v^2*(-1 + w)^2) + (CA*CF^2*w*\[Alpha]s^2*G[0, -1, -1, a1])/
       (Pi^3*v^2*(-1 + w)^2) - (3*CA^2*CF*\[Alpha]s^2*G[0, -1, 0, a1])/
       (4*Pi^3*v^2) + (3*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, -1, 0, a1])/
       (4*Pi^3*v^2) + (3*CA*CF^2*\[Alpha]s^2*G[0, -1, 0, a1])/(2*Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -1, 0, a1])/(4*Pi^3*v^2*w^2) + 
      (3*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -1, 0, a1])/
       (8*Pi^3*v^2*w^2) - (3*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, -1, 0, a1])/
       (4*Pi^3*v^2*w) + (3*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, -1, 0, a1])/(2*Pi^3*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[0, -1, 0, a1])/(2*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, -1, 0, a1])/
       (2*Pi^3*v^2*(-1 + w)^2) + (CA*CF^2*w*\[Alpha]s^2*G[0, -1, 0, a1])/
       (Pi^3*v^2*(-1 + w)^2) - (4*CA*(CA - 2*CF)*CF*\[Alpha]s^2*
        G[0, -1, 0, w])/(Pi^3*v^2) - (6*CA*CF^2*\[Alpha]s^2*G[0, -1, 0, w])/
       (Pi^3*v^2) + (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -1, 0, w])/
       (3*Pi^3*v^2*w^2) - (3*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[0, -1, 0, w])/
       (2*Pi^3*v^2*w) + (3*CA^2*CF*\[Alpha]s^2*G[0, -1, 1, a1])/
       (4*Pi^3*v^2) - (3*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, -1, 1, a1])/
       (4*Pi^3*v^2) - (3*CA*CF^2*\[Alpha]s^2*G[0, -1, 1, a1])/(2*Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -1, 1, a1])/(4*Pi^3*v^2*w^2) - 
      (3*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -1, 1, a1])/
       (8*Pi^3*v^2*w^2) + (3*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, -1, 1, a1])/
       (4*Pi^3*v^2*w) - (3*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, -1, 1, a1])/(2*Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[0, -1, 1, a1])/(2*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, -1, 1, a1])/
       (2*Pi^3*v^2*(-1 + w)^2) - (CA*CF^2*w*\[Alpha]s^2*G[0, -1, 1, a1])/
       (Pi^3*v^2*(-1 + w)^2) + (12*CA*CF^2*\[Alpha]s^2*G[0, -1, 1, w])/
       (Pi^3*v^2) + (3*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[0, -1, 1, w])/
       (Pi^3*v^2*w) + (CA^2*CF*\[Alpha]s^2*G[0, 0, -1, a1])/(4*Pi^3*v^2) - 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, 0, -1, a1])/(4*Pi^3*v^2) - 
      (CA*CF^2*\[Alpha]s^2*G[0, 0, -1, a1])/(2*Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 0, -1, a1])/(12*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 0, -1, a1])/
       (8*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, 0, -1, a1])/
       (4*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, 0, -1, a1])/(2*Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[0, 0, -1, a1])/(6*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, 0, -1, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) - (CA*CF^2*w*\[Alpha]s^2*G[0, 0, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^3*\[Alpha]s^2*G[0, 0, -1, w])/
       (2*Pi^3*v^2) + (CA^2*(CA - 2*CF)*\[Alpha]s^2*G[0, 0, -1, w])/
       (2*Pi^3*v^2) - (14*CA^2*CF*\[Alpha]s^2*G[0, 0, -1, w])/(Pi^3*v^2) + 
      (18*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, 0, -1, w])/(Pi^3*v^2) + 
      (42*CA*CF^2*\[Alpha]s^2*G[0, 0, -1, w])/(Pi^3*v^2) + 
      (CA^3*(-1 + w)^4*\[Alpha]s^2*G[0, 0, -1, w])/(6*Pi^3*v^2*w^2) - 
      (CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2*G[0, 0, -1, w])/
       (6*Pi^3*v^2*w^2) + (2*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 0, -1, w])/
       (3*Pi^3*v^2*w^2) - (7*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*
        G[0, 0, -1, w])/(6*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, 0, -1, w])/(2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*
        \[Alpha]s^2*G[0, 0, -1, w])/(Pi^3*v^2*w) + 
      (21*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[0, 0, -1, w])/(2*Pi^3*v^2*w) - 
      (4*CA^2*CF*w*\[Alpha]s^2*G[0, 0, -1, w])/(Pi^3*v^2*(-1 + w)^2) + 
      (7*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, 0, -1, w])/
       (Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[0, 0, 0, a1])/
       (4*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, 0, 0, a1])/
       (4*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[0, 0, 0, a1])/(2*Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 0, 0, a1])/(12*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 0, 0, a1])/
       (8*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, 0, 0, a1])/
       (4*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, 0, 0, a1])/(2*Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[0, 0, 0, a1])/(6*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, 0, 0, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) - (CA*CF^2*w*\[Alpha]s^2*G[0, 0, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (3*CA^2*CF*\[Alpha]s^2*G[0, 0, 0, w])/
       (Pi^3*v^2) - (11*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, 0, 0, w])/
       (2*Pi^3*v^2) - (18*CA*CF^2*\[Alpha]s^2*G[0, 0, 0, w])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 0, 0, w])/(6*Pi^3*v^2*w^2) + 
      (17*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 0, 0, w])/
       (48*Pi^3*v^2*w^2) + (CA^3*(-1 + w)^2*\[Alpha]s^2*G[0, 0, 0, w])/
       (16*Pi^3*v^2*w) - (CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*
        G[0, 0, 0, w])/(16*Pi^3*v^2*w) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, 0, 0, w])/(8*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*
        \[Alpha]s^2*G[0, 0, 0, w])/(2*Pi^3*v^2*w) - 
      (9*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[0, 0, 0, w])/(2*Pi^3*v^2*w) - 
      (7*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, 0, 0, w])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[0, 0, 1, a1])/
       (4*Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, 0, 1, a1])/
       (4*Pi^3*v^2) + (CA*CF^2*\[Alpha]s^2*G[0, 0, 1, a1])/(2*Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 0, 1, a1])/(12*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 0, 1, a1])/
       (8*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, 0, 1, a1])/
       (4*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, 0, 1, a1])/(2*Pi^3*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[0, 0, 1, a1])/(6*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, 0, 1, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) + (CA*CF^2*w*\[Alpha]s^2*G[0, 0, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (3*CA^2*CF*\[Alpha]s^2*G[0, 0, 1, w])/
       (2*Pi^3*v^2) + (5*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, 0, 1, w])/
       (Pi^3*v^2) - (12*CA*CF^2*\[Alpha]s^2*G[0, 0, 1, w])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 0, 1, w])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 0, 1, w])/
       (6*Pi^3*v^2*w^2) + (CA^3*(-1 + w)^2*\[Alpha]s^2*G[0, 0, 1, w])/
       (8*Pi^3*v^2*w) - (CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*
        G[0, 0, 1, w])/(8*Pi^3*v^2*w) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, 0, 1, w])/(2*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*
        \[Alpha]s^2*G[0, 0, 1, w])/(2*Pi^3*v^2*w) - 
      (3*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[0, 0, 1, w])/(Pi^3*v^2*w) - 
      (2*CA^2*CF*w*\[Alpha]s^2*G[0, 0, 1, w])/(Pi^3*v^2*(-1 + w)^2) + 
      (7*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, 0, 1, w])/
       (2*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[0, -I, -1, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, -I, -1, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[0, -I, -1, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -I, -1, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -I, -1, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, -I, -1, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, -I, -1, a1])/(Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[0, -I, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, -I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[0, -I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[0, -I, 0, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, -I, 0, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[0, -I, 0, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -I, 0, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -I, 0, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, -I, 0, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, -I, 0, a1])/(Pi^3*v^2*w) + (CA^2*CF*w*\[Alpha]s^2*
        G[0, -I, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, -I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[0, -I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[0, -I, 1, a1])/
       (2*Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, -I, 1, a1])/
       (2*Pi^3*v^2) + (CA*CF^2*\[Alpha]s^2*G[0, -I, 1, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -I, 1, a1])/(6*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, -I, 1, a1])/
       (4*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, -I, 1, a1])/
       (2*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, -I, 1, a1])/(Pi^3*v^2*w) - (CA^2*CF*w*\[Alpha]s^2*
        G[0, -I, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, -I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (2*CA*CF^2*w*\[Alpha]s^2*G[0, -I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[0, I, -1, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, I, -1, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[0, I, -1, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, I, -1, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, I, -1, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, I, -1, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, I, -1, a1])/(Pi^3*v^2*w) + (CA^2*CF*w*\[Alpha]s^2*
        G[0, I, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[0, I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[0, I, 0, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, I, 0, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[0, I, 0, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, I, 0, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, I, 0, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, I, 0, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, I, 0, a1])/(Pi^3*v^2*w) + (CA^2*CF*w*\[Alpha]s^2*G[0, I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[0, I, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (2*CA*CF^2*w*\[Alpha]s^2*G[0, I, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA^2*CF*\[Alpha]s^2*G[0, I, 1, a1])/(2*Pi^3*v^2) + 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, I, 1, a1])/(2*Pi^3*v^2) + 
      (CA*CF^2*\[Alpha]s^2*G[0, I, 1, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, I, 1, a1])/(6*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, I, 1, a1])/
       (4*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, I, 1, a1])/
       (2*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, I, 1, a1])/(Pi^3*v^2*w) - (CA^2*CF*w*\[Alpha]s^2*G[0, I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[0, I, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (2*CA*CF^2*w*\[Alpha]s^2*G[0, I, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (CA^2*CF*\[Alpha]s^2*G[0, 1, -1, a1])/(4*Pi^3*v^2) - 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, 1, -1, a1])/(4*Pi^3*v^2) - 
      (CA*CF^2*\[Alpha]s^2*G[0, 1, -1, a1])/(2*Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 1, -1, a1])/(12*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 1, -1, a1])/
       (8*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, 1, -1, a1])/
       (4*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, 1, -1, a1])/(2*Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[0, 1, -1, a1])/(6*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, 1, -1, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) - (CA*CF^2*w*\[Alpha]s^2*G[0, 1, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (12*CA*CF^2*\[Alpha]s^2*G[0, 1, -1, w])/
       (Pi^3*v^2) + (3*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[0, 1, -1, w])/
       (Pi^3*v^2*w) + (CA^2*CF*\[Alpha]s^2*G[0, 1, 0, a1])/(4*Pi^3*v^2) - 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, 1, 0, a1])/(4*Pi^3*v^2) - 
      (CA*CF^2*\[Alpha]s^2*G[0, 1, 0, a1])/(2*Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 1, 0, a1])/(12*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 1, 0, a1])/
       (8*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, 1, 0, a1])/
       (4*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, 1, 0, a1])/(2*Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[0, 1, 0, a1])/(6*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, 1, 0, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) - (CA*CF^2*w*\[Alpha]s^2*G[0, 1, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (3*CA^2*CF*\[Alpha]s^2*G[0, 1, 0, w])/
       (2*Pi^3*v^2) - (2*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, 1, 0, w])/
       (Pi^3*v^2) - (6*CA*CF^2*\[Alpha]s^2*G[0, 1, 0, w])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 1, 0, w])/(6*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 1, 0, w])/
       (24*Pi^3*v^2*w^2) - (CA^3*(-1 + w)^2*\[Alpha]s^2*G[0, 1, 0, w])/
       (4*Pi^3*v^2*w) + (CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*
        G[0, 1, 0, w])/(4*Pi^3*v^2*w) - (5*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, 1, 0, w])/(4*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*
        \[Alpha]s^2*G[0, 1, 0, w])/(2*Pi^3*v^2*w) - 
      (3*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[0, 1, 0, w])/(2*Pi^3*v^2*w) + 
      (2*CA^2*CF*w*\[Alpha]s^2*G[0, 1, 0, w])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (7*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, 1, 0, w])/
       (6*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[0, 1, 1, a1])/
       (4*Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[0, 1, 1, a1])/
       (4*Pi^3*v^2) + (CA*CF^2*\[Alpha]s^2*G[0, 1, 1, a1])/(2*Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 1, 1, a1])/(12*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[0, 1, 1, a1])/
       (8*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[0, 1, 1, a1])/
       (4*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[0, 1, 1, a1])/(2*Pi^3*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[0, 1, 1, a1])/(6*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[0, 1, 1, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) + (CA*CF^2*w*\[Alpha]s^2*G[0, 1, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (12*CA*CF^2*\[Alpha]s^2*G[0, 1, 1, w])/
       (Pi^3*v^2) + (3*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[0, 1, 1, w])/
       (Pi^3*v^2*w) + (CA^2*CF*\[Alpha]s^2*G[-I, -1, -1, a1])/(2*Pi^3*v^2) - 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-I, -1, -1, a1])/(2*Pi^3*v^2) - 
      (CA*CF^2*\[Alpha]s^2*G[-I, -1, -1, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, -1, -1, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, -1, -1, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, -1, -1, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-I, -1, -1, a1])/(Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[-I, -1, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-I, -1, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[-I, -1, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[-I, -1, 0, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-I, -1, 0, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[-I, -1, 0, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, -1, 0, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, -1, 0, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, -1, 0, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-I, -1, 0, a1])/(Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[-I, -1, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-I, -1, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[-I, -1, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[-I, -1, 1, a1])/
       (2*Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-I, -1, 1, a1])/
       (2*Pi^3*v^2) + (CA*CF^2*\[Alpha]s^2*G[-I, -1, 1, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, -1, 1, a1])/(6*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, -1, 1, a1])/
       (4*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, -1, 1, a1])/
       (2*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-I, -1, 1, a1])/(Pi^3*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[-I, -1, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-I, -1, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (2*CA*CF^2*w*\[Alpha]s^2*G[-I, -1, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[-I, 0, -1, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-I, 0, -1, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[-I, 0, -1, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, 0, -1, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, 0, -1, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, 0, -1, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-I, 0, -1, a1])/(Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[-I, 0, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-I, 0, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[-I, 0, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[-I, 0, 0, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-I, 0, 0, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[-I, 0, 0, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, 0, 0, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, 0, 0, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, 0, 0, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-I, 0, 0, a1])/(Pi^3*v^2*w) + (CA^2*CF*w*\[Alpha]s^2*
        G[-I, 0, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-I, 0, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[-I, 0, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[-I, 0, 1, a1])/
       (2*Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-I, 0, 1, a1])/
       (2*Pi^3*v^2) + (CA*CF^2*\[Alpha]s^2*G[-I, 0, 1, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, 0, 1, a1])/(6*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, 0, 1, a1])/
       (4*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, 0, 1, a1])/
       (2*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-I, 0, 1, a1])/(Pi^3*v^2*w) - (CA^2*CF*w*\[Alpha]s^2*
        G[-I, 0, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-I, 0, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (2*CA*CF^2*w*\[Alpha]s^2*G[-I, 0, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[-I, -I, -1, a1])/
       (Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-I, -I, -1, a1])/
       (Pi^3*v^2) + (2*CA*CF^2*\[Alpha]s^2*G[-I, -I, -1, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, -I, -1, a1])/(3*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, -I, -1, a1])/
       (2*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, -I, -1, a1])/
       (Pi^3*v^2*w) + (2*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-I, -I, -1, a1])/(Pi^3*v^2*w) - 
      (2*CA^2*CF*w*\[Alpha]s^2*G[-I, -I, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (2*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-I, -I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (4*CA*CF^2*w*\[Alpha]s^2*G[-I, -I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[-I, -I, 0, a1])/
       (Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-I, -I, 0, a1])/
       (Pi^3*v^2) + (2*CA*CF^2*\[Alpha]s^2*G[-I, -I, 0, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, -I, 0, a1])/(3*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, -I, 0, a1])/
       (2*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, -I, 0, a1])/
       (Pi^3*v^2*w) + (2*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-I, -I, 0, a1])/(Pi^3*v^2*w) - (2*CA^2*CF*w*\[Alpha]s^2*
        G[-I, -I, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (2*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-I, -I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (4*CA*CF^2*w*\[Alpha]s^2*G[-I, -I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[-I, -I, 1, a1])/
       (Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-I, -I, 1, a1])/
       (Pi^3*v^2) - (2*CA*CF^2*\[Alpha]s^2*G[-I, -I, 1, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, -I, 1, a1])/(3*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, -I, 1, a1])/
       (2*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, -I, 1, a1])/
       (Pi^3*v^2*w) - (2*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-I, -I, 1, a1])/(Pi^3*v^2*w) + (2*CA^2*CF*w*\[Alpha]s^2*
        G[-I, -I, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (2*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-I, -I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (4*CA*CF^2*w*\[Alpha]s^2*G[-I, -I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[-I, I, -1, a1])/
       (Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-I, I, -1, a1])/
       (Pi^3*v^2) + (2*CA*CF^2*\[Alpha]s^2*G[-I, I, -1, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, I, -1, a1])/(3*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, I, -1, a1])/
       (2*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, I, -1, a1])/
       (Pi^3*v^2*w) + (2*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-I, I, -1, a1])/(Pi^3*v^2*w) - (2*CA^2*CF*w*\[Alpha]s^2*
        G[-I, I, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (2*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-I, I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (4*CA*CF^2*w*\[Alpha]s^2*G[-I, I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[-I, I, 0, a1])/
       (Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-I, I, 0, a1])/
       (Pi^3*v^2) + (2*CA*CF^2*\[Alpha]s^2*G[-I, I, 0, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, I, 0, a1])/(3*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, I, 0, a1])/
       (2*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, I, 0, a1])/
       (Pi^3*v^2*w) + (2*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-I, I, 0, a1])/(Pi^3*v^2*w) - (2*CA^2*CF*w*\[Alpha]s^2*
        G[-I, I, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (2*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-I, I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (4*CA*CF^2*w*\[Alpha]s^2*G[-I, I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[-I, I, 1, a1])/
       (Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-I, I, 1, a1])/
       (Pi^3*v^2) - (2*CA*CF^2*\[Alpha]s^2*G[-I, I, 1, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, I, 1, a1])/(3*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, I, 1, a1])/
       (2*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, I, 1, a1])/
       (Pi^3*v^2*w) - (2*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-I, I, 1, a1])/(Pi^3*v^2*w) + (2*CA^2*CF*w*\[Alpha]s^2*
        G[-I, I, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (2*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-I, I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (4*CA*CF^2*w*\[Alpha]s^2*G[-I, I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[-I, 1, -1, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-I, 1, -1, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[-I, 1, -1, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, 1, -1, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, 1, -1, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, 1, -1, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-I, 1, -1, a1])/(Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[-I, 1, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-I, 1, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[-I, 1, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[-I, 1, 0, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-I, 1, 0, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[-I, 1, 0, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, 1, 0, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, 1, 0, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, 1, 0, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-I, 1, 0, a1])/(Pi^3*v^2*w) + (CA^2*CF*w*\[Alpha]s^2*
        G[-I, 1, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-I, 1, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[-I, 1, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[-I, 1, 1, a1])/
       (2*Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[-I, 1, 1, a1])/
       (2*Pi^3*v^2) + (CA*CF^2*\[Alpha]s^2*G[-I, 1, 1, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, 1, 1, a1])/(6*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[-I, 1, 1, a1])/
       (4*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[-I, 1, 1, a1])/
       (2*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[-I, 1, 1, a1])/(Pi^3*v^2*w) - (CA^2*CF*w*\[Alpha]s^2*
        G[-I, 1, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[-I, 1, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (2*CA*CF^2*w*\[Alpha]s^2*G[-I, 1, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[I, -1, -1, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[I, -1, -1, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[I, -1, -1, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[I, -1, -1, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[I, -1, -1, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[I, -1, -1, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[I, -1, -1, a1])/(Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[I, -1, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[I, -1, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[I, -1, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[I, -1, 0, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[I, -1, 0, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[I, -1, 0, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[I, -1, 0, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[I, -1, 0, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[I, -1, 0, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[I, -1, 0, a1])/(Pi^3*v^2*w) + (CA^2*CF*w*\[Alpha]s^2*
        G[I, -1, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[I, -1, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[I, -1, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[I, -1, 1, a1])/
       (2*Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[I, -1, 1, a1])/
       (2*Pi^3*v^2) + (CA*CF^2*\[Alpha]s^2*G[I, -1, 1, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[I, -1, 1, a1])/(6*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[I, -1, 1, a1])/
       (4*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[I, -1, 1, a1])/
       (2*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[I, -1, 1, a1])/(Pi^3*v^2*w) - (CA^2*CF*w*\[Alpha]s^2*
        G[I, -1, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[I, -1, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (2*CA*CF^2*w*\[Alpha]s^2*G[I, -1, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[I, 0, -1, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[I, 0, -1, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[I, 0, -1, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[I, 0, -1, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[I, 0, -1, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[I, 0, -1, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[I, 0, -1, a1])/(Pi^3*v^2*w) + (CA^2*CF*w*\[Alpha]s^2*
        G[I, 0, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[I, 0, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[I, 0, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[I, 0, 0, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[I, 0, 0, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[I, 0, 0, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[I, 0, 0, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[I, 0, 0, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[I, 0, 0, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[I, 0, 0, a1])/(Pi^3*v^2*w) + (CA^2*CF*w*\[Alpha]s^2*G[I, 0, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[I, 0, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (2*CA*CF^2*w*\[Alpha]s^2*G[I, 0, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA^2*CF*\[Alpha]s^2*G[I, 0, 1, a1])/(2*Pi^3*v^2) + 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[I, 0, 1, a1])/(2*Pi^3*v^2) + 
      (CA*CF^2*\[Alpha]s^2*G[I, 0, 1, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[I, 0, 1, a1])/(6*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[I, 0, 1, a1])/
       (4*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[I, 0, 1, a1])/
       (2*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[I, 0, 1, a1])/(Pi^3*v^2*w) - (CA^2*CF*w*\[Alpha]s^2*G[I, 0, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[I, 0, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (2*CA*CF^2*w*\[Alpha]s^2*G[I, 0, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA^2*CF*\[Alpha]s^2*G[I, -I, -1, a1])/(Pi^3*v^2) + 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[I, -I, -1, a1])/(Pi^3*v^2) + 
      (2*CA*CF^2*\[Alpha]s^2*G[I, -I, -1, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[I, -I, -1, a1])/(3*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[I, -I, -1, a1])/
       (2*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[I, -I, -1, a1])/
       (Pi^3*v^2*w) + (2*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[I, -I, -1, a1])/(Pi^3*v^2*w) - (2*CA^2*CF*w*\[Alpha]s^2*
        G[I, -I, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (2*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[I, -I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (4*CA*CF^2*w*\[Alpha]s^2*G[I, -I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[I, -I, 0, a1])/
       (Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[I, -I, 0, a1])/
       (Pi^3*v^2) + (2*CA*CF^2*\[Alpha]s^2*G[I, -I, 0, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[I, -I, 0, a1])/(3*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[I, -I, 0, a1])/
       (2*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[I, -I, 0, a1])/
       (Pi^3*v^2*w) + (2*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[I, -I, 0, a1])/(Pi^3*v^2*w) - (2*CA^2*CF*w*\[Alpha]s^2*
        G[I, -I, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (2*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[I, -I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (4*CA*CF^2*w*\[Alpha]s^2*G[I, -I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[I, -I, 1, a1])/
       (Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[I, -I, 1, a1])/
       (Pi^3*v^2) - (2*CA*CF^2*\[Alpha]s^2*G[I, -I, 1, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[I, -I, 1, a1])/(3*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[I, -I, 1, a1])/
       (2*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[I, -I, 1, a1])/
       (Pi^3*v^2*w) - (2*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[I, -I, 1, a1])/(Pi^3*v^2*w) + (2*CA^2*CF*w*\[Alpha]s^2*
        G[I, -I, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (2*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[I, -I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (4*CA*CF^2*w*\[Alpha]s^2*G[I, -I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[I, I, -1, a1])/
       (Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[I, I, -1, a1])/
       (Pi^3*v^2) + (2*CA*CF^2*\[Alpha]s^2*G[I, I, -1, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[I, I, -1, a1])/(3*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[I, I, -1, a1])/
       (2*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[I, I, -1, a1])/
       (Pi^3*v^2*w) + (2*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[I, I, -1, a1])/(Pi^3*v^2*w) - (2*CA^2*CF*w*\[Alpha]s^2*
        G[I, I, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (2*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[I, I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (4*CA*CF^2*w*\[Alpha]s^2*G[I, I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[I, I, 0, a1])/
       (Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[I, I, 0, a1])/
       (Pi^3*v^2) + (2*CA*CF^2*\[Alpha]s^2*G[I, I, 0, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[I, I, 0, a1])/(3*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[I, I, 0, a1])/
       (2*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[I, I, 0, a1])/
       (Pi^3*v^2*w) + (2*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[I, I, 0, a1])/(Pi^3*v^2*w) - (2*CA^2*CF*w*\[Alpha]s^2*
        G[I, I, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (2*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[I, I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (4*CA*CF^2*w*\[Alpha]s^2*G[I, I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[I, I, 1, a1])/
       (Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[I, I, 1, a1])/
       (Pi^3*v^2) - (2*CA*CF^2*\[Alpha]s^2*G[I, I, 1, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[I, I, 1, a1])/(3*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[I, I, 1, a1])/
       (2*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[I, I, 1, a1])/
       (Pi^3*v^2*w) - (2*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[I, I, 1, a1])/(Pi^3*v^2*w) + (2*CA^2*CF*w*\[Alpha]s^2*
        G[I, I, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (2*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[I, I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (4*CA*CF^2*w*\[Alpha]s^2*G[I, I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[I, 1, -1, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[I, 1, -1, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[I, 1, -1, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[I, 1, -1, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[I, 1, -1, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[I, 1, -1, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[I, 1, -1, a1])/(Pi^3*v^2*w) + (CA^2*CF*w*\[Alpha]s^2*
        G[I, 1, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[I, 1, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[I, 1, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[I, 1, 0, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[I, 1, 0, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[I, 1, 0, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[I, 1, 0, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[I, 1, 0, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[I, 1, 0, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[I, 1, 0, a1])/(Pi^3*v^2*w) + (CA^2*CF*w*\[Alpha]s^2*G[I, 1, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[I, 1, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (2*CA*CF^2*w*\[Alpha]s^2*G[I, 1, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA^2*CF*\[Alpha]s^2*G[I, 1, 1, a1])/(2*Pi^3*v^2) + 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[I, 1, 1, a1])/(2*Pi^3*v^2) + 
      (CA*CF^2*\[Alpha]s^2*G[I, 1, 1, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[I, 1, 1, a1])/(6*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[I, 1, 1, a1])/
       (4*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[I, 1, 1, a1])/
       (2*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[I, 1, 1, a1])/(Pi^3*v^2*w) - (CA^2*CF*w*\[Alpha]s^2*G[I, 1, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[I, 1, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (2*CA*CF^2*w*\[Alpha]s^2*G[I, 1, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (3*CA^2*CF*\[Alpha]s^2*G[1, -1, -1, a1])/(4*Pi^3*v^2) + 
      (3*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, -1, -1, a1])/(4*Pi^3*v^2) + 
      (3*CA*CF^2*\[Alpha]s^2*G[1, -1, -1, a1])/(2*Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, -1, -1, a1])/(4*Pi^3*v^2*w^2) + 
      (3*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, -1, -1, a1])/
       (8*Pi^3*v^2*w^2) - (3*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, -1, -1, a1])/
       (4*Pi^3*v^2*w) + (3*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, -1, -1, a1])/(2*Pi^3*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[1, -1, -1, a1])/(2*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[1, -1, -1, a1])/
       (2*Pi^3*v^2*(-1 + w)^2) + (CA*CF^2*w*\[Alpha]s^2*G[1, -1, -1, a1])/
       (Pi^3*v^2*(-1 + w)^2) - (3*CA^2*CF*\[Alpha]s^2*G[1, -1, 0, a1])/
       (4*Pi^3*v^2) + (3*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, -1, 0, a1])/
       (4*Pi^3*v^2) + (3*CA*CF^2*\[Alpha]s^2*G[1, -1, 0, a1])/(2*Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, -1, 0, a1])/(4*Pi^3*v^2*w^2) + 
      (3*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, -1, 0, a1])/
       (8*Pi^3*v^2*w^2) - (3*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, -1, 0, a1])/
       (4*Pi^3*v^2*w) + (3*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, -1, 0, a1])/(2*Pi^3*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[1, -1, 0, a1])/(2*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[1, -1, 0, a1])/
       (2*Pi^3*v^2*(-1 + w)^2) + (CA*CF^2*w*\[Alpha]s^2*G[1, -1, 0, a1])/
       (Pi^3*v^2*(-1 + w)^2) + (8*CA*(CA - 2*CF)*CF*\[Alpha]s^2*
        G[1, -1, 0, w])/(Pi^3*v^2) - (2*CA*(CA - 2*CF)*CF*(-1 + w)^4*
        \[Alpha]s^2*G[1, -1, 0, w])/(3*Pi^3*v^2*w^2) + 
      (3*CA^2*CF*\[Alpha]s^2*G[1, -1, 1, a1])/(4*Pi^3*v^2) - 
      (3*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, -1, 1, a1])/(4*Pi^3*v^2) - 
      (3*CA*CF^2*\[Alpha]s^2*G[1, -1, 1, a1])/(2*Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, -1, 1, a1])/(4*Pi^3*v^2*w^2) - 
      (3*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, -1, 1, a1])/
       (8*Pi^3*v^2*w^2) + (3*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, -1, 1, a1])/
       (4*Pi^3*v^2*w) - (3*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, -1, 1, a1])/(2*Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[1, -1, 1, a1])/(2*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[1, -1, 1, a1])/
       (2*Pi^3*v^2*(-1 + w)^2) - (CA*CF^2*w*\[Alpha]s^2*G[1, -1, 1, a1])/
       (Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[1, 0, -1, a1])/
       (4*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, 0, -1, a1])/
       (4*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[1, 0, -1, a1])/(2*Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, -1, a1])/(12*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, -1, a1])/
       (8*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, 0, -1, a1])/
       (4*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, 0, -1, a1])/(2*Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[1, 0, -1, a1])/(6*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[1, 0, -1, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) - (CA*CF^2*w*\[Alpha]s^2*G[1, 0, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^3*\[Alpha]s^2*G[1, 0, -1, w])/
       (Pi^3*v^2) - (CA^2*(CA - 2*CF)*\[Alpha]s^2*G[1, 0, -1, w])/
       (Pi^3*v^2) + (46*CA^2*CF*\[Alpha]s^2*G[1, 0, -1, w])/(Pi^3*v^2) - 
      (48*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, 0, -1, w])/(Pi^3*v^2) - 
      (168*CA*CF^2*\[Alpha]s^2*G[1, 0, -1, w])/(Pi^3*v^2) - 
      (CA^3*(-1 + w)^4*\[Alpha]s^2*G[1, 0, -1, w])/(3*Pi^3*v^2*w^2) + 
      (CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2*G[1, 0, -1, w])/
       (3*Pi^3*v^2*w^2) - (10*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, -1, w])/
       (3*Pi^3*v^2*w^2) + (13*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*
        G[1, 0, -1, w])/(3*Pi^3*v^2*w^2) - (4*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, 0, -1, w])/(Pi^3*v^2*w) + (8*CA*(CA - 2*CF)*CF*(-1 + w)^2*
        \[Alpha]s^2*G[1, 0, -1, w])/(Pi^3*v^2*w) - 
      (42*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[1, 0, -1, w])/(Pi^3*v^2*w) + 
      (CA^2*CF*\[Alpha]s^2*G[1, 0, 0, a1])/(4*Pi^3*v^2) - 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, 0, 0, a1])/(4*Pi^3*v^2) - 
      (CA*CF^2*\[Alpha]s^2*G[1, 0, 0, a1])/(2*Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, 0, a1])/(12*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, 0, a1])/
       (8*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, 0, 0, a1])/
       (4*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, 0, 0, a1])/(2*Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[1, 0, 0, a1])/(6*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[1, 0, 0, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) - (CA*CF^2*w*\[Alpha]s^2*G[1, 0, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^3*\[Alpha]s^2*G[1, 0, 0, w])/
       (2*Pi^3*v^2) + (CA^2*(CA - 2*CF)*\[Alpha]s^2*G[1, 0, 0, w])/
       (2*Pi^3*v^2) - (29*CA^2*CF*\[Alpha]s^2*G[1, 0, 0, w])/(Pi^3*v^2) + 
      (25*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, 0, 0, w])/(Pi^3*v^2) + 
      (102*CA*CF^2*\[Alpha]s^2*G[1, 0, 0, w])/(Pi^3*v^2) + 
      (CA^3*(-1 + w)^4*\[Alpha]s^2*G[1, 0, 0, w])/(6*Pi^3*v^2*w^2) - 
      (CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2*G[1, 0, 0, w])/
       (6*Pi^3*v^2*w^2) + (2*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, 0, w])/
       (Pi^3*v^2*w^2) - (55*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*
        G[1, 0, 0, w])/(24*Pi^3*v^2*w^2) - 
      (CA^3*(-1 + w)^2*\[Alpha]s^2*G[1, 0, 0, w])/(8*Pi^3*v^2*w) + 
      (CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*G[1, 0, 0, w])/
       (8*Pi^3*v^2*w) + (7*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, 0, 0, w])/
       (4*Pi^3*v^2*w) - (5*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, 0, 0, w])/(Pi^3*v^2*w) + (51*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*
        G[1, 0, 0, w])/(2*Pi^3*v^2*w) - (CA^2*CF*\[Alpha]s^2*G[1, 0, 1, a1])/
       (4*Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, 0, 1, a1])/
       (4*Pi^3*v^2) + (CA*CF^2*\[Alpha]s^2*G[1, 0, 1, a1])/(2*Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, 1, a1])/(12*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, 1, a1])/
       (8*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, 0, 1, a1])/
       (4*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, 0, 1, a1])/(2*Pi^3*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[1, 0, 1, a1])/(6*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[1, 0, 1, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) + (CA*CF^2*w*\[Alpha]s^2*G[1, 0, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (12*CA^2*CF*\[Alpha]s^2*G[1, 0, 1, w])/
       (Pi^3*v^2) - (16*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, 0, 1, w])/
       (Pi^3*v^2) - (36*CA*CF^2*\[Alpha]s^2*G[1, 0, 1, w])/(Pi^3*v^2) - 
      (4*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, 1, w])/(3*Pi^3*v^2*w^2) + 
      (4*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 0, 1, w])/
       (3*Pi^3*v^2*w^2) - (CA^3*(-1 + w)^2*\[Alpha]s^2*G[1, 0, 1, w])/
       (4*Pi^3*v^2*w) + (CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*
        G[1, 0, 1, w])/(4*Pi^3*v^2*w) - (5*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, 0, 1, w])/(2*Pi^3*v^2*w) + (2*CA*(CA - 2*CF)*CF*(-1 + w)^2*
        \[Alpha]s^2*G[1, 0, 1, w])/(Pi^3*v^2*w) - 
      (9*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[1, 0, 1, w])/(Pi^3*v^2*w) + 
      (CA^2*CF*\[Alpha]s^2*G[1, -I, -1, a1])/(2*Pi^3*v^2) - 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, -I, -1, a1])/(2*Pi^3*v^2) - 
      (CA*CF^2*\[Alpha]s^2*G[1, -I, -1, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, -I, -1, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, -I, -1, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, -I, -1, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, -I, -1, a1])/(Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[1, -I, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[1, -I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[1, -I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[1, -I, 0, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, -I, 0, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[1, -I, 0, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, -I, 0, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, -I, 0, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, -I, 0, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, -I, 0, a1])/(Pi^3*v^2*w) + (CA^2*CF*w*\[Alpha]s^2*
        G[1, -I, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[1, -I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[1, -I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA^2*CF*\[Alpha]s^2*G[1, -I, 1, a1])/
       (2*Pi^3*v^2) + (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, -I, 1, a1])/
       (2*Pi^3*v^2) + (CA*CF^2*\[Alpha]s^2*G[1, -I, 1, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, -I, 1, a1])/(6*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, -I, 1, a1])/
       (4*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, -I, 1, a1])/
       (2*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, -I, 1, a1])/(Pi^3*v^2*w) - (CA^2*CF*w*\[Alpha]s^2*
        G[1, -I, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[1, -I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (2*CA*CF^2*w*\[Alpha]s^2*G[1, -I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[1, I, -1, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, I, -1, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[1, I, -1, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, I, -1, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, I, -1, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, I, -1, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, I, -1, a1])/(Pi^3*v^2*w) + (CA^2*CF*w*\[Alpha]s^2*
        G[1, I, -1, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[1, I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (2*CA*CF^2*w*\[Alpha]s^2*G[1, I, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[1, I, 0, a1])/
       (2*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, I, 0, a1])/
       (2*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[1, I, 0, a1])/(Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, I, 0, a1])/(6*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, I, 0, a1])/
       (4*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, I, 0, a1])/
       (2*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, I, 0, a1])/(Pi^3*v^2*w) + (CA^2*CF*w*\[Alpha]s^2*G[1, I, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[1, I, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (2*CA*CF^2*w*\[Alpha]s^2*G[1, I, 0, a1])/(3*Pi^3*v^2*(-1 + w)^2) - 
      (CA^2*CF*\[Alpha]s^2*G[1, I, 1, a1])/(2*Pi^3*v^2) + 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, I, 1, a1])/(2*Pi^3*v^2) + 
      (CA*CF^2*\[Alpha]s^2*G[1, I, 1, a1])/(Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, I, 1, a1])/(6*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, I, 1, a1])/
       (4*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, I, 1, a1])/
       (2*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, I, 1, a1])/(Pi^3*v^2*w) - (CA^2*CF*w*\[Alpha]s^2*G[1, I, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[1, I, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (2*CA*CF^2*w*\[Alpha]s^2*G[1, I, 1, a1])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (CA^2*CF*\[Alpha]s^2*G[1, 1, -1, a1])/(4*Pi^3*v^2) - 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, 1, -1, a1])/(4*Pi^3*v^2) - 
      (CA*CF^2*\[Alpha]s^2*G[1, 1, -1, a1])/(2*Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 1, -1, a1])/(12*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 1, -1, a1])/
       (8*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, 1, -1, a1])/
       (4*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, 1, -1, a1])/(2*Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[1, 1, -1, a1])/(6*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[1, 1, -1, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) - (CA*CF^2*w*\[Alpha]s^2*G[1, 1, -1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (CA^2*CF*\[Alpha]s^2*G[1, 1, 0, a1])/
       (4*Pi^3*v^2) - (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, 1, 0, a1])/
       (4*Pi^3*v^2) - (CA*CF^2*\[Alpha]s^2*G[1, 1, 0, a1])/(2*Pi^3*v^2) + 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 1, 0, a1])/(12*Pi^3*v^2*w^2) - 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 1, 0, a1])/
       (8*Pi^3*v^2*w^2) + (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, 1, 0, a1])/
       (4*Pi^3*v^2*w) - (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, 1, 0, a1])/(2*Pi^3*v^2*w) + 
      (CA^2*CF*w*\[Alpha]s^2*G[1, 1, 0, a1])/(6*Pi^3*v^2*(-1 + w)^2) - 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[1, 1, 0, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) - (CA*CF^2*w*\[Alpha]s^2*G[1, 1, 0, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) + (6*CA*(CA - 2*CF)*CF*\[Alpha]s^2*
        G[1, 1, 0, w])/(Pi^3*v^2) + (2*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*
        G[1, 1, 0, w])/(3*Pi^3*v^2*w^2) - (5*CA*(CA - 2*CF)*CF*(-1 + w)^4*
        \[Alpha]s^2*G[1, 1, 0, w])/(12*Pi^3*v^2*w^2) + 
      (CA^3*(-1 + w)^2*\[Alpha]s^2*G[1, 1, 0, w])/(2*Pi^3*v^2*w) - 
      (CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*G[1, 1, 0, w])/
       (2*Pi^3*v^2*w) + (3*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, 1, 0, w])/
       (Pi^3*v^2*w) - (CA^2*CF*\[Alpha]s^2*G[1, 1, 1, a1])/(4*Pi^3*v^2) + 
      (CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[1, 1, 1, a1])/(4*Pi^3*v^2) + 
      (CA*CF^2*\[Alpha]s^2*G[1, 1, 1, a1])/(2*Pi^3*v^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 1, 1, a1])/(12*Pi^3*v^2*w^2) + 
      (CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[1, 1, 1, a1])/
       (8*Pi^3*v^2*w^2) - (CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[1, 1, 1, a1])/
       (4*Pi^3*v^2*w) + (CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[1, 1, 1, a1])/(2*Pi^3*v^2*w) - 
      (CA^2*CF*w*\[Alpha]s^2*G[1, 1, 1, a1])/(6*Pi^3*v^2*(-1 + w)^2) + 
      (CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[1, 1, 1, a1])/
       (6*Pi^3*v^2*(-1 + w)^2) + (CA*CF^2*w*\[Alpha]s^2*G[1, 1, 1, a1])/
       (3*Pi^3*v^2*(-1 + w)^2) - ((3*I)*Sqrt[3]*CA^2*CF*\[Alpha]s^2*
        G[x1, 0, -1, w])/(Pi^3*v^2) + ((2*I)*Sqrt[3]*CA*(CA - 2*CF)*CF*
        \[Alpha]s^2*G[x1, 0, -1, w])/(Pi^3*v^2) + 
      ((12*I)*Sqrt[3]*CA*CF^2*\[Alpha]s^2*G[x1, 0, -1, w])/(Pi^3*v^2) + 
      (I*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[x1, 0, -1, w])/
       (Sqrt[3]*Pi^3*v^2*w^2) - (I*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*
        G[x1, 0, -1, w])/(Sqrt[3]*Pi^3*v^2*w^2) + 
      ((I/2)*Sqrt[3]*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[x1, 0, -1, w])/
       (Pi^3*v^2*w) - (I*Sqrt[3]*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[x1, 0, -1, w])/(Pi^3*v^2*w) + ((3*I)*Sqrt[3]*CA*CF^2*(-1 + w)^2*
        \[Alpha]s^2*G[x1, 0, -1, w])/(Pi^3*v^2*w) + 
      ((4*I)*CA^2*CF*w*\[Alpha]s^2*G[x1, 0, -1, w])/(Sqrt[3]*Pi^3*v^2*
        (-1 + w)^2) - ((7*I)*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[x1, 0, -1, w])/
       (Sqrt[3]*Pi^3*v^2*(-1 + w)^2) + ((6*I)*Sqrt[3]*CA^2*CF*x1*\[Alpha]s^2*
        G[x1, 0, -1, w])/(Pi^3*v^2) - ((4*I)*Sqrt[3]*CA*(CA - 2*CF)*CF*x1*
        \[Alpha]s^2*G[x1, 0, -1, w])/(Pi^3*v^2) - 
      ((24*I)*Sqrt[3]*CA*CF^2*x1*\[Alpha]s^2*G[x1, 0, -1, w])/(Pi^3*v^2) - 
      ((2*I)*CA^2*CF*(-1 + w)^4*x1*\[Alpha]s^2*G[x1, 0, -1, w])/
       (Sqrt[3]*Pi^3*v^2*w^2) + ((2*I)*CA*(CA - 2*CF)*CF*(-1 + w)^4*x1*
        \[Alpha]s^2*G[x1, 0, -1, w])/(Sqrt[3]*Pi^3*v^2*w^2) - 
      (I*Sqrt[3]*CA^2*CF*(-1 + w)^2*x1*\[Alpha]s^2*G[x1, 0, -1, w])/
       (Pi^3*v^2*w) + ((2*I)*Sqrt[3]*CA*(CA - 2*CF)*CF*(-1 + w)^2*x1*
        \[Alpha]s^2*G[x1, 0, -1, w])/(Pi^3*v^2*w) - 
      ((6*I)*Sqrt[3]*CA*CF^2*(-1 + w)^2*x1*\[Alpha]s^2*G[x1, 0, -1, w])/
       (Pi^3*v^2*w) - ((8*I)*CA^2*CF*w*x1*\[Alpha]s^2*G[x1, 0, -1, w])/
       (Sqrt[3]*Pi^3*v^2*(-1 + w)^2) + ((14*I)*CA*(CA - 2*CF)*CF*w*x1*
        \[Alpha]s^2*G[x1, 0, -1, w])/(Sqrt[3]*Pi^3*v^2*(-1 + w)^2) + 
      ((2*I)*Sqrt[3]*CA^2*CF*\[Alpha]s^2*G[x1, 0, 0, w])/(Pi^3*v^2) - 
      ((4*I)*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[x1, 0, 0, w])/
       (Sqrt[3]*Pi^3*v^2) - ((8*I)*Sqrt[3]*CA*CF^2*\[Alpha]s^2*
        G[x1, 0, 0, w])/(Pi^3*v^2) - (((2*I)/3)*CA^2*CF*(-1 + w)^4*
        \[Alpha]s^2*G[x1, 0, 0, w])/(Sqrt[3]*Pi^3*v^2*w^2) + 
      (((2*I)/3)*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[x1, 0, 0, w])/
       (Sqrt[3]*Pi^3*v^2*w^2) - (I*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*
        G[x1, 0, 0, w])/(Sqrt[3]*Pi^3*v^2*w) + 
      ((2*I)*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*G[x1, 0, 0, w])/
       (Sqrt[3]*Pi^3*v^2*w) - ((2*I)*Sqrt[3]*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*
        G[x1, 0, 0, w])/(Pi^3*v^2*w) - (((8*I)/3)*CA^2*CF*w*\[Alpha]s^2*
        G[x1, 0, 0, w])/(Sqrt[3]*Pi^3*v^2*(-1 + w)^2) + 
      (((14*I)/3)*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[x1, 0, 0, w])/
       (Sqrt[3]*Pi^3*v^2*(-1 + w)^2) - ((4*I)*Sqrt[3]*CA^2*CF*x1*\[Alpha]s^2*
        G[x1, 0, 0, w])/(Pi^3*v^2) + ((8*I)*CA*(CA - 2*CF)*CF*x1*\[Alpha]s^2*
        G[x1, 0, 0, w])/(Sqrt[3]*Pi^3*v^2) + 
      ((16*I)*Sqrt[3]*CA*CF^2*x1*\[Alpha]s^2*G[x1, 0, 0, w])/(Pi^3*v^2) + 
      (((4*I)/3)*CA^2*CF*(-1 + w)^4*x1*\[Alpha]s^2*G[x1, 0, 0, w])/
       (Sqrt[3]*Pi^3*v^2*w^2) - (((4*I)/3)*CA*(CA - 2*CF)*CF*(-1 + w)^4*x1*
        \[Alpha]s^2*G[x1, 0, 0, w])/(Sqrt[3]*Pi^3*v^2*w^2) + 
      ((2*I)*CA^2*CF*(-1 + w)^2*x1*\[Alpha]s^2*G[x1, 0, 0, w])/
       (Sqrt[3]*Pi^3*v^2*w) - ((4*I)*CA*(CA - 2*CF)*CF*(-1 + w)^2*x1*
        \[Alpha]s^2*G[x1, 0, 0, w])/(Sqrt[3]*Pi^3*v^2*w) + 
      ((4*I)*Sqrt[3]*CA*CF^2*(-1 + w)^2*x1*\[Alpha]s^2*G[x1, 0, 0, w])/
       (Pi^3*v^2*w) + (((16*I)/3)*CA^2*CF*w*x1*\[Alpha]s^2*G[x1, 0, 0, w])/
       (Sqrt[3]*Pi^3*v^2*(-1 + w)^2) - (((28*I)/3)*CA*(CA - 2*CF)*CF*w*x1*
        \[Alpha]s^2*G[x1, 0, 0, w])/(Sqrt[3]*Pi^3*v^2*(-1 + w)^2) - 
      (((3*I)/2)*Sqrt[3]*CA^2*CF*\[Alpha]s^2*G[x1, 0, 1, w])/(Pi^3*v^2) + 
      (I*Sqrt[3]*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[x1, 0, 1, w])/(Pi^3*v^2) + 
      ((6*I)*Sqrt[3]*CA*CF^2*\[Alpha]s^2*G[x1, 0, 1, w])/(Pi^3*v^2) + 
      ((I/2)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[x1, 0, 1, w])/
       (Sqrt[3]*Pi^3*v^2*w^2) - ((I/2)*CA*(CA - 2*CF)*CF*(-1 + w)^4*
        \[Alpha]s^2*G[x1, 0, 1, w])/(Sqrt[3]*Pi^3*v^2*w^2) + 
      ((I/4)*Sqrt[3]*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[x1, 0, 1, w])/
       (Pi^3*v^2*w) - ((I/2)*Sqrt[3]*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[x1, 0, 1, w])/(Pi^3*v^2*w) + (((3*I)/2)*Sqrt[3]*CA*CF^2*(-1 + w)^2*
        \[Alpha]s^2*G[x1, 0, 1, w])/(Pi^3*v^2*w) + 
      ((2*I)*CA^2*CF*w*\[Alpha]s^2*G[x1, 0, 1, w])/(Sqrt[3]*Pi^3*v^2*
        (-1 + w)^2) - (((7*I)/2)*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[x1, 0, 1, w])/(Sqrt[3]*Pi^3*v^2*(-1 + w)^2) + 
      ((3*I)*Sqrt[3]*CA^2*CF*x1*\[Alpha]s^2*G[x1, 0, 1, w])/(Pi^3*v^2) - 
      ((2*I)*Sqrt[3]*CA*(CA - 2*CF)*CF*x1*\[Alpha]s^2*G[x1, 0, 1, w])/
       (Pi^3*v^2) - ((12*I)*Sqrt[3]*CA*CF^2*x1*\[Alpha]s^2*G[x1, 0, 1, w])/
       (Pi^3*v^2) - (I*CA^2*CF*(-1 + w)^4*x1*\[Alpha]s^2*G[x1, 0, 1, w])/
       (Sqrt[3]*Pi^3*v^2*w^2) + (I*CA*(CA - 2*CF)*CF*(-1 + w)^4*x1*
        \[Alpha]s^2*G[x1, 0, 1, w])/(Sqrt[3]*Pi^3*v^2*w^2) - 
      ((I/2)*Sqrt[3]*CA^2*CF*(-1 + w)^2*x1*\[Alpha]s^2*G[x1, 0, 1, w])/
       (Pi^3*v^2*w) + (I*Sqrt[3]*CA*(CA - 2*CF)*CF*(-1 + w)^2*x1*\[Alpha]s^2*
        G[x1, 0, 1, w])/(Pi^3*v^2*w) - ((3*I)*Sqrt[3]*CA*CF^2*(-1 + w)^2*x1*
        \[Alpha]s^2*G[x1, 0, 1, w])/(Pi^3*v^2*w) - 
      ((4*I)*CA^2*CF*w*x1*\[Alpha]s^2*G[x1, 0, 1, w])/
       (Sqrt[3]*Pi^3*v^2*(-1 + w)^2) + ((7*I)*CA*(CA - 2*CF)*CF*w*x1*
        \[Alpha]s^2*G[x1, 0, 1, w])/(Sqrt[3]*Pi^3*v^2*(-1 + w)^2) + 
      ((I/2)*Sqrt[3]*CA^2*CF*\[Alpha]s^2*G[x1, 1, 0, w])/(Pi^3*v^2) - 
      (I*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[x1, 1, 0, w])/(Sqrt[3]*Pi^3*v^2) - 
      ((2*I)*Sqrt[3]*CA*CF^2*\[Alpha]s^2*G[x1, 1, 0, w])/(Pi^3*v^2) - 
      ((I/6)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[x1, 1, 0, w])/
       (Sqrt[3]*Pi^3*v^2*w^2) + ((I/6)*CA*(CA - 2*CF)*CF*(-1 + w)^4*
        \[Alpha]s^2*G[x1, 1, 0, w])/(Sqrt[3]*Pi^3*v^2*w^2) - 
      ((I/4)*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[x1, 1, 0, w])/
       (Sqrt[3]*Pi^3*v^2*w) + ((I/2)*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[x1, 1, 0, w])/(Sqrt[3]*Pi^3*v^2*w) - 
      ((I/2)*Sqrt[3]*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[x1, 1, 0, w])/
       (Pi^3*v^2*w) - (((2*I)/3)*CA^2*CF*w*\[Alpha]s^2*G[x1, 1, 0, w])/
       (Sqrt[3]*Pi^3*v^2*(-1 + w)^2) + (((7*I)/6)*CA*(CA - 2*CF)*CF*w*
        \[Alpha]s^2*G[x1, 1, 0, w])/(Sqrt[3]*Pi^3*v^2*(-1 + w)^2) - 
      (I*Sqrt[3]*CA^2*CF*x1*\[Alpha]s^2*G[x1, 1, 0, w])/(Pi^3*v^2) + 
      ((2*I)*CA*(CA - 2*CF)*CF*x1*\[Alpha]s^2*G[x1, 1, 0, w])/
       (Sqrt[3]*Pi^3*v^2) + ((4*I)*Sqrt[3]*CA*CF^2*x1*\[Alpha]s^2*
        G[x1, 1, 0, w])/(Pi^3*v^2) + ((I/3)*CA^2*CF*(-1 + w)^4*x1*\[Alpha]s^2*
        G[x1, 1, 0, w])/(Sqrt[3]*Pi^3*v^2*w^2) - 
      ((I/3)*CA*(CA - 2*CF)*CF*(-1 + w)^4*x1*\[Alpha]s^2*G[x1, 1, 0, w])/
       (Sqrt[3]*Pi^3*v^2*w^2) + ((I/2)*CA^2*CF*(-1 + w)^2*x1*\[Alpha]s^2*
        G[x1, 1, 0, w])/(Sqrt[3]*Pi^3*v^2*w) - 
      (I*CA*(CA - 2*CF)*CF*(-1 + w)^2*x1*\[Alpha]s^2*G[x1, 1, 0, w])/
       (Sqrt[3]*Pi^3*v^2*w) + (I*Sqrt[3]*CA*CF^2*(-1 + w)^2*x1*\[Alpha]s^2*
        G[x1, 1, 0, w])/(Pi^3*v^2*w) + (((4*I)/3)*CA^2*CF*w*x1*\[Alpha]s^2*
        G[x1, 1, 0, w])/(Sqrt[3]*Pi^3*v^2*(-1 + w)^2) - 
      (((7*I)/3)*CA*(CA - 2*CF)*CF*w*x1*\[Alpha]s^2*G[x1, 1, 0, w])/
       (Sqrt[3]*Pi^3*v^2*(-1 + w)^2) + ((3*I)*Sqrt[3]*CA^2*CF*\[Alpha]s^2*
        G[x2, 0, -1, w])/(Pi^3*v^2) - ((2*I)*Sqrt[3]*CA*(CA - 2*CF)*CF*
        \[Alpha]s^2*G[x2, 0, -1, w])/(Pi^3*v^2) - 
      ((12*I)*Sqrt[3]*CA*CF^2*\[Alpha]s^2*G[x2, 0, -1, w])/(Pi^3*v^2) - 
      (I*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[x2, 0, -1, w])/
       (Sqrt[3]*Pi^3*v^2*w^2) + (I*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*
        G[x2, 0, -1, w])/(Sqrt[3]*Pi^3*v^2*w^2) - 
      ((I/2)*Sqrt[3]*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[x2, 0, -1, w])/
       (Pi^3*v^2*w) + (I*Sqrt[3]*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[x2, 0, -1, w])/(Pi^3*v^2*w) - ((3*I)*Sqrt[3]*CA*CF^2*(-1 + w)^2*
        \[Alpha]s^2*G[x2, 0, -1, w])/(Pi^3*v^2*w) - 
      ((4*I)*CA^2*CF*w*\[Alpha]s^2*G[x2, 0, -1, w])/(Sqrt[3]*Pi^3*v^2*
        (-1 + w)^2) + ((7*I)*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[x2, 0, -1, w])/
       (Sqrt[3]*Pi^3*v^2*(-1 + w)^2) - ((6*I)*Sqrt[3]*CA^2*CF*x2*\[Alpha]s^2*
        G[x2, 0, -1, w])/(Pi^3*v^2) + ((4*I)*Sqrt[3]*CA*(CA - 2*CF)*CF*x2*
        \[Alpha]s^2*G[x2, 0, -1, w])/(Pi^3*v^2) + 
      ((24*I)*Sqrt[3]*CA*CF^2*x2*\[Alpha]s^2*G[x2, 0, -1, w])/(Pi^3*v^2) + 
      ((2*I)*CA^2*CF*(-1 + w)^4*x2*\[Alpha]s^2*G[x2, 0, -1, w])/
       (Sqrt[3]*Pi^3*v^2*w^2) - ((2*I)*CA*(CA - 2*CF)*CF*(-1 + w)^4*x2*
        \[Alpha]s^2*G[x2, 0, -1, w])/(Sqrt[3]*Pi^3*v^2*w^2) + 
      (I*Sqrt[3]*CA^2*CF*(-1 + w)^2*x2*\[Alpha]s^2*G[x2, 0, -1, w])/
       (Pi^3*v^2*w) - ((2*I)*Sqrt[3]*CA*(CA - 2*CF)*CF*(-1 + w)^2*x2*
        \[Alpha]s^2*G[x2, 0, -1, w])/(Pi^3*v^2*w) + 
      ((6*I)*Sqrt[3]*CA*CF^2*(-1 + w)^2*x2*\[Alpha]s^2*G[x2, 0, -1, w])/
       (Pi^3*v^2*w) + ((8*I)*CA^2*CF*w*x2*\[Alpha]s^2*G[x2, 0, -1, w])/
       (Sqrt[3]*Pi^3*v^2*(-1 + w)^2) - ((14*I)*CA*(CA - 2*CF)*CF*w*x2*
        \[Alpha]s^2*G[x2, 0, -1, w])/(Sqrt[3]*Pi^3*v^2*(-1 + w)^2) - 
      ((2*I)*Sqrt[3]*CA^2*CF*\[Alpha]s^2*G[x2, 0, 0, w])/(Pi^3*v^2) + 
      ((4*I)*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[x2, 0, 0, w])/
       (Sqrt[3]*Pi^3*v^2) + ((8*I)*Sqrt[3]*CA*CF^2*\[Alpha]s^2*
        G[x2, 0, 0, w])/(Pi^3*v^2) + (((2*I)/3)*CA^2*CF*(-1 + w)^4*
        \[Alpha]s^2*G[x2, 0, 0, w])/(Sqrt[3]*Pi^3*v^2*w^2) - 
      (((2*I)/3)*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*G[x2, 0, 0, w])/
       (Sqrt[3]*Pi^3*v^2*w^2) + (I*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*
        G[x2, 0, 0, w])/(Sqrt[3]*Pi^3*v^2*w) - 
      ((2*I)*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*G[x2, 0, 0, w])/
       (Sqrt[3]*Pi^3*v^2*w) + ((2*I)*Sqrt[3]*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*
        G[x2, 0, 0, w])/(Pi^3*v^2*w) + (((8*I)/3)*CA^2*CF*w*\[Alpha]s^2*
        G[x2, 0, 0, w])/(Sqrt[3]*Pi^3*v^2*(-1 + w)^2) - 
      (((14*I)/3)*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*G[x2, 0, 0, w])/
       (Sqrt[3]*Pi^3*v^2*(-1 + w)^2) + ((4*I)*Sqrt[3]*CA^2*CF*x2*\[Alpha]s^2*
        G[x2, 0, 0, w])/(Pi^3*v^2) - ((8*I)*CA*(CA - 2*CF)*CF*x2*\[Alpha]s^2*
        G[x2, 0, 0, w])/(Sqrt[3]*Pi^3*v^2) - 
      ((16*I)*Sqrt[3]*CA*CF^2*x2*\[Alpha]s^2*G[x2, 0, 0, w])/(Pi^3*v^2) - 
      (((4*I)/3)*CA^2*CF*(-1 + w)^4*x2*\[Alpha]s^2*G[x2, 0, 0, w])/
       (Sqrt[3]*Pi^3*v^2*w^2) + (((4*I)/3)*CA*(CA - 2*CF)*CF*(-1 + w)^4*x2*
        \[Alpha]s^2*G[x2, 0, 0, w])/(Sqrt[3]*Pi^3*v^2*w^2) - 
      ((2*I)*CA^2*CF*(-1 + w)^2*x2*\[Alpha]s^2*G[x2, 0, 0, w])/
       (Sqrt[3]*Pi^3*v^2*w) + ((4*I)*CA*(CA - 2*CF)*CF*(-1 + w)^2*x2*
        \[Alpha]s^2*G[x2, 0, 0, w])/(Sqrt[3]*Pi^3*v^2*w) - 
      ((4*I)*Sqrt[3]*CA*CF^2*(-1 + w)^2*x2*\[Alpha]s^2*G[x2, 0, 0, w])/
       (Pi^3*v^2*w) - (((16*I)/3)*CA^2*CF*w*x2*\[Alpha]s^2*G[x2, 0, 0, w])/
       (Sqrt[3]*Pi^3*v^2*(-1 + w)^2) + (((28*I)/3)*CA*(CA - 2*CF)*CF*w*x2*
        \[Alpha]s^2*G[x2, 0, 0, w])/(Sqrt[3]*Pi^3*v^2*(-1 + w)^2) + 
      (((3*I)/2)*Sqrt[3]*CA^2*CF*\[Alpha]s^2*G[x2, 0, 1, w])/(Pi^3*v^2) - 
      (I*Sqrt[3]*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[x2, 0, 1, w])/(Pi^3*v^2) - 
      ((6*I)*Sqrt[3]*CA*CF^2*\[Alpha]s^2*G[x2, 0, 1, w])/(Pi^3*v^2) - 
      ((I/2)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[x2, 0, 1, w])/
       (Sqrt[3]*Pi^3*v^2*w^2) + ((I/2)*CA*(CA - 2*CF)*CF*(-1 + w)^4*
        \[Alpha]s^2*G[x2, 0, 1, w])/(Sqrt[3]*Pi^3*v^2*w^2) - 
      ((I/4)*Sqrt[3]*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[x2, 0, 1, w])/
       (Pi^3*v^2*w) + ((I/2)*Sqrt[3]*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[x2, 0, 1, w])/(Pi^3*v^2*w) - (((3*I)/2)*Sqrt[3]*CA*CF^2*(-1 + w)^2*
        \[Alpha]s^2*G[x2, 0, 1, w])/(Pi^3*v^2*w) - 
      ((2*I)*CA^2*CF*w*\[Alpha]s^2*G[x2, 0, 1, w])/(Sqrt[3]*Pi^3*v^2*
        (-1 + w)^2) + (((7*I)/2)*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*
        G[x2, 0, 1, w])/(Sqrt[3]*Pi^3*v^2*(-1 + w)^2) - 
      ((3*I)*Sqrt[3]*CA^2*CF*x2*\[Alpha]s^2*G[x2, 0, 1, w])/(Pi^3*v^2) + 
      ((2*I)*Sqrt[3]*CA*(CA - 2*CF)*CF*x2*\[Alpha]s^2*G[x2, 0, 1, w])/
       (Pi^3*v^2) + ((12*I)*Sqrt[3]*CA*CF^2*x2*\[Alpha]s^2*G[x2, 0, 1, w])/
       (Pi^3*v^2) + (I*CA^2*CF*(-1 + w)^4*x2*\[Alpha]s^2*G[x2, 0, 1, w])/
       (Sqrt[3]*Pi^3*v^2*w^2) - (I*CA*(CA - 2*CF)*CF*(-1 + w)^4*x2*
        \[Alpha]s^2*G[x2, 0, 1, w])/(Sqrt[3]*Pi^3*v^2*w^2) + 
      ((I/2)*Sqrt[3]*CA^2*CF*(-1 + w)^2*x2*\[Alpha]s^2*G[x2, 0, 1, w])/
       (Pi^3*v^2*w) - (I*Sqrt[3]*CA*(CA - 2*CF)*CF*(-1 + w)^2*x2*\[Alpha]s^2*
        G[x2, 0, 1, w])/(Pi^3*v^2*w) + ((3*I)*Sqrt[3]*CA*CF^2*(-1 + w)^2*x2*
        \[Alpha]s^2*G[x2, 0, 1, w])/(Pi^3*v^2*w) + 
      ((4*I)*CA^2*CF*w*x2*\[Alpha]s^2*G[x2, 0, 1, w])/
       (Sqrt[3]*Pi^3*v^2*(-1 + w)^2) - ((7*I)*CA*(CA - 2*CF)*CF*w*x2*
        \[Alpha]s^2*G[x2, 0, 1, w])/(Sqrt[3]*Pi^3*v^2*(-1 + w)^2) - 
      ((I/2)*Sqrt[3]*CA^2*CF*\[Alpha]s^2*G[x2, 1, 0, w])/(Pi^3*v^2) + 
      (I*CA*(CA - 2*CF)*CF*\[Alpha]s^2*G[x2, 1, 0, w])/(Sqrt[3]*Pi^3*v^2) + 
      ((2*I)*Sqrt[3]*CA*CF^2*\[Alpha]s^2*G[x2, 1, 0, w])/(Pi^3*v^2) + 
      ((I/6)*CA^2*CF*(-1 + w)^4*\[Alpha]s^2*G[x2, 1, 0, w])/
       (Sqrt[3]*Pi^3*v^2*w^2) - ((I/6)*CA*(CA - 2*CF)*CF*(-1 + w)^4*
        \[Alpha]s^2*G[x2, 1, 0, w])/(Sqrt[3]*Pi^3*v^2*w^2) + 
      ((I/4)*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*G[x2, 1, 0, w])/
       (Sqrt[3]*Pi^3*v^2*w) - ((I/2)*CA*(CA - 2*CF)*CF*(-1 + w)^2*\[Alpha]s^2*
        G[x2, 1, 0, w])/(Sqrt[3]*Pi^3*v^2*w) + 
      ((I/2)*Sqrt[3]*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*G[x2, 1, 0, w])/
       (Pi^3*v^2*w) + (((2*I)/3)*CA^2*CF*w*\[Alpha]s^2*G[x2, 1, 0, w])/
       (Sqrt[3]*Pi^3*v^2*(-1 + w)^2) - (((7*I)/6)*CA*(CA - 2*CF)*CF*w*
        \[Alpha]s^2*G[x2, 1, 0, w])/(Sqrt[3]*Pi^3*v^2*(-1 + w)^2) + 
      (I*Sqrt[3]*CA^2*CF*x2*\[Alpha]s^2*G[x2, 1, 0, w])/(Pi^3*v^2) - 
      ((2*I)*CA*(CA - 2*CF)*CF*x2*\[Alpha]s^2*G[x2, 1, 0, w])/
       (Sqrt[3]*Pi^3*v^2) - ((4*I)*Sqrt[3]*CA*CF^2*x2*\[Alpha]s^2*
        G[x2, 1, 0, w])/(Pi^3*v^2) - ((I/3)*CA^2*CF*(-1 + w)^4*x2*\[Alpha]s^2*
        G[x2, 1, 0, w])/(Sqrt[3]*Pi^3*v^2*w^2) + 
      ((I/3)*CA*(CA - 2*CF)*CF*(-1 + w)^4*x2*\[Alpha]s^2*G[x2, 1, 0, w])/
       (Sqrt[3]*Pi^3*v^2*w^2) - ((I/2)*CA^2*CF*(-1 + w)^2*x2*\[Alpha]s^2*
        G[x2, 1, 0, w])/(Sqrt[3]*Pi^3*v^2*w) + 
      (I*CA*(CA - 2*CF)*CF*(-1 + w)^2*x2*\[Alpha]s^2*G[x2, 1, 0, w])/
       (Sqrt[3]*Pi^3*v^2*w) - (I*Sqrt[3]*CA*CF^2*(-1 + w)^2*x2*\[Alpha]s^2*
        G[x2, 1, 0, w])/(Pi^3*v^2*w) - (((4*I)/3)*CA^2*CF*w*x2*\[Alpha]s^2*
        G[x2, 1, 0, w])/(Sqrt[3]*Pi^3*v^2*(-1 + w)^2) + 
      (((7*I)/3)*CA*(CA - 2*CF)*CF*w*x2*\[Alpha]s^2*G[x2, 1, 0, w])/
       (Sqrt[3]*Pi^3*v^2*(-1 + w)^2) + (((27*I)/4)*CA*CF^2*(1 + w)^3*
        \[Alpha]s^2*Log[2])/(Pi^2*v^2*(-1 + w)*w) - 
      (27*CA*CF^2*(1 + w)^3*\[Alpha]s^2*G[0, w]*Log[2])/
       (4*Pi^3*v^2*(-1 + w)*w) + (CF*(1 + w)^2*\[Alpha]s^2*
        (-7 + 16*w - 16*w^3 + 7*w^4 + (2*I)*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + 
           w^4) - 2*(1 - 8*w + 12*w^2 - 8*w^3 + w^4)*G[0, w])*Log[2])/
       (24*Pi^3*v^2*(-1 + w)^2*w^2) + (CA*(CA - 2*CF)*CF*(1 + w)^2*
        \[Alpha]s^2*(7 - 16*w + 16*w^3 - 7*w^4 - 
         (2*I)*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) + 
         2*(1 - 8*w + 12*w^2 - 8*w^3 + w^4)*G[0, w])*Log[2])/
       (24*Pi^3*v^2*(-1 + w)^2*w^2) + 
      (CA*\[Alpha]s^2*(-196 + 185*w + 328*w^2 - 328*w^4 - 185*w^5 + 196*w^6 + 
         I*Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 354*w^5 + 59*w^6) + 
         (-59 + 354*w - 201*w^2 + 32*w^3 - 201*w^4 + 354*w^5 - 59*w^6)*
          G[0, w])*Log[2])/(144*Pi^3*v^2*(-1 + w)^2*w^2) + 
      (CA^2*(CA - 2*CF)*\[Alpha]s^2*(196 - 185*w - 328*w^2 + 328*w^4 + 
         185*w^5 - 196*w^6 - I*Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 
           354*w^5 + 59*w^6) + (59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 
           354*w^5 + 59*w^6)*G[0, w])*Log[2])/(144*Pi^3*v^2*(-1 + w)^2*w^2) + 
      (27*CA*CF^2*(1 + w)^3*\[Alpha]s^2*G[1, w]*Log[2])/
       (2*Pi^3*v^2*(-1 + w)*w) - ((I/144)*\[Alpha]s^2*
        (6*(1 + 2*CA)*CF*(1 + w)^2*(2*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
           I*(-7 + 16*w - 16*w^3 + 7*w^4) + (2*I)*(1 - 8*w + 12*w^2 - 8*w^3 + 
             w^4)*G[0, w]) + 12*CA*CF*nl*(1 + w)^2*
          (2*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
           I*(-7 + 16*w - 16*w^3 + 7*w^4) + (2*I)*(1 - 8*w + 12*w^2 - 8*w^3 + 
             w^4)*G[0, w]) - CA*(-196*I - (12*I)*CF^2 - 59*Pi - 24*CF^2*Pi + 
           (185*I)*w + (888*I)*CF^2*w + 354*Pi*w + 144*CF^2*Pi*w + 
           (328*I)*w^2 - (2508*I)*CF^2*w^2 - 201*Pi*w^2 - 2520*CF^2*Pi*w^2 + 
           32*Pi*w^3 + 3264*CF^2*Pi*w^3 - (328*I)*w^4 + (2508*I)*CF^2*w^4 - 
           201*Pi*w^4 - 2520*CF^2*Pi*w^4 - (185*I)*w^5 - (888*I)*CF^2*w^5 + 
           354*Pi*w^5 + 144*CF^2*Pi*w^5 + (196*I)*w^6 + (12*I)*CF^2*w^6 - 
           59*Pi*w^6 - 24*CF^2*Pi*w^6 + 2*CA*CF*
            (Pi*(13 - 78*w - 417*w^2 + 608*w^3 - 417*w^4 - 78*w^5 + 13*w^6) - 
             I*(-56 - 113*w + 572*w^2 - 572*w^4 + 113*w^5 + 56*w^6)) + 
           CA^2*(Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 354*w^5 + 59*
                w^6) - I*(-196 + 185*w + 328*w^2 - 328*w^4 - 185*w^5 + 196*
                w^6)) + I*(-59 + 354*w - 201*w^2 + 32*w^3 - 201*w^4 + 
             354*w^5 - 59*w^6 - 24*CF^2*(1 - 6*w + 105*w^2 - 136*w^3 + 105*
                w^4 - 6*w^5 + w^6) + 2*CA*CF*(13 - 78*w - 417*w^2 + 608*w^3 - 
               417*w^4 - 78*w^5 + 13*w^6) + CA^2*(59 - 354*w + 201*w^2 - 32*
                w^3 + 201*w^4 - 354*w^5 + 59*w^6))*G[0, w]) + 
         (108*I)*CA*CF^2*w*(-25 + (9*I)*Pi + 2*Pi^2 - 20*w - (2*I)*Pi*w + 
           (32*I)*Pi*w^2 - 4*Pi^2*w^2 + 20*w^3 - (14*I)*Pi*w^3 + 25*w^4 + 
           (3*I)*Pi*w^4 + 2*Pi^2*w^4 - 6*(-1 + w)*(1 + w)^3*G[-1, w] + 
           (-9 + 2*w - 32*w^2 + 14*w^3 - 3*w^4 + (2*I)*Pi*(-1 + w^2)^2)*
            G[0, w] - (8*I)*Pi*G[1, w] + (16*I)*Pi*w^2*G[1, w] - 
           (8*I)*Pi*w^4*G[1, w] - 2*G[0, 0, w] + 4*w^2*G[0, 0, w] - 
           2*w^4*G[0, 0, w] - 4*G[0, 1, w] + 8*w^2*G[0, 1, w] - 
           4*w^4*G[0, 1, w] + 8*G[1, 0, w] - 16*w^2*G[1, 0, w] + 
           8*w^4*G[1, 0, w]))*Log[2])/(Pi^3*v^2*(-1 + w)^2*w^2) + 
      (9*CA*CF^2*(1 + w)^3*\[Alpha]s^2*Log[2]^2)/(4*Pi^3*v^2*(-1 + w)*w) + 
      (((27*I)/8)*CA*CF^2*(1 + w)^3*\[Alpha]s^2*Log[Pi])/
       (Pi^2*v^2*(-1 + w)*w) - (27*CA*CF^2*(1 + w)^3*\[Alpha]s^2*G[0, w]*
        Log[Pi])/(8*Pi^3*v^2*(-1 + w)*w) + 
      (CF*(1 + w)^2*\[Alpha]s^2*(-7 + 16*w - 16*w^3 + 7*w^4 + 
         (2*I)*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
         2*(1 - 8*w + 12*w^2 - 8*w^3 + w^4)*G[0, w])*Log[Pi])/
       (48*Pi^3*v^2*(-1 + w)^2*w^2) + (CA*(CA - 2*CF)*CF*(1 + w)^2*
        \[Alpha]s^2*(7 - 16*w + 16*w^3 - 7*w^4 - 
         (2*I)*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) + 
         2*(1 - 8*w + 12*w^2 - 8*w^3 + w^4)*G[0, w])*Log[Pi])/
       (48*Pi^3*v^2*(-1 + w)^2*w^2) + 
      (CA*\[Alpha]s^2*(-196 + 185*w + 328*w^2 - 328*w^4 - 185*w^5 + 196*w^6 + 
         I*Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 354*w^5 + 59*w^6) + 
         (-59 + 354*w - 201*w^2 + 32*w^3 - 201*w^4 + 354*w^5 - 59*w^6)*
          G[0, w])*Log[Pi])/(288*Pi^3*v^2*(-1 + w)^2*w^2) + 
      (CA^2*(CA - 2*CF)*\[Alpha]s^2*(196 - 185*w - 328*w^2 + 328*w^4 + 
         185*w^5 - 196*w^6 - I*Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 
           354*w^5 + 59*w^6) + (59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 
           354*w^5 + 59*w^6)*G[0, w])*Log[Pi])/(288*Pi^3*v^2*(-1 + w)^2*
        w^2) + (27*CA*CF^2*(1 + w)^3*\[Alpha]s^2*G[1, w]*Log[Pi])/
       (4*Pi^3*v^2*(-1 + w)*w) - ((I/288)*\[Alpha]s^2*
        (6*(1 + 2*CA)*CF*(1 + w)^2*(2*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
           I*(-7 + 16*w - 16*w^3 + 7*w^4) + (2*I)*(1 - 8*w + 12*w^2 - 8*w^3 + 
             w^4)*G[0, w]) + 12*CA*CF*nl*(1 + w)^2*
          (2*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
           I*(-7 + 16*w - 16*w^3 + 7*w^4) + (2*I)*(1 - 8*w + 12*w^2 - 8*w^3 + 
             w^4)*G[0, w]) - CA*(-196*I - (12*I)*CF^2 - 59*Pi - 24*CF^2*Pi + 
           (185*I)*w + (888*I)*CF^2*w + 354*Pi*w + 144*CF^2*Pi*w + 
           (328*I)*w^2 - (2508*I)*CF^2*w^2 - 201*Pi*w^2 - 2520*CF^2*Pi*w^2 + 
           32*Pi*w^3 + 3264*CF^2*Pi*w^3 - (328*I)*w^4 + (2508*I)*CF^2*w^4 - 
           201*Pi*w^4 - 2520*CF^2*Pi*w^4 - (185*I)*w^5 - (888*I)*CF^2*w^5 + 
           354*Pi*w^5 + 144*CF^2*Pi*w^5 + (196*I)*w^6 + (12*I)*CF^2*w^6 - 
           59*Pi*w^6 - 24*CF^2*Pi*w^6 + 2*CA*CF*
            (Pi*(13 - 78*w - 417*w^2 + 608*w^3 - 417*w^4 - 78*w^5 + 13*w^6) - 
             I*(-56 - 113*w + 572*w^2 - 572*w^4 + 113*w^5 + 56*w^6)) + 
           CA^2*(Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 354*w^5 + 59*
                w^6) - I*(-196 + 185*w + 328*w^2 - 328*w^4 - 185*w^5 + 196*
                w^6)) + I*(-59 + 354*w - 201*w^2 + 32*w^3 - 201*w^4 + 
             354*w^5 - 59*w^6 - 24*CF^2*(1 - 6*w + 105*w^2 - 136*w^3 + 105*
                w^4 - 6*w^5 + w^6) + 2*CA*CF*(13 - 78*w - 417*w^2 + 608*w^3 - 
               417*w^4 - 78*w^5 + 13*w^6) + CA^2*(59 - 354*w + 201*w^2 - 32*
                w^3 + 201*w^4 - 354*w^5 + 59*w^6))*G[0, w]) + 
         (108*I)*CA*CF^2*w*(-25 + (9*I)*Pi + 2*Pi^2 - 20*w - (2*I)*Pi*w + 
           (32*I)*Pi*w^2 - 4*Pi^2*w^2 + 20*w^3 - (14*I)*Pi*w^3 + 25*w^4 + 
           (3*I)*Pi*w^4 + 2*Pi^2*w^4 - 6*(-1 + w)*(1 + w)^3*G[-1, w] + 
           (-9 + 2*w - 32*w^2 + 14*w^3 - 3*w^4 + (2*I)*Pi*(-1 + w^2)^2)*
            G[0, w] - (8*I)*Pi*G[1, w] + (16*I)*Pi*w^2*G[1, w] - 
           (8*I)*Pi*w^4*G[1, w] - 2*G[0, 0, w] + 4*w^2*G[0, 0, w] - 
           2*w^4*G[0, 0, w] - 4*G[0, 1, w] + 8*w^2*G[0, 1, w] - 
           4*w^4*G[0, 1, w] + 8*G[1, 0, w] - 16*w^2*G[1, 0, w] + 
           8*w^4*G[1, 0, w]))*Log[Pi])/(Pi^3*v^2*(-1 + w)^2*w^2) + 
      (9*CA*CF^2*(1 + w)^3*\[Alpha]s^2*Log[2]*Log[Pi])/
       (4*Pi^3*v^2*(-1 + w)*w) + (9*CA*CF^2*(1 + w)^3*\[Alpha]s^2*Log[Pi]^2)/
       (16*Pi^3*v^2*(-1 + w)*w) + (((81*I)/8)*CA*CF^2*(1 + w)^3*\[Alpha]s^2*
        Log[\[Mu]mH2])/(Pi^2*v^2*(-1 + w)*w) - 
      (81*CA*CF^2*(1 + w)^3*\[Alpha]s^2*G[0, w]*Log[\[Mu]mH2])/
       (8*Pi^3*v^2*(-1 + w)*w) + (CF*(1 + w)^2*\[Alpha]s^2*
        (-7 + 16*w - 16*w^3 + 7*w^4 + (2*I)*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + 
           w^4) - 2*(1 - 8*w + 12*w^2 - 8*w^3 + w^4)*G[0, w])*Log[\[Mu]mH2])/
       (16*Pi^3*v^2*(-1 + w)^2*w^2) + (CA*(CA - 2*CF)*CF*(1 + w)^2*
        \[Alpha]s^2*(7 - 16*w + 16*w^3 - 7*w^4 - 
         (2*I)*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) + 
         2*(1 - 8*w + 12*w^2 - 8*w^3 + w^4)*G[0, w])*Log[\[Mu]mH2])/
       (16*Pi^3*v^2*(-1 + w)^2*w^2) + 
      (CA*\[Alpha]s^2*(-196 + 185*w + 328*w^2 - 328*w^4 - 185*w^5 + 196*w^6 + 
         I*Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 354*w^5 + 59*w^6) + 
         (-59 + 354*w - 201*w^2 + 32*w^3 - 201*w^4 + 354*w^5 - 59*w^6)*
          G[0, w])*Log[\[Mu]mH2])/(96*Pi^3*v^2*(-1 + w)^2*w^2) + 
      (CA^2*(CA - 2*CF)*\[Alpha]s^2*(196 - 185*w - 328*w^2 + 328*w^4 + 
         185*w^5 - 196*w^6 - I*Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 
           354*w^5 + 59*w^6) + (59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 
           354*w^5 + 59*w^6)*G[0, w])*Log[\[Mu]mH2])/(96*Pi^3*v^2*(-1 + w)^2*
        w^2) + (81*CA*CF^2*(1 + w)^3*\[Alpha]s^2*G[1, w]*Log[\[Mu]mH2])/
       (4*Pi^3*v^2*(-1 + w)*w) - ((I/96)*\[Alpha]s^2*
        (6*(1 + 2*CA)*CF*(1 + w)^2*(2*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
           I*(-7 + 16*w - 16*w^3 + 7*w^4) + (2*I)*(1 - 8*w + 12*w^2 - 8*w^3 + 
             w^4)*G[0, w]) + 12*CA*CF*nl*(1 + w)^2*
          (2*Pi*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
           I*(-7 + 16*w - 16*w^3 + 7*w^4) + (2*I)*(1 - 8*w + 12*w^2 - 8*w^3 + 
             w^4)*G[0, w]) - CA*(-196*I - (12*I)*CF^2 - 59*Pi - 24*CF^2*Pi + 
           (185*I)*w + (888*I)*CF^2*w + 354*Pi*w + 144*CF^2*Pi*w + 
           (328*I)*w^2 - (2508*I)*CF^2*w^2 - 201*Pi*w^2 - 2520*CF^2*Pi*w^2 + 
           32*Pi*w^3 + 3264*CF^2*Pi*w^3 - (328*I)*w^4 + (2508*I)*CF^2*w^4 - 
           201*Pi*w^4 - 2520*CF^2*Pi*w^4 - (185*I)*w^5 - (888*I)*CF^2*w^5 + 
           354*Pi*w^5 + 144*CF^2*Pi*w^5 + (196*I)*w^6 + (12*I)*CF^2*w^6 - 
           59*Pi*w^6 - 24*CF^2*Pi*w^6 + 2*CA*CF*
            (Pi*(13 - 78*w - 417*w^2 + 608*w^3 - 417*w^4 - 78*w^5 + 13*w^6) - 
             I*(-56 - 113*w + 572*w^2 - 572*w^4 + 113*w^5 + 56*w^6)) + 
           CA^2*(Pi*(59 - 354*w + 201*w^2 - 32*w^3 + 201*w^4 - 354*w^5 + 59*
                w^6) - I*(-196 + 185*w + 328*w^2 - 328*w^4 - 185*w^5 + 196*
                w^6)) + I*(-59 + 354*w - 201*w^2 + 32*w^3 - 201*w^4 + 
             354*w^5 - 59*w^6 - 24*CF^2*(1 - 6*w + 105*w^2 - 136*w^3 + 105*
                w^4 - 6*w^5 + w^6) + 2*CA*CF*(13 - 78*w - 417*w^2 + 608*w^3 - 
               417*w^4 - 78*w^5 + 13*w^6) + CA^2*(59 - 354*w + 201*w^2 - 32*
                w^3 + 201*w^4 - 354*w^5 + 59*w^6))*G[0, w]) + 
         (108*I)*CA*CF^2*w*(-25 + (9*I)*Pi + 2*Pi^2 - 20*w - (2*I)*Pi*w + 
           (32*I)*Pi*w^2 - 4*Pi^2*w^2 + 20*w^3 - (14*I)*Pi*w^3 + 25*w^4 + 
           (3*I)*Pi*w^4 + 2*Pi^2*w^4 - 6*(-1 + w)*(1 + w)^3*G[-1, w] + 
           (-9 + 2*w - 32*w^2 + 14*w^3 - 3*w^4 + (2*I)*Pi*(-1 + w^2)^2)*
            G[0, w] - (8*I)*Pi*G[1, w] + (16*I)*Pi*w^2*G[1, w] - 
           (8*I)*Pi*w^4*G[1, w] - 2*G[0, 0, w] + 4*w^2*G[0, 0, w] - 
           2*w^4*G[0, 0, w] - 4*G[0, 1, w] + 8*w^2*G[0, 1, w] - 
           4*w^4*G[0, 1, w] + 8*G[1, 0, w] - 16*w^2*G[1, 0, w] + 
           8*w^4*G[1, 0, w]))*Log[\[Mu]mH2])/(Pi^3*v^2*(-1 + w)^2*w^2) + 
      (27*CA*CF^2*(1 + w)^3*\[Alpha]s^2*Log[2]*Log[\[Mu]mH2])/
       (4*Pi^3*v^2*(-1 + w)*w) + (27*CA*CF^2*(1 + w)^3*\[Alpha]s^2*Log[Pi]*
        Log[\[Mu]mH2])/(8*Pi^3*v^2*(-1 + w)*w) + 
      (81*CA*CF^2*(1 + w)^3*\[Alpha]s^2*Log[\[Mu]mH2]^2)/
       (16*Pi^3*v^2*(-1 + w)*w) - (3*CA^3*\[Alpha]s^2*Zeta[3])/(4*Pi^3*v^2) + 
      (3*CA^2*(CA - 2*CF)*\[Alpha]s^2*Zeta[3])/(4*Pi^3*v^2) - 
      (77*CA^2*CF*\[Alpha]s^2*Zeta[3])/(4*Pi^3*v^2) + 
      (73*CA*(CA - 2*CF)*CF*\[Alpha]s^2*Zeta[3])/(4*Pi^3*v^2) + 
      (155*CA*CF^2*\[Alpha]s^2*Zeta[3])/(2*Pi^3*v^2) + 
      (CA^3*(-1 + w)^4*\[Alpha]s^2*Zeta[3])/(4*Pi^3*v^2*w^2) - 
      (CA^2*(CA - 2*CF)*(-1 + w)^4*\[Alpha]s^2*Zeta[3])/(4*Pi^3*v^2*w^2) - 
      (CA^2*CF*(-1 + w)^4*\[Alpha]s^2*Zeta[3])/(12*Pi^3*v^2*w^2) - 
      (5*CA*(CA - 2*CF)*CF*(-1 + w)^4*\[Alpha]s^2*Zeta[3])/(6*Pi^3*v^2*w^2) - 
      (CA^3*(-1 + w)^2*\[Alpha]s^2*Zeta[3])/(2*Pi^3*v^2*w) + 
      (CA^2*(CA - 2*CF)*(-1 + w)^2*\[Alpha]s^2*Zeta[3])/(2*Pi^3*v^2*w) - 
      (3*CA^2*CF*(-1 + w)^2*\[Alpha]s^2*Zeta[3])/(Pi^3*v^2*w) + 
      (75*CA*CF^2*(-1 + w)^2*\[Alpha]s^2*Zeta[3])/(4*Pi^3*v^2*w) - 
      (17*CA^2*CF*w*\[Alpha]s^2*Zeta[3])/(6*Pi^3*v^2*(-1 + w)^2) + 
      (13*CA*(CA - 2*CF)*CF*w*\[Alpha]s^2*Zeta[3])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (5*CA*CF^2*w*\[Alpha]s^2*Zeta[3])/(3*Pi^3*v^2*(-1 + w)^2) + 
      (CA*CF*\[Alpha]s^2*(-354 + 1947*CA + 168*CF - 354*nl + (24*I)*Pi - 
         (132*I)*CA*Pi + (144*I)*CF*Pi + (24*I)*nl*Pi + 4*Pi^2 - 22*CA*Pi^2 + 
         4*nl*Pi^2 + 132*w - 726*CA*w + 16542*CF*w + 132*nl*w - (48*I)*Pi*w + 
         (264*I)*CA*Pi*w + (432*I)*CF*Pi*w - (48*I)*nl*Pi*w - 24*Pi^2*w + 
         132*CA*Pi^2*w - 675*CF*Pi^2*w - 24*nl*Pi^2*w - (36*I)*CF*Pi^3*w + 
         1326*w^2 - 7293*CA*w^2 - 9792*CF*w^2 + 1326*nl*w^2 - 
         (528*I)*Pi*w^2 + (2904*I)*CA*Pi*w^2 + (6912*I)*CF*Pi*w^2 - 
         (528*I)*nl*Pi*w^2 - 12*Pi^2*w^2 + 66*CA*Pi^2*w^2 - 
         3582*CF*Pi^2*w^2 - 12*nl*Pi^2*w^2 - (144*I)*Pi*w^3 + 
         (792*I)*CA*Pi*w^3 - (3096*I)*CF*Pi*w^3 - (144*I)*nl*Pi*w^3 + 
         32*Pi^2*w^3 - 176*CA*Pi^2*w^3 + 4464*CF*Pi^2*w^3 + 32*nl*Pi^2*w^3 + 
         (72*I)*CF*Pi^3*w^3 - 1326*w^4 + 7293*CA*w^4 + 9792*CF*w^4 - 
         1326*nl*w^4 + (672*I)*Pi*w^4 - (3696*I)*CA*Pi*w^4 - 
         (12528*I)*CF*Pi*w^4 + (672*I)*nl*Pi*w^4 - 12*Pi^2*w^4 + 
         66*CA*Pi^2*w^4 - 2178*CF*Pi^2*w^4 - 12*nl*Pi^2*w^4 - 132*w^5 + 
         726*CA*w^5 - 16542*CF*w^5 - 132*nl*w^5 + (48*I)*Pi*w^5 - 
         (264*I)*CA*Pi*w^5 + (3456*I)*CF*Pi*w^5 + (48*I)*nl*Pi*w^5 - 
         24*Pi^2*w^5 + 132*CA*Pi^2*w^5 + 27*CF*Pi^2*w^5 - 24*nl*Pi^2*w^5 - 
         (36*I)*CF*Pi^3*w^5 + 354*w^6 - 1947*CA*w^6 - 168*CF*w^6 + 
         354*nl*w^6 - (312*I)*Pi*w^6 + (1716*I)*CA*Pi*w^6 + 
         (288*I)*CF*Pi*w^6 - (312*I)*nl*Pi*w^6 + 4*Pi^2*w^6 - 
         22*CA*Pi^2*w^6 + 4*nl*Pi^2*w^6 - 6*(-8 + 48*w + 189*CF*w - 
           (72*I)*CF*Pi*w + 24*w^2 - 1638*CF*w^2 - 64*w^3 + 2880*CF*w^3 + 
           (144*I)*CF*Pi*w^3 + 24*w^4 - 1530*CF*w^4 + 48*w^5 + 243*CF*w^5 - 
           (72*I)*CF*Pi*w^5 - 8*w^6 + 44*CA*(1 + w)^2*(1 - 8*w + 12*w^2 - 
             8*w^3 + w^4) - 8*nl*(1 + w)^2*(1 - 8*w + 12*w^2 - 8*w^3 + w^4))*
          G[0, w]^2 - 168*G[1, w] + 924*CA*G[1, w] + 288*CF*G[1, w] - 
         168*nl*G[1, w] + (144*I)*Pi*G[1, w] - (792*I)*CA*Pi*G[1, w] + 
         (144*I)*nl*Pi*G[1, w] + 48*w*G[1, w] - 264*CA*w*G[1, w] + 
         12312*CF*w*G[1, w] + 48*nl*w*G[1, w] - (864*I)*Pi*w*G[1, w] + 
         (4752*I)*CA*Pi*w*G[1, w] - (432*I)*CF*Pi*w*G[1, w] - 
         (864*I)*nl*Pi*w*G[1, w] - 288*CF*Pi^2*w*G[1, w] + 600*w^2*G[1, w] - 
         3300*CA*w^2*G[1, w] + 3456*CF*w^2*G[1, w] + 600*nl*w^2*G[1, w] - 
         (432*I)*Pi*w^2*G[1, w] + (2376*I)*CA*Pi*w^2*G[1, w] + 
         (34560*I)*CF*Pi*w^2*G[1, w] - (432*I)*nl*Pi*w^2*G[1, w] + 
         (1152*I)*Pi*w^3*G[1, w] - (6336*I)*CA*Pi*w^3*G[1, w] - 
         (57024*I)*CF*Pi*w^3*G[1, w] + (1152*I)*nl*Pi*w^3*G[1, w] + 
         576*CF*Pi^2*w^3*G[1, w] - 600*w^4*G[1, w] + 3300*CA*w^4*G[1, w] - 
         3456*CF*w^4*G[1, w] - 600*nl*w^4*G[1, w] - (432*I)*Pi*w^4*G[1, w] + 
         (2376*I)*CA*Pi*w^4*G[1, w] + (24192*I)*CF*Pi*w^4*G[1, w] - 
         (432*I)*nl*Pi*w^4*G[1, w] - 48*w^5*G[1, w] + 264*CA*w^5*G[1, w] - 
         12312*CF*w^5*G[1, w] - 48*nl*w^5*G[1, w] - (864*I)*Pi*w^5*G[1, w] + 
         (4752*I)*CA*Pi*w^5*G[1, w] - (5616*I)*CF*Pi*w^5*G[1, w] - 
         (864*I)*nl*Pi*w^5*G[1, w] - 288*CF*Pi^2*w^5*G[1, w] + 
         168*w^6*G[1, w] - 924*CA*w^6*G[1, w] - 288*CF*w^6*G[1, w] + 
         168*nl*w^6*G[1, w] + (144*I)*Pi*w^6*G[1, w] - (792*I)*CA*Pi*w^6*
          G[1, w] + (144*I)*nl*Pi*w^6*G[1, w] + 4536*CF*w*G[1, w]^2 + 
         (3456*I)*CF*Pi*w*G[1, w]^2 + 9072*CF*w^2*G[1, w]^2 - 
         (6912*I)*CF*Pi*w^3*G[1, w]^2 - 9072*CF*w^4*G[1, w]^2 - 
         4536*CF*w^5*G[1, w]^2 + (3456*I)*CF*Pi*w^5*G[1, w]^2 + 
         1296*CF*w*G[-1, -1, w] + 2592*CF*w^2*G[-1, -1, w] - 
         2592*CF*w^4*G[-1, -1, w] - 1296*CF*w^5*G[-1, -1, w] - 
         648*CF*w*G[-1, 0, w] - 1296*CF*w^2*G[-1, 0, w] + 
         1296*CF*w^4*G[-1, 0, w] + 648*CF*w^5*G[-1, 0, w] + 144*G[0, -1, w] - 
         792*CA*G[0, -1, w] + 144*nl*G[0, -1, w] - 864*w*G[0, -1, w] + 
         4752*CA*w*G[0, -1, w] - 4536*CF*w*G[0, -1, w] - 
         864*nl*w*G[0, -1, w] - (432*I)*CF*Pi*w*G[0, -1, w] - 
         432*w^2*G[0, -1, w] + 2376*CA*w^2*G[0, -1, w] + 
         19440*CF*w^2*G[0, -1, w] - 432*nl*w^2*G[0, -1, w] + 
         1152*w^3*G[0, -1, w] - 6336*CA*w^3*G[0, -1, w] - 
         41472*CF*w^3*G[0, -1, w] + 1152*nl*w^3*G[0, -1, w] + 
         (864*I)*CF*Pi*w^3*G[0, -1, w] - 432*w^4*G[0, -1, w] + 
         2376*CA*w^4*G[0, -1, w] + 22032*CF*w^4*G[0, -1, w] - 
         432*nl*w^4*G[0, -1, w] - 864*w^5*G[0, -1, w] + 
         4752*CA*w^5*G[0, -1, w] - 3240*CF*w^5*G[0, -1, w] - 
         864*nl*w^5*G[0, -1, w] - (432*I)*CF*Pi*w^5*G[0, -1, w] + 
         144*w^6*G[0, -1, w] - 792*CA*w^6*G[0, -1, w] + 
         144*nl*w^6*G[0, -1, w] - 72*G[0, 0, w] + 396*CA*G[0, 0, w] - 
         72*nl*G[0, 0, w] + 432*w*G[0, 0, w] - 2376*CA*w*G[0, 0, w] + 
         2484*CF*w*G[0, 0, w] + 432*nl*w*G[0, 0, w] - (432*I)*CF*Pi*w*
          G[0, 0, w] + 216*w^2*G[0, 0, w] - 1188*CA*w^2*G[0, 0, w] - 
         8856*CF*w^2*G[0, 0, w] + 216*nl*w^2*G[0, 0, w] - 
         576*w^3*G[0, 0, w] + 3168*CA*w^3*G[0, 0, w] + 
         18576*CF*w^3*G[0, 0, w] - 576*nl*w^3*G[0, 0, w] + 
         (864*I)*CF*Pi*w^3*G[0, 0, w] + 216*w^4*G[0, 0, w] - 
         1188*CA*w^4*G[0, 0, w] - 10152*CF*w^4*G[0, 0, w] + 
         216*nl*w^4*G[0, 0, w] + 432*w^5*G[0, 0, w] - 
         2376*CA*w^5*G[0, 0, w] + 1836*CF*w^5*G[0, 0, w] + 
         432*nl*w^5*G[0, 0, w] - (432*I)*CF*Pi*w^5*G[0, 0, w] - 
         72*w^6*G[0, 0, w] + 396*CA*w^6*G[0, 0, w] - 72*nl*w^6*G[0, 0, w] + 
         864*CF*w*G[1, w]*G[0, 0, w] - 1728*CF*w^3*G[1, w]*G[0, 0, w] + 
         864*CF*w^5*G[1, w]*G[0, 0, w] + 48*G[0, 1, w] - 264*CA*G[0, 1, w] + 
         48*nl*G[0, 1, w] - 288*w*G[0, 1, w] + 1584*CA*w*G[0, 1, w] - 
         864*CF*w*G[0, 1, w] - 288*nl*w*G[0, 1, w] - 144*w^2*G[0, 1, w] + 
         792*CA*w^2*G[0, 1, w] + 8640*CF*w^2*G[0, 1, w] - 
         144*nl*w^2*G[0, 1, w] + 384*w^3*G[0, 1, w] - 
         2112*CA*w^3*G[0, 1, w] - 18144*CF*w^3*G[0, 1, w] + 
         384*nl*w^3*G[0, 1, w] - 144*w^4*G[0, 1, w] + 792*CA*w^4*G[0, 1, w] + 
         8640*CF*w^4*G[0, 1, w] - 144*nl*w^4*G[0, 1, w] - 
         288*w^5*G[0, 1, w] + 1584*CA*w^5*G[0, 1, w] - 
         864*CF*w^5*G[0, 1, w] - 288*nl*w^5*G[0, 1, w] + 48*w^6*G[0, 1, w] - 
         264*CA*w^6*G[0, 1, w] + 48*nl*w^6*G[0, 1, w] + 
         1728*CF*w*G[1, w]*G[0, 1, w] - 3456*CF*w^3*G[1, w]*G[0, 1, w] + 
         1728*CF*w^5*G[1, w]*G[0, 1, w] - 48*G[1, 0, w] + 264*CA*G[1, 0, w] - 
         48*nl*G[1, 0, w] + 288*w*G[1, 0, w] - 1584*CA*w*G[1, 0, w] + 
         432*CF*w*G[1, 0, w] + 288*nl*w*G[1, 0, w] + (1296*I)*CF*Pi*w*
          G[1, 0, w] + 144*w^2*G[1, 0, w] - 792*CA*w^2*G[1, 0, w] - 
         10368*CF*w^2*G[1, 0, w] + 144*nl*w^2*G[1, 0, w] - 
         384*w^3*G[1, 0, w] + 2112*CA*w^3*G[1, 0, w] + 
         22464*CF*w^3*G[1, 0, w] - 384*nl*w^3*G[1, 0, w] - 
         (2592*I)*CF*Pi*w^3*G[1, 0, w] + 144*w^4*G[1, 0, w] - 
         792*CA*w^4*G[1, 0, w] - 10368*CF*w^4*G[1, 0, w] + 
         144*nl*w^4*G[1, 0, w] + 288*w^5*G[1, 0, w] - 
         1584*CA*w^5*G[1, 0, w] + 432*CF*w^5*G[1, 0, w] + 
         288*nl*w^5*G[1, 0, w] + (1296*I)*CF*Pi*w^5*G[1, 0, w] - 
         48*w^6*G[1, 0, w] + 264*CA*w^6*G[1, 0, w] - 48*nl*w^6*G[1, 0, w] - 
         3456*CF*w*G[1, w]*G[1, 0, w] + 6912*CF*w^3*G[1, w]*G[1, 0, w] - 
         3456*CF*w^5*G[1, w]*G[1, 0, w] + 432*CF*w*G[0, -1, 0, w] - 
         864*CF*w^3*G[0, -1, 0, w] + 432*CF*w^5*G[0, -1, 0, w] - 
         864*CF*w*G[0, -1, 1, w] + 1728*CF*w^3*G[0, -1, 1, w] - 
         864*CF*w^5*G[0, -1, 1, w] - 2160*CF*w*G[0, 0, -1, w] + 
         4320*CF*w^3*G[0, 0, -1, w] - 2160*CF*w^5*G[0, 0, -1, w] + 
         864*CF*w*G[0, 0, 0, w] - 1728*CF*w^3*G[0, 0, 0, w] + 
         864*CF*w^5*G[0, 0, 0, w] + 432*CF*w*G[0, 0, 1, w] - 
         864*CF*w^3*G[0, 0, 1, w] + 432*CF*w^5*G[0, 0, 1, w] - 
         864*CF*w*G[0, 1, -1, w] + 1728*CF*w^3*G[0, 1, -1, w] - 
         864*CF*w^5*G[0, 1, -1, w] + 864*CF*w*G[0, 1, 0, w] - 
         1728*CF*w^3*G[0, 1, 0, w] + 864*CF*w^5*G[0, 1, 0, w] - 
         864*CF*w*G[0, 1, 1, w] + 1728*CF*w^3*G[0, 1, 1, w] - 
         864*CF*w^5*G[0, 1, 1, w] + 5184*CF*w*G[1, 0, -1, w] - 
         10368*CF*w^3*G[1, 0, -1, w] + 5184*CF*w^5*G[1, 0, -1, w] - 
         3024*CF*w*G[1, 0, 0, w] + 6048*CF*w^3*G[1, 0, 0, w] - 
         3024*CF*w^5*G[1, 0, 0, w] + 864*CF*w*G[1, 0, 1, w] - 
         1728*CF*w^3*G[1, 0, 1, w] + 864*CF*w^5*G[1, 0, 1, w] - 168*Log[2] + 
         924*CA*Log[2] + 144*CF*Log[2] - 168*nl*Log[2] + (48*I)*Pi*Log[2] - 
         (264*I)*CA*Pi*Log[2] + (48*I)*nl*Pi*Log[2] + 48*w*Log[2] - 
         264*CA*w*Log[2] + 7128*CF*w*Log[2] + 48*nl*w*Log[2] - 
         (288*I)*Pi*w*Log[2] + (1584*I)*CA*Pi*w*Log[2] - 
         (288*I)*nl*Pi*w*Log[2] - 432*CF*Pi^2*w*Log[2] + 600*w^2*Log[2] - 
         3300*CA*w^2*Log[2] - 1296*CF*w^2*Log[2] + 600*nl*w^2*Log[2] - 
         (144*I)*Pi*w^2*Log[2] + (792*I)*CA*Pi*w^2*Log[2] + 
         (9504*I)*CF*Pi*w^2*Log[2] - (144*I)*nl*Pi*w^2*Log[2] + 
         (384*I)*Pi*w^3*Log[2] - (2112*I)*CA*Pi*w^3*Log[2] - 
         (13824*I)*CF*Pi*w^3*Log[2] + (384*I)*nl*Pi*w^3*Log[2] + 
         864*CF*Pi^2*w^3*Log[2] - 600*w^4*Log[2] + 3300*CA*w^4*Log[2] + 
         1296*CF*w^4*Log[2] - 600*nl*w^4*Log[2] - (144*I)*Pi*w^4*Log[2] + 
         (792*I)*CA*Pi*w^4*Log[2] + (4320*I)*CF*Pi*w^4*Log[2] - 
         (144*I)*nl*Pi*w^4*Log[2] - 48*w^5*Log[2] + 264*CA*w^5*Log[2] - 
         7128*CF*w^5*Log[2] - 48*nl*w^5*Log[2] - (288*I)*Pi*w^5*Log[2] + 
         (1584*I)*CA*Pi*w^5*Log[2] - (2592*I)*CF*Pi*w^5*Log[2] - 
         (288*I)*nl*Pi*w^5*Log[2] - 432*CF*Pi^2*w^5*Log[2] + 168*w^6*Log[2] - 
         924*CA*w^6*Log[2] - 144*CF*w^6*Log[2] + 168*nl*w^6*Log[2] + 
         (48*I)*Pi*w^6*Log[2] - (264*I)*CA*Pi*w^6*Log[2] + 
         (48*I)*nl*Pi*w^6*Log[2] + 3888*CF*w*G[1, w]*Log[2] + 
         (1728*I)*CF*Pi*w*G[1, w]*Log[2] + 7776*CF*w^2*G[1, w]*Log[2] - 
         (3456*I)*CF*Pi*w^3*G[1, w]*Log[2] - 7776*CF*w^4*G[1, w]*Log[2] - 
         3888*CF*w^5*G[1, w]*Log[2] + (1728*I)*CF*Pi*w^5*G[1, w]*Log[2] + 
         432*CF*w*G[0, 0, w]*Log[2] - 864*CF*w^3*G[0, 0, w]*Log[2] + 
         432*CF*w^5*G[0, 0, w]*Log[2] + 864*CF*w*G[0, 1, w]*Log[2] - 
         1728*CF*w^3*G[0, 1, w]*Log[2] + 864*CF*w^5*G[0, 1, w]*Log[2] - 
         1728*CF*w*G[1, 0, w]*Log[2] + 3456*CF*w^3*G[1, 0, w]*Log[2] - 
         1728*CF*w^5*G[1, 0, w]*Log[2] + 648*CF*w*Log[2]^2 + 
         1296*CF*w^2*Log[2]^2 - 1296*CF*w^4*Log[2]^2 - 648*CF*w^5*Log[2]^2 - 
         84*Log[Pi] + 462*CA*Log[Pi] + 72*CF*Log[Pi] - 84*nl*Log[Pi] + 
         (24*I)*Pi*Log[Pi] - (132*I)*CA*Pi*Log[Pi] + (24*I)*nl*Pi*Log[Pi] + 
         24*w*Log[Pi] - 132*CA*w*Log[Pi] + 3564*CF*w*Log[Pi] + 
         24*nl*w*Log[Pi] - (144*I)*Pi*w*Log[Pi] + (792*I)*CA*Pi*w*Log[Pi] - 
         (144*I)*nl*Pi*w*Log[Pi] - 216*CF*Pi^2*w*Log[Pi] + 300*w^2*Log[Pi] - 
         1650*CA*w^2*Log[Pi] - 648*CF*w^2*Log[Pi] + 300*nl*w^2*Log[Pi] - 
         (72*I)*Pi*w^2*Log[Pi] + (396*I)*CA*Pi*w^2*Log[Pi] + 
         (4752*I)*CF*Pi*w^2*Log[Pi] - (72*I)*nl*Pi*w^2*Log[Pi] + 
         (192*I)*Pi*w^3*Log[Pi] - (1056*I)*CA*Pi*w^3*Log[Pi] - 
         (6912*I)*CF*Pi*w^3*Log[Pi] + (192*I)*nl*Pi*w^3*Log[Pi] + 
         432*CF*Pi^2*w^3*Log[Pi] - 300*w^4*Log[Pi] + 1650*CA*w^4*Log[Pi] + 
         648*CF*w^4*Log[Pi] - 300*nl*w^4*Log[Pi] - (72*I)*Pi*w^4*Log[Pi] + 
         (396*I)*CA*Pi*w^4*Log[Pi] + (2160*I)*CF*Pi*w^4*Log[Pi] - 
         (72*I)*nl*Pi*w^4*Log[Pi] - 24*w^5*Log[Pi] + 132*CA*w^5*Log[Pi] - 
         3564*CF*w^5*Log[Pi] - 24*nl*w^5*Log[Pi] - (144*I)*Pi*w^5*Log[Pi] + 
         (792*I)*CA*Pi*w^5*Log[Pi] - (1296*I)*CF*Pi*w^5*Log[Pi] - 
         (144*I)*nl*Pi*w^5*Log[Pi] - 216*CF*Pi^2*w^5*Log[Pi] + 
         84*w^6*Log[Pi] - 462*CA*w^6*Log[Pi] - 72*CF*w^6*Log[Pi] + 
         84*nl*w^6*Log[Pi] + (24*I)*Pi*w^6*Log[Pi] - (132*I)*CA*Pi*w^6*
          Log[Pi] + (24*I)*nl*Pi*w^6*Log[Pi] + 1944*CF*w*G[1, w]*Log[Pi] + 
         (864*I)*CF*Pi*w*G[1, w]*Log[Pi] + 3888*CF*w^2*G[1, w]*Log[Pi] - 
         (1728*I)*CF*Pi*w^3*G[1, w]*Log[Pi] - 3888*CF*w^4*G[1, w]*Log[Pi] - 
         1944*CF*w^5*G[1, w]*Log[Pi] + (864*I)*CF*Pi*w^5*G[1, w]*Log[Pi] + 
         216*CF*w*G[0, 0, w]*Log[Pi] - 432*CF*w^3*G[0, 0, w]*Log[Pi] + 
         216*CF*w^5*G[0, 0, w]*Log[Pi] + 432*CF*w*G[0, 1, w]*Log[Pi] - 
         864*CF*w^3*G[0, 1, w]*Log[Pi] + 432*CF*w^5*G[0, 1, w]*Log[Pi] - 
         864*CF*w*G[1, 0, w]*Log[Pi] + 1728*CF*w^3*G[1, 0, w]*Log[Pi] - 
         864*CF*w^5*G[1, 0, w]*Log[Pi] + 648*CF*w*Log[2]*Log[Pi] + 
         1296*CF*w^2*Log[2]*Log[Pi] - 1296*CF*w^4*Log[2]*Log[Pi] - 
         648*CF*w^5*Log[2]*Log[Pi] + 162*CF*w*Log[Pi]^2 + 
         324*CF*w^2*Log[Pi]^2 - 324*CF*w^4*Log[Pi]^2 - 162*CF*w^5*Log[Pi]^2 - 
         168*Log[\[Mu]mH2] + 924*CA*Log[\[Mu]mH2] + 216*CF*Log[\[Mu]mH2] - 
         168*nl*Log[\[Mu]mH2] + (48*I)*Pi*Log[\[Mu]mH2] - 
         (264*I)*CA*Pi*Log[\[Mu]mH2] + (48*I)*nl*Pi*Log[\[Mu]mH2] + 
         48*w*Log[\[Mu]mH2] - 264*CA*w*Log[\[Mu]mH2] + 
         8640*CF*w*Log[\[Mu]mH2] + 48*nl*w*Log[\[Mu]mH2] - 
         (288*I)*Pi*w*Log[\[Mu]mH2] + (1584*I)*CA*Pi*w*Log[\[Mu]mH2] - 
         (288*I)*nl*Pi*w*Log[\[Mu]mH2] - 432*CF*Pi^2*w*Log[\[Mu]mH2] + 
         600*w^2*Log[\[Mu]mH2] - 3300*CA*w^2*Log[\[Mu]mH2] - 
         2808*CF*w^2*Log[\[Mu]mH2] + 600*nl*w^2*Log[\[Mu]mH2] - 
         (144*I)*Pi*w^2*Log[\[Mu]mH2] + (792*I)*CA*Pi*w^2*Log[\[Mu]mH2] + 
         (12096*I)*CF*Pi*w^2*Log[\[Mu]mH2] - (144*I)*nl*Pi*w^2*
          Log[\[Mu]mH2] + (384*I)*Pi*w^3*Log[\[Mu]mH2] - 
         (2112*I)*CA*Pi*w^3*Log[\[Mu]mH2] - (17280*I)*CF*Pi*w^3*
          Log[\[Mu]mH2] + (384*I)*nl*Pi*w^3*Log[\[Mu]mH2] + 
         864*CF*Pi^2*w^3*Log[\[Mu]mH2] - 600*w^4*Log[\[Mu]mH2] + 
         3300*CA*w^4*Log[\[Mu]mH2] + 2808*CF*w^4*Log[\[Mu]mH2] - 
         600*nl*w^4*Log[\[Mu]mH2] - (144*I)*Pi*w^4*Log[\[Mu]mH2] + 
         (792*I)*CA*Pi*w^4*Log[\[Mu]mH2] + (6912*I)*CF*Pi*w^4*Log[\[Mu]mH2] - 
         (144*I)*nl*Pi*w^4*Log[\[Mu]mH2] - 48*w^5*Log[\[Mu]mH2] + 
         264*CA*w^5*Log[\[Mu]mH2] - 8640*CF*w^5*Log[\[Mu]mH2] - 
         48*nl*w^5*Log[\[Mu]mH2] - (288*I)*Pi*w^5*Log[\[Mu]mH2] + 
         (1584*I)*CA*Pi*w^5*Log[\[Mu]mH2] - (2592*I)*CF*Pi*w^5*
          Log[\[Mu]mH2] - (288*I)*nl*Pi*w^5*Log[\[Mu]mH2] - 
         432*CF*Pi^2*w^5*Log[\[Mu]mH2] + 168*w^6*Log[\[Mu]mH2] - 
         924*CA*w^6*Log[\[Mu]mH2] - 216*CF*w^6*Log[\[Mu]mH2] + 
         168*nl*w^6*Log[\[Mu]mH2] + (48*I)*Pi*w^6*Log[\[Mu]mH2] - 
         (264*I)*CA*Pi*w^6*Log[\[Mu]mH2] + (48*I)*nl*Pi*w^6*Log[\[Mu]mH2] + 
         4536*CF*w*G[1, w]*Log[\[Mu]mH2] + (1728*I)*CF*Pi*w*G[1, w]*
          Log[\[Mu]mH2] + 9072*CF*w^2*G[1, w]*Log[\[Mu]mH2] - 
         (3456*I)*CF*Pi*w^3*G[1, w]*Log[\[Mu]mH2] - 9072*CF*w^4*G[1, w]*
          Log[\[Mu]mH2] - 4536*CF*w^5*G[1, w]*Log[\[Mu]mH2] + 
         (1728*I)*CF*Pi*w^5*G[1, w]*Log[\[Mu]mH2] + 432*CF*w*G[0, 0, w]*
          Log[\[Mu]mH2] - 864*CF*w^3*G[0, 0, w]*Log[\[Mu]mH2] + 
         432*CF*w^5*G[0, 0, w]*Log[\[Mu]mH2] + 864*CF*w*G[0, 1, w]*
          Log[\[Mu]mH2] - 1728*CF*w^3*G[0, 1, w]*Log[\[Mu]mH2] + 
         864*CF*w^5*G[0, 1, w]*Log[\[Mu]mH2] - 1728*CF*w*G[1, 0, w]*
          Log[\[Mu]mH2] + 3456*CF*w^3*G[1, 0, w]*Log[\[Mu]mH2] - 
         1728*CF*w^5*G[1, 0, w]*Log[\[Mu]mH2] + 1944*CF*w*Log[2]*
          Log[\[Mu]mH2] + 3888*CF*w^2*Log[2]*Log[\[Mu]mH2] - 
         3888*CF*w^4*Log[2]*Log[\[Mu]mH2] - 1944*CF*w^5*Log[2]*
          Log[\[Mu]mH2] + 972*CF*w*Log[Pi]*Log[\[Mu]mH2] + 
         1944*CF*w^2*Log[Pi]*Log[\[Mu]mH2] - 1944*CF*w^4*Log[Pi]*
          Log[\[Mu]mH2] - 972*CF*w^5*Log[Pi]*Log[\[Mu]mH2] + 
         1134*CF*w*Log[\[Mu]mH2]^2 + 2268*CF*w^2*Log[\[Mu]mH2]^2 - 
         2268*CF*w^4*Log[\[Mu]mH2]^2 - 1134*CF*w^5*Log[\[Mu]mH2]^2 + 
         36*(-1 + w^2)*G[-1, w]*(-14 + 77*CA + 12*CF - 14*nl + 4*w - 
           22*CA*w + 426*CF*w + 4*nl*w + (36*I)*CF*Pi*w + 36*w^2 - 
           198*CA*w^2 - 432*CF*w^2 + 36*nl*w^2 + (72*I)*CF*Pi*w^2 + 4*w^3 - 
           22*CA*w^3 + 426*CF*w^3 + 4*nl*w^3 + (36*I)*CF*Pi*w^3 - 14*w^4 + 
           77*CA*w^4 + 12*CF*w^4 - 14*nl*w^4 - 54*CF*w*(1 + w)^2*G[0, w] + 
           108*CF*w*(1 + w)^2*G[1, w] + 72*CF*w*Log[2] + 144*CF*w^2*Log[2] + 
           72*CF*w^3*Log[2] - 18*CF*w*Log[4] - 36*CF*w^2*Log[4] - 
           18*CF*w^3*Log[4] + 18*CF*w*Log[Pi] + 36*CF*w^2*Log[Pi] + 
           18*CF*w^3*Log[Pi] + 54*CF*w*Log[\[Mu]mH2] + 
           108*CF*w^2*Log[\[Mu]mH2] + 54*CF*w^3*Log[\[Mu]mH2]) - 
         12*G[0, w]*(2 - 11*CA + 12*CF + 2*nl + (2*I)*Pi - (11*I)*CA*Pi + 
           (2*I)*nl*Pi - 4*w + 22*CA*w + 36*CF*w - 4*nl*w - (12*I)*Pi*w + 
           (66*I)*CA*Pi*w + (18*I)*CF*Pi*w - (12*I)*nl*Pi*w - 15*CF*Pi^2*w - 
           44*w^2 + 242*CA*w^2 + 576*CF*w^2 - 44*nl*w^2 - (6*I)*Pi*w^2 + 
           (33*I)*CA*Pi*w^2 + (900*I)*CF*Pi*w^2 - (6*I)*nl*Pi*w^2 - 12*w^3 + 
           66*CA*w^3 - 258*CF*w^3 - 12*nl*w^3 + (16*I)*Pi*w^3 - 
           (88*I)*CA*Pi*w^3 - (1332*I)*CF*Pi*w^3 + (16*I)*nl*Pi*w^3 + 
           30*CF*Pi^2*w^3 + 56*w^4 - 308*CA*w^4 - 1044*CF*w^4 + 56*nl*w^4 - 
           (6*I)*Pi*w^4 + (33*I)*CA*Pi*w^4 + (684*I)*CF*Pi*w^4 - 
           (6*I)*nl*Pi*w^4 + 4*w^5 - 22*CA*w^5 + 288*CF*w^5 + 4*nl*w^5 - 
           (12*I)*Pi*w^5 + (66*I)*CA*Pi*w^5 - (90*I)*CF*Pi*w^5 - 
           (12*I)*nl*Pi*w^5 - 15*CF*Pi^2*w^5 - 26*w^6 + 143*CA*w^6 + 
           24*CF*w^6 - 26*nl*w^6 + (2*I)*Pi*w^6 - (11*I)*CA*Pi*w^6 + 
           (2*I)*nl*Pi*w^6 - 4*(-2*(1 + w)^2*(1 - 8*w + 12*w^2 - 8*w^3 + w^
                4) + 11*CA*(1 + w)^2*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) - 
             2*nl*(1 + w)^2*(1 - 8*w + 12*w^2 - 8*w^3 + w^4) + 
             18*CF*w*((-3*I)*Pi*(-1 + w^2)^2 + 2*w*(-14 + 20*w - 8*w^2 + 
                 3*w^3)))*G[1, w] + 36*CF*w*G[0, 0, w] - 
           72*CF*w^3*G[0, 0, w] + 36*CF*w^5*G[0, 0, w] + 72*CF*w*G[0, 1, w] - 
           144*CF*w^3*G[0, 1, w] + 72*CF*w^5*G[0, 1, w] - 
           144*CF*w*G[1, 0, w] + 288*CF*w^3*G[1, 0, w] - 
           144*CF*w^5*G[1, 0, w] - 32*w*Log[2] + 176*CA*w*Log[2] - 
           32*nl*w*Log[2] - 16*w^2*Log[2] + 88*CA*w^2*Log[2] + 
           864*CF*w^2*Log[2] - 16*nl*w^2*Log[2] + 32*w^3*Log[2] - 
           176*CA*w^3*Log[2] - 1152*CF*w^3*Log[2] + 32*nl*w^3*Log[2] - 
           16*w^4*Log[2] + 88*CA*w^4*Log[2] - 16*nl*w^4*Log[2] - 
           32*w^5*Log[2] + 176*CA*w^5*Log[2] - 216*CF*w^5*Log[2] - 
           32*nl*w^5*Log[2] - 11*CA*Log[4] + 4*w*Log[4] - 22*CA*w*Log[4] + 
           4*nl*w*Log[4] - 11*CA*w^2*Log[4] - 11*CA*w^4*Log[4] + 
           4*w^5*Log[4] - 22*CA*w^5*Log[4] + 4*nl*w^5*Log[4] - 
           11*CA*w^6*Log[4] + Log[16] + nl*Log[16] + w^2*Log[16] + 
           nl*w^2*Log[16] + w^4*Log[16] + nl*w^4*Log[16] + w^6*Log[16] + 
           nl*w^6*Log[16] + 36*CF*w^4*Log[1024] + 2*Log[Pi] - 11*CA*Log[Pi] + 
           2*nl*Log[Pi] - 12*w*Log[Pi] + 66*CA*w*Log[Pi] - 12*nl*w*Log[Pi] - 
           6*w^2*Log[Pi] + 33*CA*w^2*Log[Pi] + 432*CF*w^2*Log[Pi] - 
           6*nl*w^2*Log[Pi] + 16*w^3*Log[Pi] - 88*CA*w^3*Log[Pi] - 
           576*CF*w^3*Log[Pi] + 16*nl*w^3*Log[Pi] - 6*w^4*Log[Pi] + 
           33*CA*w^4*Log[Pi] + 180*CF*w^4*Log[Pi] - 6*nl*w^4*Log[Pi] - 
           12*w^5*Log[Pi] + 66*CA*w^5*Log[Pi] - 108*CF*w^5*Log[Pi] - 
           12*nl*w^5*Log[Pi] + 2*w^6*Log[Pi] - 11*CA*w^6*Log[Pi] + 
           2*nl*w^6*Log[Pi] + (18*I)*CF*Pi*w*Log[4*Pi] - 
           36*CF*w^2*Log[4*Pi] - (36*I)*CF*Pi*w^3*Log[4*Pi] + 
           (18*I)*CF*Pi*w^5*Log[4*Pi] + 4*Log[\[Mu]mH2] - 
           22*CA*Log[\[Mu]mH2] + 4*nl*Log[\[Mu]mH2] - 24*w*Log[\[Mu]mH2] + 
           132*CA*w*Log[\[Mu]mH2] - 24*nl*w*Log[\[Mu]mH2] + 
           (36*I)*CF*Pi*w*Log[\[Mu]mH2] - 12*w^2*Log[\[Mu]mH2] + 
           66*CA*w^2*Log[\[Mu]mH2] + 1008*CF*w^2*Log[\[Mu]mH2] - 
           12*nl*w^2*Log[\[Mu]mH2] + 32*w^3*Log[\[Mu]mH2] - 
           176*CA*w^3*Log[\[Mu]mH2] - 1440*CF*w^3*Log[\[Mu]mH2] + 
           32*nl*w^3*Log[\[Mu]mH2] - (72*I)*CF*Pi*w^3*Log[\[Mu]mH2] - 
           12*w^4*Log[\[Mu]mH2] + 66*CA*w^4*Log[\[Mu]mH2] + 
           576*CF*w^4*Log[\[Mu]mH2] - 12*nl*w^4*Log[\[Mu]mH2] - 
           24*w^5*Log[\[Mu]mH2] + 132*CA*w^5*Log[\[Mu]mH2] - 
           216*CF*w^5*Log[\[Mu]mH2] - 24*nl*w^5*Log[\[Mu]mH2] + 
           (36*I)*CF*Pi*w^5*Log[\[Mu]mH2] + 4*w^6*Log[\[Mu]mH2] - 
           22*CA*w^6*Log[\[Mu]mH2] + 4*nl*w^6*Log[\[Mu]mH2]) - 
         3240*CF*w*Zeta[3] + 6480*CF*w^3*Zeta[3] - 3240*CF*w^5*Zeta[3]))/
       (288*Pi^3*v^2*(-1 + w)^2*w^2) + ((I/2)*CA*CF^2*(-1 + w)*\[Alpha]s^2*
        (((-3*I)/20)*Pi^5 + ((25*I)/3)*Pi^3*G[-1, -1, a1] + 
         (I/3)*Pi^3*G[-1, 0, a1] - ((86*I)/3)*Pi^3*G[-1, -I, a1] - 
         ((86*I)/3)*Pi^3*G[-1, I, a1] + ((13*I)/3)*Pi^3*G[-1, 1, a1] + 
         (8*I)*Pi^3*G[-1, x5, a1] + (8*I)*Pi^3*G[-1, x6, a1] + 
         (8*I)*Pi^3*G[-1, x7, a1] + (8*I)*Pi^3*G[-1, x8, a1] + 
         ((25*I)/3)*Pi^3*G[0, -1, a1] + (I/3)*Pi^3*G[0, 0, a1] - 
         ((86*I)/3)*Pi^3*G[0, -I, a1] - ((86*I)/3)*Pi^3*G[0, I, a1] + 
         ((13*I)/3)*Pi^3*G[0, 1, a1] + (8*I)*Pi^3*G[0, x5, a1] + 
         (8*I)*Pi^3*G[0, x6, a1] + (8*I)*Pi^3*G[0, x7, a1] + 
         (8*I)*Pi^3*G[0, x8, a1] - ((25*I)/3)*Pi^3*G[1, -1, a1] - 
         (I/3)*Pi^3*G[1, 0, a1] + ((86*I)/3)*Pi^3*G[1, -I, a1] + 
         ((86*I)/3)*Pi^3*G[1, I, a1] - ((13*I)/3)*Pi^3*G[1, 1, a1] - 
         (8*I)*Pi^3*G[1, x5, a1] - (8*I)*Pi^3*G[1, x6, a1] - 
         (8*I)*Pi^3*G[1, x7, a1] - (8*I)*Pi^3*G[1, x8, a1] + 
         (2*I)*Pi*G[-1, -1, -1, -1, a1] + (2*I)*Pi*G[-1, -1, -1, 0, a1] - 
         (8*I)*Pi*G[-1, -1, -1, -I, a1] - (8*I)*Pi*G[-1, -1, -1, I, a1] - 
         (18*I)*Pi*G[-1, -1, -1, 1, a1] + (24*I)*Pi*G[-1, -1, -1, x3, a1] + 
         (24*I)*Pi*G[-1, -1, -1, x4, a1] - (30*I)*Pi*G[-1, -1, 0, -1, a1] - 
         (30*I)*Pi*G[-1, -1, 0, 0, a1] - (8*I)*Pi*G[-1, -1, 0, -I, a1] - 
         (8*I)*Pi*G[-1, -1, 0, I, a1] + (14*I)*Pi*G[-1, -1, 0, 1, a1] + 
         (24*I)*Pi*G[-1, -1, 0, x3, a1] + (24*I)*Pi*G[-1, -1, 0, x4, a1] + 
         (20*I)*Pi*G[-1, -1, -I, -1, a1] + (20*I)*Pi*G[-1, -1, -I, 0, a1] - 
         (16*I)*Pi*G[-1, -1, -I, -I, a1] - (16*I)*Pi*G[-1, -1, -I, I, a1] - 
         (4*I)*Pi*G[-1, -1, -I, 1, a1] + (20*I)*Pi*G[-1, -1, I, -1, a1] + 
         (20*I)*Pi*G[-1, -1, I, 0, a1] - (16*I)*Pi*G[-1, -1, I, -I, a1] - 
         (16*I)*Pi*G[-1, -1, I, I, a1] - (4*I)*Pi*G[-1, -1, I, 1, a1] - 
         (22*I)*Pi*G[-1, -1, 1, -1, a1] - (22*I)*Pi*G[-1, -1, 1, 0, a1] + 
         (24*I)*Pi*G[-1, -1, 1, -I, a1] + (24*I)*Pi*G[-1, -1, 1, I, a1] + 
         (22*I)*Pi*G[-1, -1, 1, 1, a1] - (24*I)*Pi*G[-1, -1, 1, x3, a1] - 
         (24*I)*Pi*G[-1, -1, 1, x4, a1] - (30*I)*Pi*G[-1, 0, -1, -1, a1] - 
         (30*I)*Pi*G[-1, 0, -1, 0, a1] - (8*I)*Pi*G[-1, 0, -1, -I, a1] - 
         (8*I)*Pi*G[-1, 0, -1, I, a1] + (14*I)*Pi*G[-1, 0, -1, 1, a1] + 
         (24*I)*Pi*G[-1, 0, -1, x3, a1] + (24*I)*Pi*G[-1, 0, -1, x4, a1] + 
         (2*I)*Pi*G[-1, 0, 0, -1, a1] + (2*I)*Pi*G[-1, 0, 0, 0, a1] - 
         (8*I)*Pi*G[-1, 0, 0, -I, a1] - (8*I)*Pi*G[-1, 0, 0, I, a1] - 
         (18*I)*Pi*G[-1, 0, 0, 1, a1] + (24*I)*Pi*G[-1, 0, 0, x3, a1] + 
         (24*I)*Pi*G[-1, 0, 0, x4, a1] + (20*I)*Pi*G[-1, 0, -I, -1, a1] + 
         (20*I)*Pi*G[-1, 0, -I, 0, a1] - (16*I)*Pi*G[-1, 0, -I, -I, a1] - 
         (16*I)*Pi*G[-1, 0, -I, I, a1] - (4*I)*Pi*G[-1, 0, -I, 1, a1] + 
         (20*I)*Pi*G[-1, 0, I, -1, a1] + (20*I)*Pi*G[-1, 0, I, 0, a1] - 
         (16*I)*Pi*G[-1, 0, I, -I, a1] - (16*I)*Pi*G[-1, 0, I, I, a1] - 
         (4*I)*Pi*G[-1, 0, I, 1, a1] + (10*I)*Pi*G[-1, 0, 1, -1, a1] + 
         (10*I)*Pi*G[-1, 0, 1, 0, a1] + (24*I)*Pi*G[-1, 0, 1, -I, a1] + 
         (24*I)*Pi*G[-1, 0, 1, I, a1] - (10*I)*Pi*G[-1, 0, 1, 1, a1] - 
         (24*I)*Pi*G[-1, 0, 1, x3, a1] - (24*I)*Pi*G[-1, 0, 1, x4, a1] + 
         (116*I)*Pi*G[-1, -I, -1, -1, a1] + (116*I)*Pi*G[-1, -I, -1, 0, a1] - 
         (40*I)*Pi*G[-1, -I, -1, -I, a1] - (40*I)*Pi*G[-1, -I, -1, I, a1] + 
         (116*I)*Pi*G[-1, -I, -1, 1, a1] - (192*I)*Pi*G[-1, -I, -1, x3, a1] - 
         (192*I)*Pi*G[-1, -I, -1, x4, a1] + (116*I)*Pi*G[-1, -I, 0, -1, a1] + 
         (116*I)*Pi*G[-1, -I, 0, 0, a1] - (40*I)*Pi*G[-1, -I, 0, -I, a1] - 
         (40*I)*Pi*G[-1, -I, 0, I, a1] + (116*I)*Pi*G[-1, -I, 0, 1, a1] - 
         (192*I)*Pi*G[-1, -I, 0, x3, a1] - (192*I)*Pi*G[-1, -I, 0, x4, a1] - 
         (116*I)*Pi*G[-1, -I, 1, -1, a1] - (116*I)*Pi*G[-1, -I, 1, 0, a1] + 
         (40*I)*Pi*G[-1, -I, 1, -I, a1] + (40*I)*Pi*G[-1, -I, 1, I, a1] - 
         (116*I)*Pi*G[-1, -I, 1, 1, a1] + (192*I)*Pi*G[-1, -I, 1, x3, a1] + 
         (192*I)*Pi*G[-1, -I, 1, x4, a1] + (116*I)*Pi*G[-1, I, -1, -1, a1] + 
         (116*I)*Pi*G[-1, I, -1, 0, a1] - (40*I)*Pi*G[-1, I, -1, -I, a1] - 
         (40*I)*Pi*G[-1, I, -1, I, a1] + (116*I)*Pi*G[-1, I, -1, 1, a1] - 
         (192*I)*Pi*G[-1, I, -1, x3, a1] - (192*I)*Pi*G[-1, I, -1, x4, a1] + 
         (116*I)*Pi*G[-1, I, 0, -1, a1] + (116*I)*Pi*G[-1, I, 0, 0, a1] - 
         (40*I)*Pi*G[-1, I, 0, -I, a1] - (40*I)*Pi*G[-1, I, 0, I, a1] + 
         (116*I)*Pi*G[-1, I, 0, 1, a1] - (192*I)*Pi*G[-1, I, 0, x3, a1] - 
         (192*I)*Pi*G[-1, I, 0, x4, a1] - (116*I)*Pi*G[-1, I, 1, -1, a1] - 
         (116*I)*Pi*G[-1, I, 1, 0, a1] + (40*I)*Pi*G[-1, I, 1, -I, a1] + 
         (40*I)*Pi*G[-1, I, 1, I, a1] - (116*I)*Pi*G[-1, I, 1, 1, a1] + 
         (192*I)*Pi*G[-1, I, 1, x3, a1] + (192*I)*Pi*G[-1, I, 1, x4, a1] - 
         (22*I)*Pi*G[-1, 1, -1, -1, a1] - (22*I)*Pi*G[-1, 1, -1, 0, a1] - 
         (24*I)*Pi*G[-1, 1, -1, -I, a1] - (24*I)*Pi*G[-1, 1, -1, I, a1] + 
         (22*I)*Pi*G[-1, 1, -1, 1, a1] + (24*I)*Pi*G[-1, 1, -1, x3, a1] + 
         (24*I)*Pi*G[-1, 1, -1, x4, a1] + (10*I)*Pi*G[-1, 1, 0, -1, a1] + 
         (10*I)*Pi*G[-1, 1, 0, 0, a1] - (24*I)*Pi*G[-1, 1, 0, -I, a1] - 
         (24*I)*Pi*G[-1, 1, 0, I, a1] - (10*I)*Pi*G[-1, 1, 0, 1, a1] + 
         (24*I)*Pi*G[-1, 1, 0, x3, a1] + (24*I)*Pi*G[-1, 1, 0, x4, a1] + 
         (4*I)*Pi*G[-1, 1, -I, -1, a1] + (4*I)*Pi*G[-1, 1, -I, 0, a1] + 
         (16*I)*Pi*G[-1, 1, -I, -I, a1] + (16*I)*Pi*G[-1, 1, -I, I, a1] - 
         (20*I)*Pi*G[-1, 1, -I, 1, a1] + (4*I)*Pi*G[-1, 1, I, -1, a1] + 
         (4*I)*Pi*G[-1, 1, I, 0, a1] + (16*I)*Pi*G[-1, 1, I, -I, a1] + 
         (16*I)*Pi*G[-1, 1, I, I, a1] - (20*I)*Pi*G[-1, 1, I, 1, a1] + 
         (18*I)*Pi*G[-1, 1, 1, -1, a1] + (18*I)*Pi*G[-1, 1, 1, 0, a1] + 
         (8*I)*Pi*G[-1, 1, 1, -I, a1] + (8*I)*Pi*G[-1, 1, 1, I, a1] - 
         (2*I)*Pi*G[-1, 1, 1, 1, a1] - (24*I)*Pi*G[-1, 1, 1, x3, a1] - 
         (24*I)*Pi*G[-1, 1, 1, x4, a1] - (48*I)*Pi*G[-1, x5, -1, -1, a1] - 
         (48*I)*Pi*G[-1, x5, -1, 0, a1] + (36*I)*Pi*G[-1, x5, -1, -I, a1] + 
         (36*I)*Pi*G[-1, x5, -1, I, a1] - (60*I)*Pi*G[-1, x5, -1, 1, a1] + 
         (72*I)*Pi*G[-1, x5, -1, x3, a1] + (72*I)*Pi*G[-1, x5, -1, x4, a1] - 
         (48*I)*Pi*G[-1, x5, 0, -1, a1] - (48*I)*Pi*G[-1, x5, 0, 0, a1] + 
         (36*I)*Pi*G[-1, x5, 0, -I, a1] + (36*I)*Pi*G[-1, x5, 0, I, a1] - 
         (60*I)*Pi*G[-1, x5, 0, 1, a1] + (72*I)*Pi*G[-1, x5, 0, x3, a1] + 
         (72*I)*Pi*G[-1, x5, 0, x4, a1] - (12*I)*Pi*G[-1, x5, -I, -1, a1] - 
         (12*I)*Pi*G[-1, x5, -I, 0, a1] + (12*I)*Pi*G[-1, x5, -I, 1, a1] - 
         (12*I)*Pi*G[-1, x5, I, -1, a1] - (12*I)*Pi*G[-1, x5, I, 0, a1] + 
         (12*I)*Pi*G[-1, x5, I, 1, a1] + (60*I)*Pi*G[-1, x5, 1, -1, a1] + 
         (60*I)*Pi*G[-1, x5, 1, 0, a1] - (36*I)*Pi*G[-1, x5, 1, -I, a1] - 
         (36*I)*Pi*G[-1, x5, 1, I, a1] + (48*I)*Pi*G[-1, x5, 1, 1, a1] - 
         (72*I)*Pi*G[-1, x5, 1, x3, a1] - (72*I)*Pi*G[-1, x5, 1, x4, a1] - 
         (48*I)*Pi*G[-1, x6, -1, -1, a1] - (48*I)*Pi*G[-1, x6, -1, 0, a1] + 
         (36*I)*Pi*G[-1, x6, -1, -I, a1] + (36*I)*Pi*G[-1, x6, -1, I, a1] - 
         (60*I)*Pi*G[-1, x6, -1, 1, a1] + (72*I)*Pi*G[-1, x6, -1, x3, a1] + 
         (72*I)*Pi*G[-1, x6, -1, x4, a1] - (48*I)*Pi*G[-1, x6, 0, -1, a1] - 
         (48*I)*Pi*G[-1, x6, 0, 0, a1] + (36*I)*Pi*G[-1, x6, 0, -I, a1] + 
         (36*I)*Pi*G[-1, x6, 0, I, a1] - (60*I)*Pi*G[-1, x6, 0, 1, a1] + 
         (72*I)*Pi*G[-1, x6, 0, x3, a1] + (72*I)*Pi*G[-1, x6, 0, x4, a1] - 
         (12*I)*Pi*G[-1, x6, -I, -1, a1] - (12*I)*Pi*G[-1, x6, -I, 0, a1] + 
         (12*I)*Pi*G[-1, x6, -I, 1, a1] - (12*I)*Pi*G[-1, x6, I, -1, a1] - 
         (12*I)*Pi*G[-1, x6, I, 0, a1] + (12*I)*Pi*G[-1, x6, I, 1, a1] + 
         (60*I)*Pi*G[-1, x6, 1, -1, a1] + (60*I)*Pi*G[-1, x6, 1, 0, a1] - 
         (36*I)*Pi*G[-1, x6, 1, -I, a1] - (36*I)*Pi*G[-1, x6, 1, I, a1] + 
         (48*I)*Pi*G[-1, x6, 1, 1, a1] - (72*I)*Pi*G[-1, x6, 1, x3, a1] - 
         (72*I)*Pi*G[-1, x6, 1, x4, a1] - (48*I)*Pi*G[-1, x7, -1, -1, a1] - 
         (48*I)*Pi*G[-1, x7, -1, 0, a1] + (36*I)*Pi*G[-1, x7, -1, -I, a1] + 
         (36*I)*Pi*G[-1, x7, -1, I, a1] - (60*I)*Pi*G[-1, x7, -1, 1, a1] + 
         (72*I)*Pi*G[-1, x7, -1, x3, a1] + (72*I)*Pi*G[-1, x7, -1, x4, a1] - 
         (48*I)*Pi*G[-1, x7, 0, -1, a1] - (48*I)*Pi*G[-1, x7, 0, 0, a1] + 
         (36*I)*Pi*G[-1, x7, 0, -I, a1] + (36*I)*Pi*G[-1, x7, 0, I, a1] - 
         (60*I)*Pi*G[-1, x7, 0, 1, a1] + (72*I)*Pi*G[-1, x7, 0, x3, a1] + 
         (72*I)*Pi*G[-1, x7, 0, x4, a1] - (12*I)*Pi*G[-1, x7, -I, -1, a1] - 
         (12*I)*Pi*G[-1, x7, -I, 0, a1] + (12*I)*Pi*G[-1, x7, -I, 1, a1] - 
         (12*I)*Pi*G[-1, x7, I, -1, a1] - (12*I)*Pi*G[-1, x7, I, 0, a1] + 
         (12*I)*Pi*G[-1, x7, I, 1, a1] + (60*I)*Pi*G[-1, x7, 1, -1, a1] + 
         (60*I)*Pi*G[-1, x7, 1, 0, a1] - (36*I)*Pi*G[-1, x7, 1, -I, a1] - 
         (36*I)*Pi*G[-1, x7, 1, I, a1] + (48*I)*Pi*G[-1, x7, 1, 1, a1] - 
         (72*I)*Pi*G[-1, x7, 1, x3, a1] - (72*I)*Pi*G[-1, x7, 1, x4, a1] - 
         (48*I)*Pi*G[-1, x8, -1, -1, a1] - (48*I)*Pi*G[-1, x8, -1, 0, a1] + 
         (36*I)*Pi*G[-1, x8, -1, -I, a1] + (36*I)*Pi*G[-1, x8, -1, I, a1] - 
         (60*I)*Pi*G[-1, x8, -1, 1, a1] + (72*I)*Pi*G[-1, x8, -1, x3, a1] + 
         (72*I)*Pi*G[-1, x8, -1, x4, a1] - (48*I)*Pi*G[-1, x8, 0, -1, a1] - 
         (48*I)*Pi*G[-1, x8, 0, 0, a1] + (36*I)*Pi*G[-1, x8, 0, -I, a1] + 
         (36*I)*Pi*G[-1, x8, 0, I, a1] - (60*I)*Pi*G[-1, x8, 0, 1, a1] + 
         (72*I)*Pi*G[-1, x8, 0, x3, a1] + (72*I)*Pi*G[-1, x8, 0, x4, a1] - 
         (12*I)*Pi*G[-1, x8, -I, -1, a1] - (12*I)*Pi*G[-1, x8, -I, 0, a1] + 
         (12*I)*Pi*G[-1, x8, -I, 1, a1] - (12*I)*Pi*G[-1, x8, I, -1, a1] - 
         (12*I)*Pi*G[-1, x8, I, 0, a1] + (12*I)*Pi*G[-1, x8, I, 1, a1] + 
         (60*I)*Pi*G[-1, x8, 1, -1, a1] + (60*I)*Pi*G[-1, x8, 1, 0, a1] - 
         (36*I)*Pi*G[-1, x8, 1, -I, a1] - (36*I)*Pi*G[-1, x8, 1, I, a1] + 
         (48*I)*Pi*G[-1, x8, 1, 1, a1] - (72*I)*Pi*G[-1, x8, 1, x3, a1] - 
         (72*I)*Pi*G[-1, x8, 1, x4, a1] + (2*I)*Pi*G[0, -1, -1, -1, a1] + 
         (2*I)*Pi*G[0, -1, -1, 0, a1] - (8*I)*Pi*G[0, -1, -1, -I, a1] - 
         (8*I)*Pi*G[0, -1, -1, I, a1] - (18*I)*Pi*G[0, -1, -1, 1, a1] + 
         (24*I)*Pi*G[0, -1, -1, x3, a1] + (24*I)*Pi*G[0, -1, -1, x4, a1] - 
         (30*I)*Pi*G[0, -1, 0, -1, a1] - (30*I)*Pi*G[0, -1, 0, 0, a1] - 
         (8*I)*Pi*G[0, -1, 0, -I, a1] - (8*I)*Pi*G[0, -1, 0, I, a1] + 
         (14*I)*Pi*G[0, -1, 0, 1, a1] + (24*I)*Pi*G[0, -1, 0, x3, a1] + 
         (24*I)*Pi*G[0, -1, 0, x4, a1] + (20*I)*Pi*G[0, -1, -I, -1, a1] + 
         (20*I)*Pi*G[0, -1, -I, 0, a1] - (16*I)*Pi*G[0, -1, -I, -I, a1] - 
         (16*I)*Pi*G[0, -1, -I, I, a1] - (4*I)*Pi*G[0, -1, -I, 1, a1] + 
         (20*I)*Pi*G[0, -1, I, -1, a1] + (20*I)*Pi*G[0, -1, I, 0, a1] - 
         (16*I)*Pi*G[0, -1, I, -I, a1] - (16*I)*Pi*G[0, -1, I, I, a1] - 
         (4*I)*Pi*G[0, -1, I, 1, a1] - (22*I)*Pi*G[0, -1, 1, -1, a1] - 
         (22*I)*Pi*G[0, -1, 1, 0, a1] + (24*I)*Pi*G[0, -1, 1, -I, a1] + 
         (24*I)*Pi*G[0, -1, 1, I, a1] + (22*I)*Pi*G[0, -1, 1, 1, a1] - 
         (24*I)*Pi*G[0, -1, 1, x3, a1] - (24*I)*Pi*G[0, -1, 1, x4, a1] - 
         (30*I)*Pi*G[0, 0, -1, -1, a1] - (30*I)*Pi*G[0, 0, -1, 0, a1] - 
         (8*I)*Pi*G[0, 0, -1, -I, a1] - (8*I)*Pi*G[0, 0, -1, I, a1] + 
         (14*I)*Pi*G[0, 0, -1, 1, a1] + (24*I)*Pi*G[0, 0, -1, x3, a1] + 
         (24*I)*Pi*G[0, 0, -1, x4, a1] + (2*I)*Pi*G[0, 0, 0, -1, a1] + 
         (2*I)*Pi*G[0, 0, 0, 0, a1] - (8*I)*Pi*G[0, 0, 0, -I, a1] - 
         (8*I)*Pi*G[0, 0, 0, I, a1] - (18*I)*Pi*G[0, 0, 0, 1, a1] + 
         (24*I)*Pi*G[0, 0, 0, x3, a1] + (24*I)*Pi*G[0, 0, 0, x4, a1] + 
         (20*I)*Pi*G[0, 0, -I, -1, a1] + (20*I)*Pi*G[0, 0, -I, 0, a1] - 
         (16*I)*Pi*G[0, 0, -I, -I, a1] - (16*I)*Pi*G[0, 0, -I, I, a1] - 
         (4*I)*Pi*G[0, 0, -I, 1, a1] + (20*I)*Pi*G[0, 0, I, -1, a1] + 
         (20*I)*Pi*G[0, 0, I, 0, a1] - (16*I)*Pi*G[0, 0, I, -I, a1] - 
         (16*I)*Pi*G[0, 0, I, I, a1] - (4*I)*Pi*G[0, 0, I, 1, a1] + 
         (10*I)*Pi*G[0, 0, 1, -1, a1] + (10*I)*Pi*G[0, 0, 1, 0, a1] + 
         (24*I)*Pi*G[0, 0, 1, -I, a1] + (24*I)*Pi*G[0, 0, 1, I, a1] - 
         (10*I)*Pi*G[0, 0, 1, 1, a1] - (24*I)*Pi*G[0, 0, 1, x3, a1] - 
         (24*I)*Pi*G[0, 0, 1, x4, a1] + (116*I)*Pi*G[0, -I, -1, -1, a1] + 
         (116*I)*Pi*G[0, -I, -1, 0, a1] - (40*I)*Pi*G[0, -I, -1, -I, a1] - 
         (40*I)*Pi*G[0, -I, -1, I, a1] + (116*I)*Pi*G[0, -I, -1, 1, a1] - 
         (192*I)*Pi*G[0, -I, -1, x3, a1] - (192*I)*Pi*G[0, -I, -1, x4, a1] + 
         (116*I)*Pi*G[0, -I, 0, -1, a1] + (116*I)*Pi*G[0, -I, 0, 0, a1] - 
         (40*I)*Pi*G[0, -I, 0, -I, a1] - (40*I)*Pi*G[0, -I, 0, I, a1] + 
         (116*I)*Pi*G[0, -I, 0, 1, a1] - (192*I)*Pi*G[0, -I, 0, x3, a1] - 
         (192*I)*Pi*G[0, -I, 0, x4, a1] - (116*I)*Pi*G[0, -I, 1, -1, a1] - 
         (116*I)*Pi*G[0, -I, 1, 0, a1] + (40*I)*Pi*G[0, -I, 1, -I, a1] + 
         (40*I)*Pi*G[0, -I, 1, I, a1] - (116*I)*Pi*G[0, -I, 1, 1, a1] + 
         (192*I)*Pi*G[0, -I, 1, x3, a1] + (192*I)*Pi*G[0, -I, 1, x4, a1] + 
         (116*I)*Pi*G[0, I, -1, -1, a1] + (116*I)*Pi*G[0, I, -1, 0, a1] - 
         (40*I)*Pi*G[0, I, -1, -I, a1] - (40*I)*Pi*G[0, I, -1, I, a1] + 
         (116*I)*Pi*G[0, I, -1, 1, a1] - (192*I)*Pi*G[0, I, -1, x3, a1] - 
         (192*I)*Pi*G[0, I, -1, x4, a1] + (116*I)*Pi*G[0, I, 0, -1, a1] + 
         (116*I)*Pi*G[0, I, 0, 0, a1] - (40*I)*Pi*G[0, I, 0, -I, a1] - 
         (40*I)*Pi*G[0, I, 0, I, a1] + (116*I)*Pi*G[0, I, 0, 1, a1] - 
         (192*I)*Pi*G[0, I, 0, x3, a1] - (192*I)*Pi*G[0, I, 0, x4, a1] - 
         (116*I)*Pi*G[0, I, 1, -1, a1] - (116*I)*Pi*G[0, I, 1, 0, a1] + 
         (40*I)*Pi*G[0, I, 1, -I, a1] + (40*I)*Pi*G[0, I, 1, I, a1] - 
         (116*I)*Pi*G[0, I, 1, 1, a1] + (192*I)*Pi*G[0, I, 1, x3, a1] + 
         (192*I)*Pi*G[0, I, 1, x4, a1] - (22*I)*Pi*G[0, 1, -1, -1, a1] - 
         (22*I)*Pi*G[0, 1, -1, 0, a1] - (24*I)*Pi*G[0, 1, -1, -I, a1] - 
         (24*I)*Pi*G[0, 1, -1, I, a1] + (22*I)*Pi*G[0, 1, -1, 1, a1] + 
         (24*I)*Pi*G[0, 1, -1, x3, a1] + (24*I)*Pi*G[0, 1, -1, x4, a1] + 
         (10*I)*Pi*G[0, 1, 0, -1, a1] + (10*I)*Pi*G[0, 1, 0, 0, a1] - 
         (24*I)*Pi*G[0, 1, 0, -I, a1] - (24*I)*Pi*G[0, 1, 0, I, a1] - 
         (10*I)*Pi*G[0, 1, 0, 1, a1] + (24*I)*Pi*G[0, 1, 0, x3, a1] + 
         (24*I)*Pi*G[0, 1, 0, x4, a1] + (4*I)*Pi*G[0, 1, -I, -1, a1] + 
         (4*I)*Pi*G[0, 1, -I, 0, a1] + (16*I)*Pi*G[0, 1, -I, -I, a1] + 
         (16*I)*Pi*G[0, 1, -I, I, a1] - (20*I)*Pi*G[0, 1, -I, 1, a1] + 
         (4*I)*Pi*G[0, 1, I, -1, a1] + (4*I)*Pi*G[0, 1, I, 0, a1] + 
         (16*I)*Pi*G[0, 1, I, -I, a1] + (16*I)*Pi*G[0, 1, I, I, a1] - 
         (20*I)*Pi*G[0, 1, I, 1, a1] + (18*I)*Pi*G[0, 1, 1, -1, a1] + 
         (18*I)*Pi*G[0, 1, 1, 0, a1] + (8*I)*Pi*G[0, 1, 1, -I, a1] + 
         (8*I)*Pi*G[0, 1, 1, I, a1] - (2*I)*Pi*G[0, 1, 1, 1, a1] - 
         (24*I)*Pi*G[0, 1, 1, x3, a1] - (24*I)*Pi*G[0, 1, 1, x4, a1] - 
         (48*I)*Pi*G[0, x5, -1, -1, a1] - (48*I)*Pi*G[0, x5, -1, 0, a1] + 
         (36*I)*Pi*G[0, x5, -1, -I, a1] + (36*I)*Pi*G[0, x5, -1, I, a1] - 
         (60*I)*Pi*G[0, x5, -1, 1, a1] + (72*I)*Pi*G[0, x5, -1, x3, a1] + 
         (72*I)*Pi*G[0, x5, -1, x4, a1] - (48*I)*Pi*G[0, x5, 0, -1, a1] - 
         (48*I)*Pi*G[0, x5, 0, 0, a1] + (36*I)*Pi*G[0, x5, 0, -I, a1] + 
         (36*I)*Pi*G[0, x5, 0, I, a1] - (60*I)*Pi*G[0, x5, 0, 1, a1] + 
         (72*I)*Pi*G[0, x5, 0, x3, a1] + (72*I)*Pi*G[0, x5, 0, x4, a1] - 
         (12*I)*Pi*G[0, x5, -I, -1, a1] - (12*I)*Pi*G[0, x5, -I, 0, a1] + 
         (12*I)*Pi*G[0, x5, -I, 1, a1] - (12*I)*Pi*G[0, x5, I, -1, a1] - 
         (12*I)*Pi*G[0, x5, I, 0, a1] + (12*I)*Pi*G[0, x5, I, 1, a1] + 
         (60*I)*Pi*G[0, x5, 1, -1, a1] + (60*I)*Pi*G[0, x5, 1, 0, a1] - 
         (36*I)*Pi*G[0, x5, 1, -I, a1] - (36*I)*Pi*G[0, x5, 1, I, a1] + 
         (48*I)*Pi*G[0, x5, 1, 1, a1] - (72*I)*Pi*G[0, x5, 1, x3, a1] - 
         (72*I)*Pi*G[0, x5, 1, x4, a1] - (48*I)*Pi*G[0, x6, -1, -1, a1] - 
         (48*I)*Pi*G[0, x6, -1, 0, a1] + (36*I)*Pi*G[0, x6, -1, -I, a1] + 
         (36*I)*Pi*G[0, x6, -1, I, a1] - (60*I)*Pi*G[0, x6, -1, 1, a1] + 
         (72*I)*Pi*G[0, x6, -1, x3, a1] + (72*I)*Pi*G[0, x6, -1, x4, a1] - 
         (48*I)*Pi*G[0, x6, 0, -1, a1] - (48*I)*Pi*G[0, x6, 0, 0, a1] + 
         (36*I)*Pi*G[0, x6, 0, -I, a1] + (36*I)*Pi*G[0, x6, 0, I, a1] - 
         (60*I)*Pi*G[0, x6, 0, 1, a1] + (72*I)*Pi*G[0, x6, 0, x3, a1] + 
         (72*I)*Pi*G[0, x6, 0, x4, a1] - (12*I)*Pi*G[0, x6, -I, -1, a1] - 
         (12*I)*Pi*G[0, x6, -I, 0, a1] + (12*I)*Pi*G[0, x6, -I, 1, a1] - 
         (12*I)*Pi*G[0, x6, I, -1, a1] - (12*I)*Pi*G[0, x6, I, 0, a1] + 
         (12*I)*Pi*G[0, x6, I, 1, a1] + (60*I)*Pi*G[0, x6, 1, -1, a1] + 
         (60*I)*Pi*G[0, x6, 1, 0, a1] - (36*I)*Pi*G[0, x6, 1, -I, a1] - 
         (36*I)*Pi*G[0, x6, 1, I, a1] + (48*I)*Pi*G[0, x6, 1, 1, a1] - 
         (72*I)*Pi*G[0, x6, 1, x3, a1] - (72*I)*Pi*G[0, x6, 1, x4, a1] - 
         (48*I)*Pi*G[0, x7, -1, -1, a1] - (48*I)*Pi*G[0, x7, -1, 0, a1] + 
         (36*I)*Pi*G[0, x7, -1, -I, a1] + (36*I)*Pi*G[0, x7, -1, I, a1] - 
         (60*I)*Pi*G[0, x7, -1, 1, a1] + (72*I)*Pi*G[0, x7, -1, x3, a1] + 
         (72*I)*Pi*G[0, x7, -1, x4, a1] - (48*I)*Pi*G[0, x7, 0, -1, a1] - 
         (48*I)*Pi*G[0, x7, 0, 0, a1] + (36*I)*Pi*G[0, x7, 0, -I, a1] + 
         (36*I)*Pi*G[0, x7, 0, I, a1] - (60*I)*Pi*G[0, x7, 0, 1, a1] + 
         (72*I)*Pi*G[0, x7, 0, x3, a1] + (72*I)*Pi*G[0, x7, 0, x4, a1] - 
         (12*I)*Pi*G[0, x7, -I, -1, a1] - (12*I)*Pi*G[0, x7, -I, 0, a1] + 
         (12*I)*Pi*G[0, x7, -I, 1, a1] - (12*I)*Pi*G[0, x7, I, -1, a1] - 
         (12*I)*Pi*G[0, x7, I, 0, a1] + (12*I)*Pi*G[0, x7, I, 1, a1] + 
         (60*I)*Pi*G[0, x7, 1, -1, a1] + (60*I)*Pi*G[0, x7, 1, 0, a1] - 
         (36*I)*Pi*G[0, x7, 1, -I, a1] - (36*I)*Pi*G[0, x7, 1, I, a1] + 
         (48*I)*Pi*G[0, x7, 1, 1, a1] - (72*I)*Pi*G[0, x7, 1, x3, a1] - 
         (72*I)*Pi*G[0, x7, 1, x4, a1] - (48*I)*Pi*G[0, x8, -1, -1, a1] - 
         (48*I)*Pi*G[0, x8, -1, 0, a1] + (36*I)*Pi*G[0, x8, -1, -I, a1] + 
         (36*I)*Pi*G[0, x8, -1, I, a1] - (60*I)*Pi*G[0, x8, -1, 1, a1] + 
         (72*I)*Pi*G[0, x8, -1, x3, a1] + (72*I)*Pi*G[0, x8, -1, x4, a1] - 
         (48*I)*Pi*G[0, x8, 0, -1, a1] - (48*I)*Pi*G[0, x8, 0, 0, a1] + 
         (36*I)*Pi*G[0, x8, 0, -I, a1] + (36*I)*Pi*G[0, x8, 0, I, a1] - 
         (60*I)*Pi*G[0, x8, 0, 1, a1] + (72*I)*Pi*G[0, x8, 0, x3, a1] + 
         (72*I)*Pi*G[0, x8, 0, x4, a1] - (12*I)*Pi*G[0, x8, -I, -1, a1] - 
         (12*I)*Pi*G[0, x8, -I, 0, a1] + (12*I)*Pi*G[0, x8, -I, 1, a1] - 
         (12*I)*Pi*G[0, x8, I, -1, a1] - (12*I)*Pi*G[0, x8, I, 0, a1] + 
         (12*I)*Pi*G[0, x8, I, 1, a1] + (60*I)*Pi*G[0, x8, 1, -1, a1] + 
         (60*I)*Pi*G[0, x8, 1, 0, a1] - (36*I)*Pi*G[0, x8, 1, -I, a1] - 
         (36*I)*Pi*G[0, x8, 1, I, a1] + (48*I)*Pi*G[0, x8, 1, 1, a1] - 
         (72*I)*Pi*G[0, x8, 1, x3, a1] - (72*I)*Pi*G[0, x8, 1, x4, a1] - 
         (2*I)*Pi*G[1, -1, -1, -1, a1] - (2*I)*Pi*G[1, -1, -1, 0, a1] + 
         (8*I)*Pi*G[1, -1, -1, -I, a1] + (8*I)*Pi*G[1, -1, -1, I, a1] + 
         (18*I)*Pi*G[1, -1, -1, 1, a1] - (24*I)*Pi*G[1, -1, -1, x3, a1] - 
         (24*I)*Pi*G[1, -1, -1, x4, a1] + (30*I)*Pi*G[1, -1, 0, -1, a1] + 
         (30*I)*Pi*G[1, -1, 0, 0, a1] + (8*I)*Pi*G[1, -1, 0, -I, a1] + 
         (8*I)*Pi*G[1, -1, 0, I, a1] - (14*I)*Pi*G[1, -1, 0, 1, a1] - 
         (24*I)*Pi*G[1, -1, 0, x3, a1] - (24*I)*Pi*G[1, -1, 0, x4, a1] - 
         (20*I)*Pi*G[1, -1, -I, -1, a1] - (20*I)*Pi*G[1, -1, -I, 0, a1] + 
         (16*I)*Pi*G[1, -1, -I, -I, a1] + (16*I)*Pi*G[1, -1, -I, I, a1] + 
         (4*I)*Pi*G[1, -1, -I, 1, a1] - (20*I)*Pi*G[1, -1, I, -1, a1] - 
         (20*I)*Pi*G[1, -1, I, 0, a1] + (16*I)*Pi*G[1, -1, I, -I, a1] + 
         (16*I)*Pi*G[1, -1, I, I, a1] + (4*I)*Pi*G[1, -1, I, 1, a1] + 
         (22*I)*Pi*G[1, -1, 1, -1, a1] + (22*I)*Pi*G[1, -1, 1, 0, a1] - 
         (24*I)*Pi*G[1, -1, 1, -I, a1] - (24*I)*Pi*G[1, -1, 1, I, a1] - 
         (22*I)*Pi*G[1, -1, 1, 1, a1] + (24*I)*Pi*G[1, -1, 1, x3, a1] + 
         (24*I)*Pi*G[1, -1, 1, x4, a1] + (30*I)*Pi*G[1, 0, -1, -1, a1] + 
         (30*I)*Pi*G[1, 0, -1, 0, a1] + (8*I)*Pi*G[1, 0, -1, -I, a1] + 
         (8*I)*Pi*G[1, 0, -1, I, a1] - (14*I)*Pi*G[1, 0, -1, 1, a1] - 
         (24*I)*Pi*G[1, 0, -1, x3, a1] - (24*I)*Pi*G[1, 0, -1, x4, a1] - 
         (2*I)*Pi*G[1, 0, 0, -1, a1] - (2*I)*Pi*G[1, 0, 0, 0, a1] + 
         (8*I)*Pi*G[1, 0, 0, -I, a1] + (8*I)*Pi*G[1, 0, 0, I, a1] + 
         (18*I)*Pi*G[1, 0, 0, 1, a1] - (24*I)*Pi*G[1, 0, 0, x3, a1] - 
         (24*I)*Pi*G[1, 0, 0, x4, a1] - (20*I)*Pi*G[1, 0, -I, -1, a1] - 
         (20*I)*Pi*G[1, 0, -I, 0, a1] + (16*I)*Pi*G[1, 0, -I, -I, a1] + 
         (16*I)*Pi*G[1, 0, -I, I, a1] + (4*I)*Pi*G[1, 0, -I, 1, a1] - 
         (20*I)*Pi*G[1, 0, I, -1, a1] - (20*I)*Pi*G[1, 0, I, 0, a1] + 
         (16*I)*Pi*G[1, 0, I, -I, a1] + (16*I)*Pi*G[1, 0, I, I, a1] + 
         (4*I)*Pi*G[1, 0, I, 1, a1] - (10*I)*Pi*G[1, 0, 1, -1, a1] - 
         (10*I)*Pi*G[1, 0, 1, 0, a1] - (24*I)*Pi*G[1, 0, 1, -I, a1] - 
         (24*I)*Pi*G[1, 0, 1, I, a1] + (10*I)*Pi*G[1, 0, 1, 1, a1] + 
         (24*I)*Pi*G[1, 0, 1, x3, a1] + (24*I)*Pi*G[1, 0, 1, x4, a1] - 
         (116*I)*Pi*G[1, -I, -1, -1, a1] - (116*I)*Pi*G[1, -I, -1, 0, a1] + 
         (40*I)*Pi*G[1, -I, -1, -I, a1] + (40*I)*Pi*G[1, -I, -1, I, a1] - 
         (116*I)*Pi*G[1, -I, -1, 1, a1] + (192*I)*Pi*G[1, -I, -1, x3, a1] + 
         (192*I)*Pi*G[1, -I, -1, x4, a1] - (116*I)*Pi*G[1, -I, 0, -1, a1] - 
         (116*I)*Pi*G[1, -I, 0, 0, a1] + (40*I)*Pi*G[1, -I, 0, -I, a1] + 
         (40*I)*Pi*G[1, -I, 0, I, a1] - (116*I)*Pi*G[1, -I, 0, 1, a1] + 
         (192*I)*Pi*G[1, -I, 0, x3, a1] + (192*I)*Pi*G[1, -I, 0, x4, a1] + 
         (116*I)*Pi*G[1, -I, 1, -1, a1] + (116*I)*Pi*G[1, -I, 1, 0, a1] - 
         (40*I)*Pi*G[1, -I, 1, -I, a1] - (40*I)*Pi*G[1, -I, 1, I, a1] + 
         (116*I)*Pi*G[1, -I, 1, 1, a1] - (192*I)*Pi*G[1, -I, 1, x3, a1] - 
         (192*I)*Pi*G[1, -I, 1, x4, a1] - (116*I)*Pi*G[1, I, -1, -1, a1] - 
         (116*I)*Pi*G[1, I, -1, 0, a1] + (40*I)*Pi*G[1, I, -1, -I, a1] + 
         (40*I)*Pi*G[1, I, -1, I, a1] - (116*I)*Pi*G[1, I, -1, 1, a1] + 
         (192*I)*Pi*G[1, I, -1, x3, a1] + (192*I)*Pi*G[1, I, -1, x4, a1] - 
         (116*I)*Pi*G[1, I, 0, -1, a1] - (116*I)*Pi*G[1, I, 0, 0, a1] + 
         (40*I)*Pi*G[1, I, 0, -I, a1] + (40*I)*Pi*G[1, I, 0, I, a1] - 
         (116*I)*Pi*G[1, I, 0, 1, a1] + (192*I)*Pi*G[1, I, 0, x3, a1] + 
         (192*I)*Pi*G[1, I, 0, x4, a1] + (116*I)*Pi*G[1, I, 1, -1, a1] + 
         (116*I)*Pi*G[1, I, 1, 0, a1] - (40*I)*Pi*G[1, I, 1, -I, a1] - 
         (40*I)*Pi*G[1, I, 1, I, a1] + (116*I)*Pi*G[1, I, 1, 1, a1] - 
         (192*I)*Pi*G[1, I, 1, x3, a1] - (192*I)*Pi*G[1, I, 1, x4, a1] + 
         (22*I)*Pi*G[1, 1, -1, -1, a1] + (22*I)*Pi*G[1, 1, -1, 0, a1] + 
         (24*I)*Pi*G[1, 1, -1, -I, a1] + (24*I)*Pi*G[1, 1, -1, I, a1] - 
         (22*I)*Pi*G[1, 1, -1, 1, a1] - (24*I)*Pi*G[1, 1, -1, x3, a1] - 
         (24*I)*Pi*G[1, 1, -1, x4, a1] - (10*I)*Pi*G[1, 1, 0, -1, a1] - 
         (10*I)*Pi*G[1, 1, 0, 0, a1] + (24*I)*Pi*G[1, 1, 0, -I, a1] + 
         (24*I)*Pi*G[1, 1, 0, I, a1] + (10*I)*Pi*G[1, 1, 0, 1, a1] - 
         (24*I)*Pi*G[1, 1, 0, x3, a1] - (24*I)*Pi*G[1, 1, 0, x4, a1] - 
         (4*I)*Pi*G[1, 1, -I, -1, a1] - (4*I)*Pi*G[1, 1, -I, 0, a1] - 
         (16*I)*Pi*G[1, 1, -I, -I, a1] - (16*I)*Pi*G[1, 1, -I, I, a1] + 
         (20*I)*Pi*G[1, 1, -I, 1, a1] - (4*I)*Pi*G[1, 1, I, -1, a1] - 
         (4*I)*Pi*G[1, 1, I, 0, a1] - (16*I)*Pi*G[1, 1, I, -I, a1] - 
         (16*I)*Pi*G[1, 1, I, I, a1] + (20*I)*Pi*G[1, 1, I, 1, a1] - 
         (18*I)*Pi*G[1, 1, 1, -1, a1] - (18*I)*Pi*G[1, 1, 1, 0, a1] - 
         (8*I)*Pi*G[1, 1, 1, -I, a1] - (8*I)*Pi*G[1, 1, 1, I, a1] + 
         (2*I)*Pi*G[1, 1, 1, 1, a1] + (24*I)*Pi*G[1, 1, 1, x3, a1] + 
         (24*I)*Pi*G[1, 1, 1, x4, a1] + (48*I)*Pi*G[1, x5, -1, -1, a1] + 
         (48*I)*Pi*G[1, x5, -1, 0, a1] - (36*I)*Pi*G[1, x5, -1, -I, a1] - 
         (36*I)*Pi*G[1, x5, -1, I, a1] + (60*I)*Pi*G[1, x5, -1, 1, a1] - 
         (72*I)*Pi*G[1, x5, -1, x3, a1] - (72*I)*Pi*G[1, x5, -1, x4, a1] + 
         (48*I)*Pi*G[1, x5, 0, -1, a1] + (48*I)*Pi*G[1, x5, 0, 0, a1] - 
         (36*I)*Pi*G[1, x5, 0, -I, a1] - (36*I)*Pi*G[1, x5, 0, I, a1] + 
         (60*I)*Pi*G[1, x5, 0, 1, a1] - (72*I)*Pi*G[1, x5, 0, x3, a1] - 
         (72*I)*Pi*G[1, x5, 0, x4, a1] + (12*I)*Pi*G[1, x5, -I, -1, a1] + 
         (12*I)*Pi*G[1, x5, -I, 0, a1] - (12*I)*Pi*G[1, x5, -I, 1, a1] + 
         (12*I)*Pi*G[1, x5, I, -1, a1] + (12*I)*Pi*G[1, x5, I, 0, a1] - 
         (12*I)*Pi*G[1, x5, I, 1, a1] - (60*I)*Pi*G[1, x5, 1, -1, a1] - 
         (60*I)*Pi*G[1, x5, 1, 0, a1] + (36*I)*Pi*G[1, x5, 1, -I, a1] + 
         (36*I)*Pi*G[1, x5, 1, I, a1] - (48*I)*Pi*G[1, x5, 1, 1, a1] + 
         (72*I)*Pi*G[1, x5, 1, x3, a1] + (72*I)*Pi*G[1, x5, 1, x4, a1] + 
         (48*I)*Pi*G[1, x6, -1, -1, a1] + (48*I)*Pi*G[1, x6, -1, 0, a1] - 
         (36*I)*Pi*G[1, x6, -1, -I, a1] - (36*I)*Pi*G[1, x6, -1, I, a1] + 
         (60*I)*Pi*G[1, x6, -1, 1, a1] - (72*I)*Pi*G[1, x6, -1, x3, a1] - 
         (72*I)*Pi*G[1, x6, -1, x4, a1] + (48*I)*Pi*G[1, x6, 0, -1, a1] + 
         (48*I)*Pi*G[1, x6, 0, 0, a1] - (36*I)*Pi*G[1, x6, 0, -I, a1] - 
         (36*I)*Pi*G[1, x6, 0, I, a1] + (60*I)*Pi*G[1, x6, 0, 1, a1] - 
         (72*I)*Pi*G[1, x6, 0, x3, a1] - (72*I)*Pi*G[1, x6, 0, x4, a1] + 
         (12*I)*Pi*G[1, x6, -I, -1, a1] + (12*I)*Pi*G[1, x6, -I, 0, a1] - 
         (12*I)*Pi*G[1, x6, -I, 1, a1] + (12*I)*Pi*G[1, x6, I, -1, a1] + 
         (12*I)*Pi*G[1, x6, I, 0, a1] - (12*I)*Pi*G[1, x6, I, 1, a1] - 
         (60*I)*Pi*G[1, x6, 1, -1, a1] - (60*I)*Pi*G[1, x6, 1, 0, a1] + 
         (36*I)*Pi*G[1, x6, 1, -I, a1] + (36*I)*Pi*G[1, x6, 1, I, a1] - 
         (48*I)*Pi*G[1, x6, 1, 1, a1] + (72*I)*Pi*G[1, x6, 1, x3, a1] + 
         (72*I)*Pi*G[1, x6, 1, x4, a1] + (48*I)*Pi*G[1, x7, -1, -1, a1] + 
         (48*I)*Pi*G[1, x7, -1, 0, a1] - (36*I)*Pi*G[1, x7, -1, -I, a1] - 
         (36*I)*Pi*G[1, x7, -1, I, a1] + (60*I)*Pi*G[1, x7, -1, 1, a1] - 
         (72*I)*Pi*G[1, x7, -1, x3, a1] - (72*I)*Pi*G[1, x7, -1, x4, a1] + 
         (48*I)*Pi*G[1, x7, 0, -1, a1] + (48*I)*Pi*G[1, x7, 0, 0, a1] - 
         (36*I)*Pi*G[1, x7, 0, -I, a1] - (36*I)*Pi*G[1, x7, 0, I, a1] + 
         (60*I)*Pi*G[1, x7, 0, 1, a1] - (72*I)*Pi*G[1, x7, 0, x3, a1] - 
         (72*I)*Pi*G[1, x7, 0, x4, a1] + (12*I)*Pi*G[1, x7, -I, -1, a1] + 
         (12*I)*Pi*G[1, x7, -I, 0, a1] - (12*I)*Pi*G[1, x7, -I, 1, a1] + 
         (12*I)*Pi*G[1, x7, I, -1, a1] + (12*I)*Pi*G[1, x7, I, 0, a1] - 
         (12*I)*Pi*G[1, x7, I, 1, a1] - (60*I)*Pi*G[1, x7, 1, -1, a1] - 
         (60*I)*Pi*G[1, x7, 1, 0, a1] + (36*I)*Pi*G[1, x7, 1, -I, a1] + 
         (36*I)*Pi*G[1, x7, 1, I, a1] - (48*I)*Pi*G[1, x7, 1, 1, a1] + 
         (72*I)*Pi*G[1, x7, 1, x3, a1] + (72*I)*Pi*G[1, x7, 1, x4, a1] + 
         (48*I)*Pi*G[1, x8, -1, -1, a1] + (48*I)*Pi*G[1, x8, -1, 0, a1] - 
         (36*I)*Pi*G[1, x8, -1, -I, a1] - (36*I)*Pi*G[1, x8, -1, I, a1] + 
         (60*I)*Pi*G[1, x8, -1, 1, a1] - (72*I)*Pi*G[1, x8, -1, x3, a1] - 
         (72*I)*Pi*G[1, x8, -1, x4, a1] + (48*I)*Pi*G[1, x8, 0, -1, a1] + 
         (48*I)*Pi*G[1, x8, 0, 0, a1] - (36*I)*Pi*G[1, x8, 0, -I, a1] - 
         (36*I)*Pi*G[1, x8, 0, I, a1] + (60*I)*Pi*G[1, x8, 0, 1, a1] - 
         (72*I)*Pi*G[1, x8, 0, x3, a1] - (72*I)*Pi*G[1, x8, 0, x4, a1] + 
         (12*I)*Pi*G[1, x8, -I, -1, a1] + (12*I)*Pi*G[1, x8, -I, 0, a1] - 
         (12*I)*Pi*G[1, x8, -I, 1, a1] + (12*I)*Pi*G[1, x8, I, -1, a1] + 
         (12*I)*Pi*G[1, x8, I, 0, a1] - (12*I)*Pi*G[1, x8, I, 1, a1] - 
         (60*I)*Pi*G[1, x8, 1, -1, a1] - (60*I)*Pi*G[1, x8, 1, 0, a1] + 
         (36*I)*Pi*G[1, x8, 1, -I, a1] + (36*I)*Pi*G[1, x8, 1, I, a1] - 
         (48*I)*Pi*G[1, x8, 1, 1, a1] + (72*I)*Pi*G[1, x8, 1, x3, a1] + 
         (72*I)*Pi*G[1, x8, 1, x4, a1] + (20*I)*Pi*G[-1, a1]*Zeta[3] + 
         (20*I)*Pi*G[0, a1]*Zeta[3] - (20*I)*Pi*G[1, a1]*Zeta[3]))/
       (Pi^4*v^2*(1 + w)) + ((I/8)*CA*CF^2*(-1 + w)^3*\[Alpha]s^2*
        (((-3*I)/20)*Pi^5 + ((25*I)/3)*Pi^3*G[-1, -1, a1] + 
         (I/3)*Pi^3*G[-1, 0, a1] - ((86*I)/3)*Pi^3*G[-1, -I, a1] - 
         ((86*I)/3)*Pi^3*G[-1, I, a1] + ((13*I)/3)*Pi^3*G[-1, 1, a1] + 
         (8*I)*Pi^3*G[-1, x5, a1] + (8*I)*Pi^3*G[-1, x6, a1] + 
         (8*I)*Pi^3*G[-1, x7, a1] + (8*I)*Pi^3*G[-1, x8, a1] + 
         ((25*I)/3)*Pi^3*G[0, -1, a1] + (I/3)*Pi^3*G[0, 0, a1] - 
         ((86*I)/3)*Pi^3*G[0, -I, a1] - ((86*I)/3)*Pi^3*G[0, I, a1] + 
         ((13*I)/3)*Pi^3*G[0, 1, a1] + (8*I)*Pi^3*G[0, x5, a1] + 
         (8*I)*Pi^3*G[0, x6, a1] + (8*I)*Pi^3*G[0, x7, a1] + 
         (8*I)*Pi^3*G[0, x8, a1] - ((25*I)/3)*Pi^3*G[1, -1, a1] - 
         (I/3)*Pi^3*G[1, 0, a1] + ((86*I)/3)*Pi^3*G[1, -I, a1] + 
         ((86*I)/3)*Pi^3*G[1, I, a1] - ((13*I)/3)*Pi^3*G[1, 1, a1] - 
         (8*I)*Pi^3*G[1, x5, a1] - (8*I)*Pi^3*G[1, x6, a1] - 
         (8*I)*Pi^3*G[1, x7, a1] - (8*I)*Pi^3*G[1, x8, a1] + 
         (2*I)*Pi*G[-1, -1, -1, -1, a1] + (2*I)*Pi*G[-1, -1, -1, 0, a1] - 
         (8*I)*Pi*G[-1, -1, -1, -I, a1] - (8*I)*Pi*G[-1, -1, -1, I, a1] - 
         (18*I)*Pi*G[-1, -1, -1, 1, a1] + (24*I)*Pi*G[-1, -1, -1, x3, a1] + 
         (24*I)*Pi*G[-1, -1, -1, x4, a1] - (30*I)*Pi*G[-1, -1, 0, -1, a1] - 
         (30*I)*Pi*G[-1, -1, 0, 0, a1] - (8*I)*Pi*G[-1, -1, 0, -I, a1] - 
         (8*I)*Pi*G[-1, -1, 0, I, a1] + (14*I)*Pi*G[-1, -1, 0, 1, a1] + 
         (24*I)*Pi*G[-1, -1, 0, x3, a1] + (24*I)*Pi*G[-1, -1, 0, x4, a1] + 
         (20*I)*Pi*G[-1, -1, -I, -1, a1] + (20*I)*Pi*G[-1, -1, -I, 0, a1] - 
         (16*I)*Pi*G[-1, -1, -I, -I, a1] - (16*I)*Pi*G[-1, -1, -I, I, a1] - 
         (4*I)*Pi*G[-1, -1, -I, 1, a1] + (20*I)*Pi*G[-1, -1, I, -1, a1] + 
         (20*I)*Pi*G[-1, -1, I, 0, a1] - (16*I)*Pi*G[-1, -1, I, -I, a1] - 
         (16*I)*Pi*G[-1, -1, I, I, a1] - (4*I)*Pi*G[-1, -1, I, 1, a1] - 
         (22*I)*Pi*G[-1, -1, 1, -1, a1] - (22*I)*Pi*G[-1, -1, 1, 0, a1] + 
         (24*I)*Pi*G[-1, -1, 1, -I, a1] + (24*I)*Pi*G[-1, -1, 1, I, a1] + 
         (22*I)*Pi*G[-1, -1, 1, 1, a1] - (24*I)*Pi*G[-1, -1, 1, x3, a1] - 
         (24*I)*Pi*G[-1, -1, 1, x4, a1] - (30*I)*Pi*G[-1, 0, -1, -1, a1] - 
         (30*I)*Pi*G[-1, 0, -1, 0, a1] - (8*I)*Pi*G[-1, 0, -1, -I, a1] - 
         (8*I)*Pi*G[-1, 0, -1, I, a1] + (14*I)*Pi*G[-1, 0, -1, 1, a1] + 
         (24*I)*Pi*G[-1, 0, -1, x3, a1] + (24*I)*Pi*G[-1, 0, -1, x4, a1] + 
         (2*I)*Pi*G[-1, 0, 0, -1, a1] + (2*I)*Pi*G[-1, 0, 0, 0, a1] - 
         (8*I)*Pi*G[-1, 0, 0, -I, a1] - (8*I)*Pi*G[-1, 0, 0, I, a1] - 
         (18*I)*Pi*G[-1, 0, 0, 1, a1] + (24*I)*Pi*G[-1, 0, 0, x3, a1] + 
         (24*I)*Pi*G[-1, 0, 0, x4, a1] + (20*I)*Pi*G[-1, 0, -I, -1, a1] + 
         (20*I)*Pi*G[-1, 0, -I, 0, a1] - (16*I)*Pi*G[-1, 0, -I, -I, a1] - 
         (16*I)*Pi*G[-1, 0, -I, I, a1] - (4*I)*Pi*G[-1, 0, -I, 1, a1] + 
         (20*I)*Pi*G[-1, 0, I, -1, a1] + (20*I)*Pi*G[-1, 0, I, 0, a1] - 
         (16*I)*Pi*G[-1, 0, I, -I, a1] - (16*I)*Pi*G[-1, 0, I, I, a1] - 
         (4*I)*Pi*G[-1, 0, I, 1, a1] + (10*I)*Pi*G[-1, 0, 1, -1, a1] + 
         (10*I)*Pi*G[-1, 0, 1, 0, a1] + (24*I)*Pi*G[-1, 0, 1, -I, a1] + 
         (24*I)*Pi*G[-1, 0, 1, I, a1] - (10*I)*Pi*G[-1, 0, 1, 1, a1] - 
         (24*I)*Pi*G[-1, 0, 1, x3, a1] - (24*I)*Pi*G[-1, 0, 1, x4, a1] + 
         (116*I)*Pi*G[-1, -I, -1, -1, a1] + (116*I)*Pi*G[-1, -I, -1, 0, a1] - 
         (40*I)*Pi*G[-1, -I, -1, -I, a1] - (40*I)*Pi*G[-1, -I, -1, I, a1] + 
         (116*I)*Pi*G[-1, -I, -1, 1, a1] - (192*I)*Pi*G[-1, -I, -1, x3, a1] - 
         (192*I)*Pi*G[-1, -I, -1, x4, a1] + (116*I)*Pi*G[-1, -I, 0, -1, a1] + 
         (116*I)*Pi*G[-1, -I, 0, 0, a1] - (40*I)*Pi*G[-1, -I, 0, -I, a1] - 
         (40*I)*Pi*G[-1, -I, 0, I, a1] + (116*I)*Pi*G[-1, -I, 0, 1, a1] - 
         (192*I)*Pi*G[-1, -I, 0, x3, a1] - (192*I)*Pi*G[-1, -I, 0, x4, a1] - 
         (116*I)*Pi*G[-1, -I, 1, -1, a1] - (116*I)*Pi*G[-1, -I, 1, 0, a1] + 
         (40*I)*Pi*G[-1, -I, 1, -I, a1] + (40*I)*Pi*G[-1, -I, 1, I, a1] - 
         (116*I)*Pi*G[-1, -I, 1, 1, a1] + (192*I)*Pi*G[-1, -I, 1, x3, a1] + 
         (192*I)*Pi*G[-1, -I, 1, x4, a1] + (116*I)*Pi*G[-1, I, -1, -1, a1] + 
         (116*I)*Pi*G[-1, I, -1, 0, a1] - (40*I)*Pi*G[-1, I, -1, -I, a1] - 
         (40*I)*Pi*G[-1, I, -1, I, a1] + (116*I)*Pi*G[-1, I, -1, 1, a1] - 
         (192*I)*Pi*G[-1, I, -1, x3, a1] - (192*I)*Pi*G[-1, I, -1, x4, a1] + 
         (116*I)*Pi*G[-1, I, 0, -1, a1] + (116*I)*Pi*G[-1, I, 0, 0, a1] - 
         (40*I)*Pi*G[-1, I, 0, -I, a1] - (40*I)*Pi*G[-1, I, 0, I, a1] + 
         (116*I)*Pi*G[-1, I, 0, 1, a1] - (192*I)*Pi*G[-1, I, 0, x3, a1] - 
         (192*I)*Pi*G[-1, I, 0, x4, a1] - (116*I)*Pi*G[-1, I, 1, -1, a1] - 
         (116*I)*Pi*G[-1, I, 1, 0, a1] + (40*I)*Pi*G[-1, I, 1, -I, a1] + 
         (40*I)*Pi*G[-1, I, 1, I, a1] - (116*I)*Pi*G[-1, I, 1, 1, a1] + 
         (192*I)*Pi*G[-1, I, 1, x3, a1] + (192*I)*Pi*G[-1, I, 1, x4, a1] - 
         (22*I)*Pi*G[-1, 1, -1, -1, a1] - (22*I)*Pi*G[-1, 1, -1, 0, a1] - 
         (24*I)*Pi*G[-1, 1, -1, -I, a1] - (24*I)*Pi*G[-1, 1, -1, I, a1] + 
         (22*I)*Pi*G[-1, 1, -1, 1, a1] + (24*I)*Pi*G[-1, 1, -1, x3, a1] + 
         (24*I)*Pi*G[-1, 1, -1, x4, a1] + (10*I)*Pi*G[-1, 1, 0, -1, a1] + 
         (10*I)*Pi*G[-1, 1, 0, 0, a1] - (24*I)*Pi*G[-1, 1, 0, -I, a1] - 
         (24*I)*Pi*G[-1, 1, 0, I, a1] - (10*I)*Pi*G[-1, 1, 0, 1, a1] + 
         (24*I)*Pi*G[-1, 1, 0, x3, a1] + (24*I)*Pi*G[-1, 1, 0, x4, a1] + 
         (4*I)*Pi*G[-1, 1, -I, -1, a1] + (4*I)*Pi*G[-1, 1, -I, 0, a1] + 
         (16*I)*Pi*G[-1, 1, -I, -I, a1] + (16*I)*Pi*G[-1, 1, -I, I, a1] - 
         (20*I)*Pi*G[-1, 1, -I, 1, a1] + (4*I)*Pi*G[-1, 1, I, -1, a1] + 
         (4*I)*Pi*G[-1, 1, I, 0, a1] + (16*I)*Pi*G[-1, 1, I, -I, a1] + 
         (16*I)*Pi*G[-1, 1, I, I, a1] - (20*I)*Pi*G[-1, 1, I, 1, a1] + 
         (18*I)*Pi*G[-1, 1, 1, -1, a1] + (18*I)*Pi*G[-1, 1, 1, 0, a1] + 
         (8*I)*Pi*G[-1, 1, 1, -I, a1] + (8*I)*Pi*G[-1, 1, 1, I, a1] - 
         (2*I)*Pi*G[-1, 1, 1, 1, a1] - (24*I)*Pi*G[-1, 1, 1, x3, a1] - 
         (24*I)*Pi*G[-1, 1, 1, x4, a1] - (48*I)*Pi*G[-1, x5, -1, -1, a1] - 
         (48*I)*Pi*G[-1, x5, -1, 0, a1] + (36*I)*Pi*G[-1, x5, -1, -I, a1] + 
         (36*I)*Pi*G[-1, x5, -1, I, a1] - (60*I)*Pi*G[-1, x5, -1, 1, a1] + 
         (72*I)*Pi*G[-1, x5, -1, x3, a1] + (72*I)*Pi*G[-1, x5, -1, x4, a1] - 
         (48*I)*Pi*G[-1, x5, 0, -1, a1] - (48*I)*Pi*G[-1, x5, 0, 0, a1] + 
         (36*I)*Pi*G[-1, x5, 0, -I, a1] + (36*I)*Pi*G[-1, x5, 0, I, a1] - 
         (60*I)*Pi*G[-1, x5, 0, 1, a1] + (72*I)*Pi*G[-1, x5, 0, x3, a1] + 
         (72*I)*Pi*G[-1, x5, 0, x4, a1] - (12*I)*Pi*G[-1, x5, -I, -1, a1] - 
         (12*I)*Pi*G[-1, x5, -I, 0, a1] + (12*I)*Pi*G[-1, x5, -I, 1, a1] - 
         (12*I)*Pi*G[-1, x5, I, -1, a1] - (12*I)*Pi*G[-1, x5, I, 0, a1] + 
         (12*I)*Pi*G[-1, x5, I, 1, a1] + (60*I)*Pi*G[-1, x5, 1, -1, a1] + 
         (60*I)*Pi*G[-1, x5, 1, 0, a1] - (36*I)*Pi*G[-1, x5, 1, -I, a1] - 
         (36*I)*Pi*G[-1, x5, 1, I, a1] + (48*I)*Pi*G[-1, x5, 1, 1, a1] - 
         (72*I)*Pi*G[-1, x5, 1, x3, a1] - (72*I)*Pi*G[-1, x5, 1, x4, a1] - 
         (48*I)*Pi*G[-1, x6, -1, -1, a1] - (48*I)*Pi*G[-1, x6, -1, 0, a1] + 
         (36*I)*Pi*G[-1, x6, -1, -I, a1] + (36*I)*Pi*G[-1, x6, -1, I, a1] - 
         (60*I)*Pi*G[-1, x6, -1, 1, a1] + (72*I)*Pi*G[-1, x6, -1, x3, a1] + 
         (72*I)*Pi*G[-1, x6, -1, x4, a1] - (48*I)*Pi*G[-1, x6, 0, -1, a1] - 
         (48*I)*Pi*G[-1, x6, 0, 0, a1] + (36*I)*Pi*G[-1, x6, 0, -I, a1] + 
         (36*I)*Pi*G[-1, x6, 0, I, a1] - (60*I)*Pi*G[-1, x6, 0, 1, a1] + 
         (72*I)*Pi*G[-1, x6, 0, x3, a1] + (72*I)*Pi*G[-1, x6, 0, x4, a1] - 
         (12*I)*Pi*G[-1, x6, -I, -1, a1] - (12*I)*Pi*G[-1, x6, -I, 0, a1] + 
         (12*I)*Pi*G[-1, x6, -I, 1, a1] - (12*I)*Pi*G[-1, x6, I, -1, a1] - 
         (12*I)*Pi*G[-1, x6, I, 0, a1] + (12*I)*Pi*G[-1, x6, I, 1, a1] + 
         (60*I)*Pi*G[-1, x6, 1, -1, a1] + (60*I)*Pi*G[-1, x6, 1, 0, a1] - 
         (36*I)*Pi*G[-1, x6, 1, -I, a1] - (36*I)*Pi*G[-1, x6, 1, I, a1] + 
         (48*I)*Pi*G[-1, x6, 1, 1, a1] - (72*I)*Pi*G[-1, x6, 1, x3, a1] - 
         (72*I)*Pi*G[-1, x6, 1, x4, a1] - (48*I)*Pi*G[-1, x7, -1, -1, a1] - 
         (48*I)*Pi*G[-1, x7, -1, 0, a1] + (36*I)*Pi*G[-1, x7, -1, -I, a1] + 
         (36*I)*Pi*G[-1, x7, -1, I, a1] - (60*I)*Pi*G[-1, x7, -1, 1, a1] + 
         (72*I)*Pi*G[-1, x7, -1, x3, a1] + (72*I)*Pi*G[-1, x7, -1, x4, a1] - 
         (48*I)*Pi*G[-1, x7, 0, -1, a1] - (48*I)*Pi*G[-1, x7, 0, 0, a1] + 
         (36*I)*Pi*G[-1, x7, 0, -I, a1] + (36*I)*Pi*G[-1, x7, 0, I, a1] - 
         (60*I)*Pi*G[-1, x7, 0, 1, a1] + (72*I)*Pi*G[-1, x7, 0, x3, a1] + 
         (72*I)*Pi*G[-1, x7, 0, x4, a1] - (12*I)*Pi*G[-1, x7, -I, -1, a1] - 
         (12*I)*Pi*G[-1, x7, -I, 0, a1] + (12*I)*Pi*G[-1, x7, -I, 1, a1] - 
         (12*I)*Pi*G[-1, x7, I, -1, a1] - (12*I)*Pi*G[-1, x7, I, 0, a1] + 
         (12*I)*Pi*G[-1, x7, I, 1, a1] + (60*I)*Pi*G[-1, x7, 1, -1, a1] + 
         (60*I)*Pi*G[-1, x7, 1, 0, a1] - (36*I)*Pi*G[-1, x7, 1, -I, a1] - 
         (36*I)*Pi*G[-1, x7, 1, I, a1] + (48*I)*Pi*G[-1, x7, 1, 1, a1] - 
         (72*I)*Pi*G[-1, x7, 1, x3, a1] - (72*I)*Pi*G[-1, x7, 1, x4, a1] - 
         (48*I)*Pi*G[-1, x8, -1, -1, a1] - (48*I)*Pi*G[-1, x8, -1, 0, a1] + 
         (36*I)*Pi*G[-1, x8, -1, -I, a1] + (36*I)*Pi*G[-1, x8, -1, I, a1] - 
         (60*I)*Pi*G[-1, x8, -1, 1, a1] + (72*I)*Pi*G[-1, x8, -1, x3, a1] + 
         (72*I)*Pi*G[-1, x8, -1, x4, a1] - (48*I)*Pi*G[-1, x8, 0, -1, a1] - 
         (48*I)*Pi*G[-1, x8, 0, 0, a1] + (36*I)*Pi*G[-1, x8, 0, -I, a1] + 
         (36*I)*Pi*G[-1, x8, 0, I, a1] - (60*I)*Pi*G[-1, x8, 0, 1, a1] + 
         (72*I)*Pi*G[-1, x8, 0, x3, a1] + (72*I)*Pi*G[-1, x8, 0, x4, a1] - 
         (12*I)*Pi*G[-1, x8, -I, -1, a1] - (12*I)*Pi*G[-1, x8, -I, 0, a1] + 
         (12*I)*Pi*G[-1, x8, -I, 1, a1] - (12*I)*Pi*G[-1, x8, I, -1, a1] - 
         (12*I)*Pi*G[-1, x8, I, 0, a1] + (12*I)*Pi*G[-1, x8, I, 1, a1] + 
         (60*I)*Pi*G[-1, x8, 1, -1, a1] + (60*I)*Pi*G[-1, x8, 1, 0, a1] - 
         (36*I)*Pi*G[-1, x8, 1, -I, a1] - (36*I)*Pi*G[-1, x8, 1, I, a1] + 
         (48*I)*Pi*G[-1, x8, 1, 1, a1] - (72*I)*Pi*G[-1, x8, 1, x3, a1] - 
         (72*I)*Pi*G[-1, x8, 1, x4, a1] + (2*I)*Pi*G[0, -1, -1, -1, a1] + 
         (2*I)*Pi*G[0, -1, -1, 0, a1] - (8*I)*Pi*G[0, -1, -1, -I, a1] - 
         (8*I)*Pi*G[0, -1, -1, I, a1] - (18*I)*Pi*G[0, -1, -1, 1, a1] + 
         (24*I)*Pi*G[0, -1, -1, x3, a1] + (24*I)*Pi*G[0, -1, -1, x4, a1] - 
         (30*I)*Pi*G[0, -1, 0, -1, a1] - (30*I)*Pi*G[0, -1, 0, 0, a1] - 
         (8*I)*Pi*G[0, -1, 0, -I, a1] - (8*I)*Pi*G[0, -1, 0, I, a1] + 
         (14*I)*Pi*G[0, -1, 0, 1, a1] + (24*I)*Pi*G[0, -1, 0, x3, a1] + 
         (24*I)*Pi*G[0, -1, 0, x4, a1] + (20*I)*Pi*G[0, -1, -I, -1, a1] + 
         (20*I)*Pi*G[0, -1, -I, 0, a1] - (16*I)*Pi*G[0, -1, -I, -I, a1] - 
         (16*I)*Pi*G[0, -1, -I, I, a1] - (4*I)*Pi*G[0, -1, -I, 1, a1] + 
         (20*I)*Pi*G[0, -1, I, -1, a1] + (20*I)*Pi*G[0, -1, I, 0, a1] - 
         (16*I)*Pi*G[0, -1, I, -I, a1] - (16*I)*Pi*G[0, -1, I, I, a1] - 
         (4*I)*Pi*G[0, -1, I, 1, a1] - (22*I)*Pi*G[0, -1, 1, -1, a1] - 
         (22*I)*Pi*G[0, -1, 1, 0, a1] + (24*I)*Pi*G[0, -1, 1, -I, a1] + 
         (24*I)*Pi*G[0, -1, 1, I, a1] + (22*I)*Pi*G[0, -1, 1, 1, a1] - 
         (24*I)*Pi*G[0, -1, 1, x3, a1] - (24*I)*Pi*G[0, -1, 1, x4, a1] - 
         (30*I)*Pi*G[0, 0, -1, -1, a1] - (30*I)*Pi*G[0, 0, -1, 0, a1] - 
         (8*I)*Pi*G[0, 0, -1, -I, a1] - (8*I)*Pi*G[0, 0, -1, I, a1] + 
         (14*I)*Pi*G[0, 0, -1, 1, a1] + (24*I)*Pi*G[0, 0, -1, x3, a1] + 
         (24*I)*Pi*G[0, 0, -1, x4, a1] + (2*I)*Pi*G[0, 0, 0, -1, a1] + 
         (2*I)*Pi*G[0, 0, 0, 0, a1] - (8*I)*Pi*G[0, 0, 0, -I, a1] - 
         (8*I)*Pi*G[0, 0, 0, I, a1] - (18*I)*Pi*G[0, 0, 0, 1, a1] + 
         (24*I)*Pi*G[0, 0, 0, x3, a1] + (24*I)*Pi*G[0, 0, 0, x4, a1] + 
         (20*I)*Pi*G[0, 0, -I, -1, a1] + (20*I)*Pi*G[0, 0, -I, 0, a1] - 
         (16*I)*Pi*G[0, 0, -I, -I, a1] - (16*I)*Pi*G[0, 0, -I, I, a1] - 
         (4*I)*Pi*G[0, 0, -I, 1, a1] + (20*I)*Pi*G[0, 0, I, -1, a1] + 
         (20*I)*Pi*G[0, 0, I, 0, a1] - (16*I)*Pi*G[0, 0, I, -I, a1] - 
         (16*I)*Pi*G[0, 0, I, I, a1] - (4*I)*Pi*G[0, 0, I, 1, a1] + 
         (10*I)*Pi*G[0, 0, 1, -1, a1] + (10*I)*Pi*G[0, 0, 1, 0, a1] + 
         (24*I)*Pi*G[0, 0, 1, -I, a1] + (24*I)*Pi*G[0, 0, 1, I, a1] - 
         (10*I)*Pi*G[0, 0, 1, 1, a1] - (24*I)*Pi*G[0, 0, 1, x3, a1] - 
         (24*I)*Pi*G[0, 0, 1, x4, a1] + (116*I)*Pi*G[0, -I, -1, -1, a1] + 
         (116*I)*Pi*G[0, -I, -1, 0, a1] - (40*I)*Pi*G[0, -I, -1, -I, a1] - 
         (40*I)*Pi*G[0, -I, -1, I, a1] + (116*I)*Pi*G[0, -I, -1, 1, a1] - 
         (192*I)*Pi*G[0, -I, -1, x3, a1] - (192*I)*Pi*G[0, -I, -1, x4, a1] + 
         (116*I)*Pi*G[0, -I, 0, -1, a1] + (116*I)*Pi*G[0, -I, 0, 0, a1] - 
         (40*I)*Pi*G[0, -I, 0, -I, a1] - (40*I)*Pi*G[0, -I, 0, I, a1] + 
         (116*I)*Pi*G[0, -I, 0, 1, a1] - (192*I)*Pi*G[0, -I, 0, x3, a1] - 
         (192*I)*Pi*G[0, -I, 0, x4, a1] - (116*I)*Pi*G[0, -I, 1, -1, a1] - 
         (116*I)*Pi*G[0, -I, 1, 0, a1] + (40*I)*Pi*G[0, -I, 1, -I, a1] + 
         (40*I)*Pi*G[0, -I, 1, I, a1] - (116*I)*Pi*G[0, -I, 1, 1, a1] + 
         (192*I)*Pi*G[0, -I, 1, x3, a1] + (192*I)*Pi*G[0, -I, 1, x4, a1] + 
         (116*I)*Pi*G[0, I, -1, -1, a1] + (116*I)*Pi*G[0, I, -1, 0, a1] - 
         (40*I)*Pi*G[0, I, -1, -I, a1] - (40*I)*Pi*G[0, I, -1, I, a1] + 
         (116*I)*Pi*G[0, I, -1, 1, a1] - (192*I)*Pi*G[0, I, -1, x3, a1] - 
         (192*I)*Pi*G[0, I, -1, x4, a1] + (116*I)*Pi*G[0, I, 0, -1, a1] + 
         (116*I)*Pi*G[0, I, 0, 0, a1] - (40*I)*Pi*G[0, I, 0, -I, a1] - 
         (40*I)*Pi*G[0, I, 0, I, a1] + (116*I)*Pi*G[0, I, 0, 1, a1] - 
         (192*I)*Pi*G[0, I, 0, x3, a1] - (192*I)*Pi*G[0, I, 0, x4, a1] - 
         (116*I)*Pi*G[0, I, 1, -1, a1] - (116*I)*Pi*G[0, I, 1, 0, a1] + 
         (40*I)*Pi*G[0, I, 1, -I, a1] + (40*I)*Pi*G[0, I, 1, I, a1] - 
         (116*I)*Pi*G[0, I, 1, 1, a1] + (192*I)*Pi*G[0, I, 1, x3, a1] + 
         (192*I)*Pi*G[0, I, 1, x4, a1] - (22*I)*Pi*G[0, 1, -1, -1, a1] - 
         (22*I)*Pi*G[0, 1, -1, 0, a1] - (24*I)*Pi*G[0, 1, -1, -I, a1] - 
         (24*I)*Pi*G[0, 1, -1, I, a1] + (22*I)*Pi*G[0, 1, -1, 1, a1] + 
         (24*I)*Pi*G[0, 1, -1, x3, a1] + (24*I)*Pi*G[0, 1, -1, x4, a1] + 
         (10*I)*Pi*G[0, 1, 0, -1, a1] + (10*I)*Pi*G[0, 1, 0, 0, a1] - 
         (24*I)*Pi*G[0, 1, 0, -I, a1] - (24*I)*Pi*G[0, 1, 0, I, a1] - 
         (10*I)*Pi*G[0, 1, 0, 1, a1] + (24*I)*Pi*G[0, 1, 0, x3, a1] + 
         (24*I)*Pi*G[0, 1, 0, x4, a1] + (4*I)*Pi*G[0, 1, -I, -1, a1] + 
         (4*I)*Pi*G[0, 1, -I, 0, a1] + (16*I)*Pi*G[0, 1, -I, -I, a1] + 
         (16*I)*Pi*G[0, 1, -I, I, a1] - (20*I)*Pi*G[0, 1, -I, 1, a1] + 
         (4*I)*Pi*G[0, 1, I, -1, a1] + (4*I)*Pi*G[0, 1, I, 0, a1] + 
         (16*I)*Pi*G[0, 1, I, -I, a1] + (16*I)*Pi*G[0, 1, I, I, a1] - 
         (20*I)*Pi*G[0, 1, I, 1, a1] + (18*I)*Pi*G[0, 1, 1, -1, a1] + 
         (18*I)*Pi*G[0, 1, 1, 0, a1] + (8*I)*Pi*G[0, 1, 1, -I, a1] + 
         (8*I)*Pi*G[0, 1, 1, I, a1] - (2*I)*Pi*G[0, 1, 1, 1, a1] - 
         (24*I)*Pi*G[0, 1, 1, x3, a1] - (24*I)*Pi*G[0, 1, 1, x4, a1] - 
         (48*I)*Pi*G[0, x5, -1, -1, a1] - (48*I)*Pi*G[0, x5, -1, 0, a1] + 
         (36*I)*Pi*G[0, x5, -1, -I, a1] + (36*I)*Pi*G[0, x5, -1, I, a1] - 
         (60*I)*Pi*G[0, x5, -1, 1, a1] + (72*I)*Pi*G[0, x5, -1, x3, a1] + 
         (72*I)*Pi*G[0, x5, -1, x4, a1] - (48*I)*Pi*G[0, x5, 0, -1, a1] - 
         (48*I)*Pi*G[0, x5, 0, 0, a1] + (36*I)*Pi*G[0, x5, 0, -I, a1] + 
         (36*I)*Pi*G[0, x5, 0, I, a1] - (60*I)*Pi*G[0, x5, 0, 1, a1] + 
         (72*I)*Pi*G[0, x5, 0, x3, a1] + (72*I)*Pi*G[0, x5, 0, x4, a1] - 
         (12*I)*Pi*G[0, x5, -I, -1, a1] - (12*I)*Pi*G[0, x5, -I, 0, a1] + 
         (12*I)*Pi*G[0, x5, -I, 1, a1] - (12*I)*Pi*G[0, x5, I, -1, a1] - 
         (12*I)*Pi*G[0, x5, I, 0, a1] + (12*I)*Pi*G[0, x5, I, 1, a1] + 
         (60*I)*Pi*G[0, x5, 1, -1, a1] + (60*I)*Pi*G[0, x5, 1, 0, a1] - 
         (36*I)*Pi*G[0, x5, 1, -I, a1] - (36*I)*Pi*G[0, x5, 1, I, a1] + 
         (48*I)*Pi*G[0, x5, 1, 1, a1] - (72*I)*Pi*G[0, x5, 1, x3, a1] - 
         (72*I)*Pi*G[0, x5, 1, x4, a1] - (48*I)*Pi*G[0, x6, -1, -1, a1] - 
         (48*I)*Pi*G[0, x6, -1, 0, a1] + (36*I)*Pi*G[0, x6, -1, -I, a1] + 
         (36*I)*Pi*G[0, x6, -1, I, a1] - (60*I)*Pi*G[0, x6, -1, 1, a1] + 
         (72*I)*Pi*G[0, x6, -1, x3, a1] + (72*I)*Pi*G[0, x6, -1, x4, a1] - 
         (48*I)*Pi*G[0, x6, 0, -1, a1] - (48*I)*Pi*G[0, x6, 0, 0, a1] + 
         (36*I)*Pi*G[0, x6, 0, -I, a1] + (36*I)*Pi*G[0, x6, 0, I, a1] - 
         (60*I)*Pi*G[0, x6, 0, 1, a1] + (72*I)*Pi*G[0, x6, 0, x3, a1] + 
         (72*I)*Pi*G[0, x6, 0, x4, a1] - (12*I)*Pi*G[0, x6, -I, -1, a1] - 
         (12*I)*Pi*G[0, x6, -I, 0, a1] + (12*I)*Pi*G[0, x6, -I, 1, a1] - 
         (12*I)*Pi*G[0, x6, I, -1, a1] - (12*I)*Pi*G[0, x6, I, 0, a1] + 
         (12*I)*Pi*G[0, x6, I, 1, a1] + (60*I)*Pi*G[0, x6, 1, -1, a1] + 
         (60*I)*Pi*G[0, x6, 1, 0, a1] - (36*I)*Pi*G[0, x6, 1, -I, a1] - 
         (36*I)*Pi*G[0, x6, 1, I, a1] + (48*I)*Pi*G[0, x6, 1, 1, a1] - 
         (72*I)*Pi*G[0, x6, 1, x3, a1] - (72*I)*Pi*G[0, x6, 1, x4, a1] - 
         (48*I)*Pi*G[0, x7, -1, -1, a1] - (48*I)*Pi*G[0, x7, -1, 0, a1] + 
         (36*I)*Pi*G[0, x7, -1, -I, a1] + (36*I)*Pi*G[0, x7, -1, I, a1] - 
         (60*I)*Pi*G[0, x7, -1, 1, a1] + (72*I)*Pi*G[0, x7, -1, x3, a1] + 
         (72*I)*Pi*G[0, x7, -1, x4, a1] - (48*I)*Pi*G[0, x7, 0, -1, a1] - 
         (48*I)*Pi*G[0, x7, 0, 0, a1] + (36*I)*Pi*G[0, x7, 0, -I, a1] + 
         (36*I)*Pi*G[0, x7, 0, I, a1] - (60*I)*Pi*G[0, x7, 0, 1, a1] + 
         (72*I)*Pi*G[0, x7, 0, x3, a1] + (72*I)*Pi*G[0, x7, 0, x4, a1] - 
         (12*I)*Pi*G[0, x7, -I, -1, a1] - (12*I)*Pi*G[0, x7, -I, 0, a1] + 
         (12*I)*Pi*G[0, x7, -I, 1, a1] - (12*I)*Pi*G[0, x7, I, -1, a1] - 
         (12*I)*Pi*G[0, x7, I, 0, a1] + (12*I)*Pi*G[0, x7, I, 1, a1] + 
         (60*I)*Pi*G[0, x7, 1, -1, a1] + (60*I)*Pi*G[0, x7, 1, 0, a1] - 
         (36*I)*Pi*G[0, x7, 1, -I, a1] - (36*I)*Pi*G[0, x7, 1, I, a1] + 
         (48*I)*Pi*G[0, x7, 1, 1, a1] - (72*I)*Pi*G[0, x7, 1, x3, a1] - 
         (72*I)*Pi*G[0, x7, 1, x4, a1] - (48*I)*Pi*G[0, x8, -1, -1, a1] - 
         (48*I)*Pi*G[0, x8, -1, 0, a1] + (36*I)*Pi*G[0, x8, -1, -I, a1] + 
         (36*I)*Pi*G[0, x8, -1, I, a1] - (60*I)*Pi*G[0, x8, -1, 1, a1] + 
         (72*I)*Pi*G[0, x8, -1, x3, a1] + (72*I)*Pi*G[0, x8, -1, x4, a1] - 
         (48*I)*Pi*G[0, x8, 0, -1, a1] - (48*I)*Pi*G[0, x8, 0, 0, a1] + 
         (36*I)*Pi*G[0, x8, 0, -I, a1] + (36*I)*Pi*G[0, x8, 0, I, a1] - 
         (60*I)*Pi*G[0, x8, 0, 1, a1] + (72*I)*Pi*G[0, x8, 0, x3, a1] + 
         (72*I)*Pi*G[0, x8, 0, x4, a1] - (12*I)*Pi*G[0, x8, -I, -1, a1] - 
         (12*I)*Pi*G[0, x8, -I, 0, a1] + (12*I)*Pi*G[0, x8, -I, 1, a1] - 
         (12*I)*Pi*G[0, x8, I, -1, a1] - (12*I)*Pi*G[0, x8, I, 0, a1] + 
         (12*I)*Pi*G[0, x8, I, 1, a1] + (60*I)*Pi*G[0, x8, 1, -1, a1] + 
         (60*I)*Pi*G[0, x8, 1, 0, a1] - (36*I)*Pi*G[0, x8, 1, -I, a1] - 
         (36*I)*Pi*G[0, x8, 1, I, a1] + (48*I)*Pi*G[0, x8, 1, 1, a1] - 
         (72*I)*Pi*G[0, x8, 1, x3, a1] - (72*I)*Pi*G[0, x8, 1, x4, a1] - 
         (2*I)*Pi*G[1, -1, -1, -1, a1] - (2*I)*Pi*G[1, -1, -1, 0, a1] + 
         (8*I)*Pi*G[1, -1, -1, -I, a1] + (8*I)*Pi*G[1, -1, -1, I, a1] + 
         (18*I)*Pi*G[1, -1, -1, 1, a1] - (24*I)*Pi*G[1, -1, -1, x3, a1] - 
         (24*I)*Pi*G[1, -1, -1, x4, a1] + (30*I)*Pi*G[1, -1, 0, -1, a1] + 
         (30*I)*Pi*G[1, -1, 0, 0, a1] + (8*I)*Pi*G[1, -1, 0, -I, a1] + 
         (8*I)*Pi*G[1, -1, 0, I, a1] - (14*I)*Pi*G[1, -1, 0, 1, a1] - 
         (24*I)*Pi*G[1, -1, 0, x3, a1] - (24*I)*Pi*G[1, -1, 0, x4, a1] - 
         (20*I)*Pi*G[1, -1, -I, -1, a1] - (20*I)*Pi*G[1, -1, -I, 0, a1] + 
         (16*I)*Pi*G[1, -1, -I, -I, a1] + (16*I)*Pi*G[1, -1, -I, I, a1] + 
         (4*I)*Pi*G[1, -1, -I, 1, a1] - (20*I)*Pi*G[1, -1, I, -1, a1] - 
         (20*I)*Pi*G[1, -1, I, 0, a1] + (16*I)*Pi*G[1, -1, I, -I, a1] + 
         (16*I)*Pi*G[1, -1, I, I, a1] + (4*I)*Pi*G[1, -1, I, 1, a1] + 
         (22*I)*Pi*G[1, -1, 1, -1, a1] + (22*I)*Pi*G[1, -1, 1, 0, a1] - 
         (24*I)*Pi*G[1, -1, 1, -I, a1] - (24*I)*Pi*G[1, -1, 1, I, a1] - 
         (22*I)*Pi*G[1, -1, 1, 1, a1] + (24*I)*Pi*G[1, -1, 1, x3, a1] + 
         (24*I)*Pi*G[1, -1, 1, x4, a1] + (30*I)*Pi*G[1, 0, -1, -1, a1] + 
         (30*I)*Pi*G[1, 0, -1, 0, a1] + (8*I)*Pi*G[1, 0, -1, -I, a1] + 
         (8*I)*Pi*G[1, 0, -1, I, a1] - (14*I)*Pi*G[1, 0, -1, 1, a1] - 
         (24*I)*Pi*G[1, 0, -1, x3, a1] - (24*I)*Pi*G[1, 0, -1, x4, a1] - 
         (2*I)*Pi*G[1, 0, 0, -1, a1] - (2*I)*Pi*G[1, 0, 0, 0, a1] + 
         (8*I)*Pi*G[1, 0, 0, -I, a1] + (8*I)*Pi*G[1, 0, 0, I, a1] + 
         (18*I)*Pi*G[1, 0, 0, 1, a1] - (24*I)*Pi*G[1, 0, 0, x3, a1] - 
         (24*I)*Pi*G[1, 0, 0, x4, a1] - (20*I)*Pi*G[1, 0, -I, -1, a1] - 
         (20*I)*Pi*G[1, 0, -I, 0, a1] + (16*I)*Pi*G[1, 0, -I, -I, a1] + 
         (16*I)*Pi*G[1, 0, -I, I, a1] + (4*I)*Pi*G[1, 0, -I, 1, a1] - 
         (20*I)*Pi*G[1, 0, I, -1, a1] - (20*I)*Pi*G[1, 0, I, 0, a1] + 
         (16*I)*Pi*G[1, 0, I, -I, a1] + (16*I)*Pi*G[1, 0, I, I, a1] + 
         (4*I)*Pi*G[1, 0, I, 1, a1] - (10*I)*Pi*G[1, 0, 1, -1, a1] - 
         (10*I)*Pi*G[1, 0, 1, 0, a1] - (24*I)*Pi*G[1, 0, 1, -I, a1] - 
         (24*I)*Pi*G[1, 0, 1, I, a1] + (10*I)*Pi*G[1, 0, 1, 1, a1] + 
         (24*I)*Pi*G[1, 0, 1, x3, a1] + (24*I)*Pi*G[1, 0, 1, x4, a1] - 
         (116*I)*Pi*G[1, -I, -1, -1, a1] - (116*I)*Pi*G[1, -I, -1, 0, a1] + 
         (40*I)*Pi*G[1, -I, -1, -I, a1] + (40*I)*Pi*G[1, -I, -1, I, a1] - 
         (116*I)*Pi*G[1, -I, -1, 1, a1] + (192*I)*Pi*G[1, -I, -1, x3, a1] + 
         (192*I)*Pi*G[1, -I, -1, x4, a1] - (116*I)*Pi*G[1, -I, 0, -1, a1] - 
         (116*I)*Pi*G[1, -I, 0, 0, a1] + (40*I)*Pi*G[1, -I, 0, -I, a1] + 
         (40*I)*Pi*G[1, -I, 0, I, a1] - (116*I)*Pi*G[1, -I, 0, 1, a1] + 
         (192*I)*Pi*G[1, -I, 0, x3, a1] + (192*I)*Pi*G[1, -I, 0, x4, a1] + 
         (116*I)*Pi*G[1, -I, 1, -1, a1] + (116*I)*Pi*G[1, -I, 1, 0, a1] - 
         (40*I)*Pi*G[1, -I, 1, -I, a1] - (40*I)*Pi*G[1, -I, 1, I, a1] + 
         (116*I)*Pi*G[1, -I, 1, 1, a1] - (192*I)*Pi*G[1, -I, 1, x3, a1] - 
         (192*I)*Pi*G[1, -I, 1, x4, a1] - (116*I)*Pi*G[1, I, -1, -1, a1] - 
         (116*I)*Pi*G[1, I, -1, 0, a1] + (40*I)*Pi*G[1, I, -1, -I, a1] + 
         (40*I)*Pi*G[1, I, -1, I, a1] - (116*I)*Pi*G[1, I, -1, 1, a1] + 
         (192*I)*Pi*G[1, I, -1, x3, a1] + (192*I)*Pi*G[1, I, -1, x4, a1] - 
         (116*I)*Pi*G[1, I, 0, -1, a1] - (116*I)*Pi*G[1, I, 0, 0, a1] + 
         (40*I)*Pi*G[1, I, 0, -I, a1] + (40*I)*Pi*G[1, I, 0, I, a1] - 
         (116*I)*Pi*G[1, I, 0, 1, a1] + (192*I)*Pi*G[1, I, 0, x3, a1] + 
         (192*I)*Pi*G[1, I, 0, x4, a1] + (116*I)*Pi*G[1, I, 1, -1, a1] + 
         (116*I)*Pi*G[1, I, 1, 0, a1] - (40*I)*Pi*G[1, I, 1, -I, a1] - 
         (40*I)*Pi*G[1, I, 1, I, a1] + (116*I)*Pi*G[1, I, 1, 1, a1] - 
         (192*I)*Pi*G[1, I, 1, x3, a1] - (192*I)*Pi*G[1, I, 1, x4, a1] + 
         (22*I)*Pi*G[1, 1, -1, -1, a1] + (22*I)*Pi*G[1, 1, -1, 0, a1] + 
         (24*I)*Pi*G[1, 1, -1, -I, a1] + (24*I)*Pi*G[1, 1, -1, I, a1] - 
         (22*I)*Pi*G[1, 1, -1, 1, a1] - (24*I)*Pi*G[1, 1, -1, x3, a1] - 
         (24*I)*Pi*G[1, 1, -1, x4, a1] - (10*I)*Pi*G[1, 1, 0, -1, a1] - 
         (10*I)*Pi*G[1, 1, 0, 0, a1] + (24*I)*Pi*G[1, 1, 0, -I, a1] + 
         (24*I)*Pi*G[1, 1, 0, I, a1] + (10*I)*Pi*G[1, 1, 0, 1, a1] - 
         (24*I)*Pi*G[1, 1, 0, x3, a1] - (24*I)*Pi*G[1, 1, 0, x4, a1] - 
         (4*I)*Pi*G[1, 1, -I, -1, a1] - (4*I)*Pi*G[1, 1, -I, 0, a1] - 
         (16*I)*Pi*G[1, 1, -I, -I, a1] - (16*I)*Pi*G[1, 1, -I, I, a1] + 
         (20*I)*Pi*G[1, 1, -I, 1, a1] - (4*I)*Pi*G[1, 1, I, -1, a1] - 
         (4*I)*Pi*G[1, 1, I, 0, a1] - (16*I)*Pi*G[1, 1, I, -I, a1] - 
         (16*I)*Pi*G[1, 1, I, I, a1] + (20*I)*Pi*G[1, 1, I, 1, a1] - 
         (18*I)*Pi*G[1, 1, 1, -1, a1] - (18*I)*Pi*G[1, 1, 1, 0, a1] - 
         (8*I)*Pi*G[1, 1, 1, -I, a1] - (8*I)*Pi*G[1, 1, 1, I, a1] + 
         (2*I)*Pi*G[1, 1, 1, 1, a1] + (24*I)*Pi*G[1, 1, 1, x3, a1] + 
         (24*I)*Pi*G[1, 1, 1, x4, a1] + (48*I)*Pi*G[1, x5, -1, -1, a1] + 
         (48*I)*Pi*G[1, x5, -1, 0, a1] - (36*I)*Pi*G[1, x5, -1, -I, a1] - 
         (36*I)*Pi*G[1, x5, -1, I, a1] + (60*I)*Pi*G[1, x5, -1, 1, a1] - 
         (72*I)*Pi*G[1, x5, -1, x3, a1] - (72*I)*Pi*G[1, x5, -1, x4, a1] + 
         (48*I)*Pi*G[1, x5, 0, -1, a1] + (48*I)*Pi*G[1, x5, 0, 0, a1] - 
         (36*I)*Pi*G[1, x5, 0, -I, a1] - (36*I)*Pi*G[1, x5, 0, I, a1] + 
         (60*I)*Pi*G[1, x5, 0, 1, a1] - (72*I)*Pi*G[1, x5, 0, x3, a1] - 
         (72*I)*Pi*G[1, x5, 0, x4, a1] + (12*I)*Pi*G[1, x5, -I, -1, a1] + 
         (12*I)*Pi*G[1, x5, -I, 0, a1] - (12*I)*Pi*G[1, x5, -I, 1, a1] + 
         (12*I)*Pi*G[1, x5, I, -1, a1] + (12*I)*Pi*G[1, x5, I, 0, a1] - 
         (12*I)*Pi*G[1, x5, I, 1, a1] - (60*I)*Pi*G[1, x5, 1, -1, a1] - 
         (60*I)*Pi*G[1, x5, 1, 0, a1] + (36*I)*Pi*G[1, x5, 1, -I, a1] + 
         (36*I)*Pi*G[1, x5, 1, I, a1] - (48*I)*Pi*G[1, x5, 1, 1, a1] + 
         (72*I)*Pi*G[1, x5, 1, x3, a1] + (72*I)*Pi*G[1, x5, 1, x4, a1] + 
         (48*I)*Pi*G[1, x6, -1, -1, a1] + (48*I)*Pi*G[1, x6, -1, 0, a1] - 
         (36*I)*Pi*G[1, x6, -1, -I, a1] - (36*I)*Pi*G[1, x6, -1, I, a1] + 
         (60*I)*Pi*G[1, x6, -1, 1, a1] - (72*I)*Pi*G[1, x6, -1, x3, a1] - 
         (72*I)*Pi*G[1, x6, -1, x4, a1] + (48*I)*Pi*G[1, x6, 0, -1, a1] + 
         (48*I)*Pi*G[1, x6, 0, 0, a1] - (36*I)*Pi*G[1, x6, 0, -I, a1] - 
         (36*I)*Pi*G[1, x6, 0, I, a1] + (60*I)*Pi*G[1, x6, 0, 1, a1] - 
         (72*I)*Pi*G[1, x6, 0, x3, a1] - (72*I)*Pi*G[1, x6, 0, x4, a1] + 
         (12*I)*Pi*G[1, x6, -I, -1, a1] + (12*I)*Pi*G[1, x6, -I, 0, a1] - 
         (12*I)*Pi*G[1, x6, -I, 1, a1] + (12*I)*Pi*G[1, x6, I, -1, a1] + 
         (12*I)*Pi*G[1, x6, I, 0, a1] - (12*I)*Pi*G[1, x6, I, 1, a1] - 
         (60*I)*Pi*G[1, x6, 1, -1, a1] - (60*I)*Pi*G[1, x6, 1, 0, a1] + 
         (36*I)*Pi*G[1, x6, 1, -I, a1] + (36*I)*Pi*G[1, x6, 1, I, a1] - 
         (48*I)*Pi*G[1, x6, 1, 1, a1] + (72*I)*Pi*G[1, x6, 1, x3, a1] + 
         (72*I)*Pi*G[1, x6, 1, x4, a1] + (48*I)*Pi*G[1, x7, -1, -1, a1] + 
         (48*I)*Pi*G[1, x7, -1, 0, a1] - (36*I)*Pi*G[1, x7, -1, -I, a1] - 
         (36*I)*Pi*G[1, x7, -1, I, a1] + (60*I)*Pi*G[1, x7, -1, 1, a1] - 
         (72*I)*Pi*G[1, x7, -1, x3, a1] - (72*I)*Pi*G[1, x7, -1, x4, a1] + 
         (48*I)*Pi*G[1, x7, 0, -1, a1] + (48*I)*Pi*G[1, x7, 0, 0, a1] - 
         (36*I)*Pi*G[1, x7, 0, -I, a1] - (36*I)*Pi*G[1, x7, 0, I, a1] + 
         (60*I)*Pi*G[1, x7, 0, 1, a1] - (72*I)*Pi*G[1, x7, 0, x3, a1] - 
         (72*I)*Pi*G[1, x7, 0, x4, a1] + (12*I)*Pi*G[1, x7, -I, -1, a1] + 
         (12*I)*Pi*G[1, x7, -I, 0, a1] - (12*I)*Pi*G[1, x7, -I, 1, a1] + 
         (12*I)*Pi*G[1, x7, I, -1, a1] + (12*I)*Pi*G[1, x7, I, 0, a1] - 
         (12*I)*Pi*G[1, x7, I, 1, a1] - (60*I)*Pi*G[1, x7, 1, -1, a1] - 
         (60*I)*Pi*G[1, x7, 1, 0, a1] + (36*I)*Pi*G[1, x7, 1, -I, a1] + 
         (36*I)*Pi*G[1, x7, 1, I, a1] - (48*I)*Pi*G[1, x7, 1, 1, a1] + 
         (72*I)*Pi*G[1, x7, 1, x3, a1] + (72*I)*Pi*G[1, x7, 1, x4, a1] + 
         (48*I)*Pi*G[1, x8, -1, -1, a1] + (48*I)*Pi*G[1, x8, -1, 0, a1] - 
         (36*I)*Pi*G[1, x8, -1, -I, a1] - (36*I)*Pi*G[1, x8, -1, I, a1] + 
         (60*I)*Pi*G[1, x8, -1, 1, a1] - (72*I)*Pi*G[1, x8, -1, x3, a1] - 
         (72*I)*Pi*G[1, x8, -1, x4, a1] + (48*I)*Pi*G[1, x8, 0, -1, a1] + 
         (48*I)*Pi*G[1, x8, 0, 0, a1] - (36*I)*Pi*G[1, x8, 0, -I, a1] - 
         (36*I)*Pi*G[1, x8, 0, I, a1] + (60*I)*Pi*G[1, x8, 0, 1, a1] - 
         (72*I)*Pi*G[1, x8, 0, x3, a1] - (72*I)*Pi*G[1, x8, 0, x4, a1] + 
         (12*I)*Pi*G[1, x8, -I, -1, a1] + (12*I)*Pi*G[1, x8, -I, 0, a1] - 
         (12*I)*Pi*G[1, x8, -I, 1, a1] + (12*I)*Pi*G[1, x8, I, -1, a1] + 
         (12*I)*Pi*G[1, x8, I, 0, a1] - (12*I)*Pi*G[1, x8, I, 1, a1] - 
         (60*I)*Pi*G[1, x8, 1, -1, a1] - (60*I)*Pi*G[1, x8, 1, 0, a1] + 
         (36*I)*Pi*G[1, x8, 1, -I, a1] + (36*I)*Pi*G[1, x8, 1, I, a1] - 
         (48*I)*Pi*G[1, x8, 1, 1, a1] + (72*I)*Pi*G[1, x8, 1, x3, a1] + 
         (72*I)*Pi*G[1, x8, 1, x4, a1] + (20*I)*Pi*G[-1, a1]*Zeta[3] + 
         (20*I)*Pi*G[0, a1]*Zeta[3] - (20*I)*Pi*G[1, a1]*Zeta[3]))/
       (Pi^4*v^2*w*(1 + w))))/(z^2*\[Alpha]s^2)))/(Pi*v^2)


==> X2_bbbb.m <==
(* ::Package:: *)

kpuls[s_] := 1/2 (1 + (1 - 8/s) Sqrt[1 - 16/s] + 16/s Sqrt[1 - 4/s]);
kminus[s_] := 1/2 (1 - (1 - 8/s) Sqrt[1 - 16/s] + 16/s Sqrt[1 - 4/s]);


F1[s_]:=(16Pi(s-16))/s (EllipticK[1-kminus[s]]EllipticK[kpuls[s]]-EllipticK[kminus[s]]EllipticK[1-kpuls[s]]);
F1[s_]:=(16Pi(s-16))/s (EllipticK[1-kminus[s]]EllipticK[kpuls[s]]-EllipticK[kminus[s]]EllipticK[1-kpuls[s]]);
DF1[s_]:=D[F1[x],x]/.x->s;
F2[s_]:=(3s)/(2(s-16)) F1[s]-s*DF1[s];
DF2[s_]:=D[F2[x],x]/.x->s;
DDF1[s_]:=3/(2(s-16)) DF1[s]-1/s DF2[s]-(3 F1[s])/(2 (-16+s)^2)+F2[s]/s^2;
F3[s_]:=(12s)/(s-16)^2 F1[s]+(s(s-64))/(4(s-16)) DF1[s]+s^2/2 DDF1[s];
F4[s_]:=((Sqrt[1-4/s]*s*F1[s])/(s-4))-NIntegrate[(4Sqrt[1-4/s1](s1+2)F1[s1])/((s1-16)(s1-4)^2),{s1,16,s},WorkingPrecision->60];
F5[s_]:=NIntegrate[F1[s1]/s1,{s1,16,s},WorkingPrecision->60];
F6[s_]:=NIntegrate[(Sqrt[1-4/s1]F1[s1])/(s1-4)^2 (-s1-(4(s1+2))/(s1-16) (2Log[Sqrt[1-4/s1]/Sqrt[1-4/s]]+Log[s1/s])),{s1,16,s},WorkingPrecision->60];
F7[s_]:=NIntegrate[F1[s1]/(s1-4)^2 (s1-4+(4*Sqrt[1-4/s1](s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])])),{s1,16,s},WorkingPrecision->60]
F9[s_]:=NIntegrate[(Sqrt[1-4/s1]F1[s1])/(2(s1-4)^2) ((s1+4)(Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])])
-(16(s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]Log[Sqrt[1-4/s1]/Sqrt[1-4/s]]+PolyLog[2,-Sqrt[1-4/s1]]-PolyLog[2,Sqrt[1-4/s1]]-PolyLog[2,-Sqrt[1-4/s]]+PolyLog[2,Sqrt[1-4/s]])),{s1,16,s},WorkingPrecision->60]
F12[s_]:=NIntegrate[F1[s1]/(s1-4)^2 (((3s1+4)(s1-4))/(4s1) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]-Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])])-
(2Sqrt[1-4/s1](s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]-Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])])^2),{s1,16,s},WorkingPrecision->60];
F8[s_]:=NIntegrate[((Sqrt[1-4/s1]*F1[s1])/(2*(s1-4)^2))*(-s1+4-(8*(s1+2)*Log[s1/s])/(s1-16)),{s1,16,s},WorkingPrecision->60];
F10[s_]:=NIntegrate[(F1[s1]/(s1-4)^2)*((-(s1-4))*Log[s1/s]-((Sqrt[1-4/s1]*(s1+2))/(s1-16))*(-4*Log[s]*Log[(1-Sqrt[1-4/s])/(1+Sqrt[1-4/s])]-2*Log[(1-Sqrt[1-4/s])/(1+Sqrt[1-4/s])]^2+4*Log[s1]*Log[(1-Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])]+2*Log[(1-Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])]^2-4*Log[s]*Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]+4*Log[s1]*Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-8*PolyLog[2,(-1+Sqrt[1-4/s])/(1+Sqrt[1-4/s])]+8*PolyLog[2,(-1+Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])])),{s1,16,s},WorkingPrecision->60];


X2bbbb=1/(3 (z-4)) 8 \[Pi] Sqrt[z/(z-4)] (-((FF[12] Sqrt[z-4] (z-2)^2)/(144 \[Pi]^2 z^(3/2)))-(FF[1] (207 z^2+3964 z+11264))/(55296 \[Pi]^2 z)+(FF[2] (479 z^2+18860 z-34528))/(82944 \[Pi]^2 z)-(FF[5] (5 z^2-24 z+32))/(2304 \[Pi]^2 z)+(FF[7] (5 z^2-42 z+90))/(576 \[Pi]^2 z)+(FF[10] (z^2-3 z-16))/(144 \[Pi]^2 z)+(FF[6] Sqrt[z-4] (-(5 z^2)+10 z+384))/(1152 \[Pi]^2 z^(3/2))+(FF[8] Sqrt[z-4] (17 z^2-58 z-384))/(1152 \[Pi]^2 z^(3/2))+(FF[9] (z^3-6 z^2+z-192))/(288 \[Pi]^2 z^2)+(FF[4] (-(55 z^3)+254 z^2+2328 z-9216))/(3456 \[Pi]^2 Sqrt[z-4] z^(3/2))-(FF[3] (z-4) (2491 z+3012))/(20736 \[Pi]^2 z))

